Fan realizations for some 2-associahedra

A~$k$-associahedron is a simplicial complex whose facets, called~$k$-triangulations, are the inclusion maximal sets of diagonals of a convex polygon where no~$k+1$ diagonals mutually cross. Such complexes are conjectured for about a decade to have realizations as convex polytopes, and therefore as complete simplicial fans. Apart from four one-parameter families including simplices, cyclic polytopes and classical associahedra, only two instances of multiassociahedra have been geometrically realized so far. This paper reports on conjectural realizations for all~$2$-associahedra, obtained by heuristic methods arising from natural geometric intuition on subword complexes. Experiments certify that we obtain fan realizations of~$2$-associahedra of an~$n$-gon for~$n\in\{10,11,12,13\}$, further ones being out of our computational reach.

==> onlineCode/flipGraph2-1.py <==
g2_1 = Graph()
g2_1.add_edge((0, 1), (0, 2), None)
g2_1.add_edge((0, 1), (1, 2), None)
g2_1.add_edge((0, 2), (1, 2), None)


==> onlineCode/flipGraph2-2.py <==
g2_2 = Graph()
g2_2.add_edge((0, 1, 2, 3), (0, 1, 2, 6), None)
g2_2.add_edge((0, 1, 2, 3), (0, 1, 3, 4), None)
g2_2.add_edge((0, 1, 2, 3), (0, 2, 3, 6), None)
g2_2.add_edge((0, 1, 2, 3), (1, 2, 3, 4), None)
g2_2.add_edge((0, 1, 2, 6), (0, 1, 5, 6), None)
g2_2.add_edge((0, 1, 2, 6), (0, 2, 3, 6), None)
g2_2.add_edge((0, 1, 2, 6), (1, 2, 5, 6), None)
g2_2.add_edge((0, 1, 3, 4), (0, 1, 4, 5), None)
g2_2.add_edge((0, 1, 3, 4), (0, 3, 4, 6), None)
g2_2.add_edge((0, 1, 3, 4), (1, 2, 3, 4), None)
g2_2.add_edge((0, 1, 4, 5), (0, 1, 5, 6), None)
g2_2.add_edge((0, 1, 4, 5), (0, 4, 5, 6), None)
g2_2.add_edge((0, 1, 4, 5), (1, 2, 4, 5), None)
g2_2.add_edge((0, 1, 5, 6), (0, 4, 5, 6), None)
g2_2.add_edge((0, 1, 5, 6), (1, 2, 5, 6), None)
g2_2.add_edge((0, 2, 3, 6), (0, 3, 4, 6), None)
g2_2.add_edge((0, 2, 3, 6), (2, 3, 5, 6), None)
g2_2.add_edge((0, 3, 4, 6), (0, 4, 5, 6), None)
g2_2.add_edge((0, 3, 4, 6), (3, 4, 5, 6), None)
g2_2.add_edge((0, 4, 5, 6), (3, 4, 5, 6), None)
g2_2.add_edge((1, 2, 3, 4), (1, 2, 4, 5), None)
g2_2.add_edge((1, 2, 3, 4), (2, 3, 4, 5), None)
g2_2.add_edge((1, 2, 4, 5), (1, 2, 5, 6), None)
g2_2.add_edge((1, 2, 4, 5), (2, 3, 4, 5), None)
g2_2.add_edge((1, 2, 5, 6), (2, 3, 5, 6), None)
g2_2.add_edge((2, 3, 4, 5), (2, 3, 5, 6), None)
g2_2.add_edge((2, 3, 4, 5), (3, 4, 5, 6), None)
g2_2.add_edge((2, 3, 5, 6), (3, 4, 5, 6), None)


==> onlineCode/flipGraph2-3.py <==
g2_3 = Graph()
g2_3.add_edge((0, 1, 2, 3, 4, 5), (0, 1, 2, 3, 4, 11), None)
g2_3.add_edge((0, 1, 2, 3, 4, 5), (0, 1, 2, 3, 5, 9), None)
g2_3.add_edge((0, 1, 2, 3, 4, 5), (0, 1, 2, 4, 5, 6), None)
g2_3.add_edge((0, 1, 2, 3, 4, 5), (0, 1, 3, 4, 5, 11), None)
g2_3.add_edge((0, 1, 2, 3, 4, 5), (0, 2, 3, 4, 5, 9), None)
g2_3.add_edge((0, 1, 2, 3, 4, 5), (1, 2, 3, 4, 5, 6), None)
g2_3.add_edge((0, 1, 2, 3, 4, 11), (0, 1, 2, 3, 10, 11), None)
g2_3.add_edge((0, 1, 2, 3, 4, 11), (0, 1, 2, 4, 6, 11), None)
g2_3.add_edge((0, 1, 2, 3, 4, 11), (0, 1, 3, 4, 5, 11), None)
g2_3.add_edge((0, 1, 2, 3, 4, 11), (0, 2, 3, 4, 10, 11), None)
g2_3.add_edge((0, 1, 2, 3, 4, 11), (1, 2, 3, 4, 6, 11), None)
g2_3.add_edge((0, 1, 2, 3, 5, 9), (0, 1, 2, 3, 9, 10), None)
g2_3.add_edge((0, 1, 2, 3, 5, 9), (0, 1, 2, 5, 7, 9), None)
g2_3.add_edge((0, 1, 2, 3, 5, 9), (0, 1, 3, 5, 9, 11), None)
g2_3.add_edge((0, 1, 2, 3, 5, 9), (0, 2, 3, 4, 5, 9), None)
g2_3.add_edge((0, 1, 2, 3, 5, 9), (1, 2, 3, 5, 7, 9), None)
g2_3.add_edge((0, 1, 2, 3, 9, 10), (0, 1, 2, 3, 10, 11), None)
g2_3.add_edge((0, 1, 2, 3, 9, 10), (0, 1, 2, 8, 9, 10), None)
g2_3.add_edge((0, 1, 2, 3, 9, 10), (0, 1, 3, 9, 10, 11), None)
g2_3.add_edge((0, 1, 2, 3, 9, 10), (0, 2, 3, 4, 9, 10), None)
g2_3.add_edge((0, 1, 2, 3, 9, 10), (1, 2, 3, 8, 9, 10), None)
g2_3.add_edge((0, 1, 2, 3, 10, 11), (0, 1, 2, 8, 10, 11), None)
g2_3.add_edge((0, 1, 2, 3, 10, 11), (0, 1, 3, 9, 10, 11), None)
g2_3.add_edge((0, 1, 2, 3, 10, 11), (0, 2, 3, 4, 10, 11), None)
g2_3.add_edge((0, 1, 2, 3, 10, 11), (1, 2, 3, 8, 10, 11), None)
g2_3.add_edge((0, 1, 2, 4, 5, 6), (0, 1, 2, 4, 6, 11), None)
g2_3.add_edge((0, 1, 2, 4, 5, 6), (0, 1, 2, 5, 6, 7), None)
g2_3.add_edge((0, 1, 2, 4, 5, 6), (0, 1, 4, 5, 6, 11), None)
g2_3.add_edge((0, 1, 2, 4, 5, 6), (0, 2, 4, 5, 6, 9), None)
g2_3.add_edge((0, 1, 2, 4, 5, 6), (1, 2, 3, 4, 5, 6), None)
g2_3.add_edge((0, 1, 2, 4, 6, 11), (0, 1, 2, 6, 8, 11), None)
g2_3.add_edge((0, 1, 2, 4, 6, 11), (0, 1, 4, 5, 6, 11), None)
g2_3.add_edge((0, 1, 2, 4, 6, 11), (0, 2, 4, 6, 10, 11), None)
g2_3.add_edge((0, 1, 2, 4, 6, 11), (1, 2, 3, 4, 6, 11), None)
g2_3.add_edge((0, 1, 2, 5, 6, 7), (0, 1, 2, 5, 7, 9), None)
g2_3.add_edge((0, 1, 2, 5, 6, 7), (0, 1, 2, 6, 7, 8), None)
g2_3.add_edge((0, 1, 2, 5, 6, 7), (0, 1, 5, 6, 7, 11), None)
g2_3.add_edge((0, 1, 2, 5, 6, 7), (0, 2, 5, 6, 7, 9), None)
g2_3.add_edge((0, 1, 2, 5, 6, 7), (1, 2, 3, 5, 6, 7), None)
g2_3.add_edge((0, 1, 2, 5, 7, 9), (0, 1, 2, 7, 8, 9), None)
g2_3.add_edge((0, 1, 2, 5, 7, 9), (0, 1, 5, 7, 9, 11), None)
g2_3.add_edge((0, 1, 2, 5, 7, 9), (0, 2, 5, 6, 7, 9), None)
g2_3.add_edge((0, 1, 2, 5, 7, 9), (1, 2, 3, 5, 7, 9), None)
g2_3.add_edge((0, 1, 2, 6, 7, 8), (0, 1, 2, 6, 8, 11), None)
g2_3.add_edge((0, 1, 2, 6, 7, 8), (0, 1, 2, 7, 8, 9), None)
g2_3.add_edge((0, 1, 2, 6, 7, 8), (0, 1, 6, 7, 8, 11), None)
g2_3.add_edge((0, 1, 2, 6, 7, 8), (0, 2, 6, 7, 8, 9), None)
g2_3.add_edge((0, 1, 2, 6, 7, 8), (1, 2, 3, 6, 7, 8), None)
g2_3.add_edge((0, 1, 2, 6, 8, 11), (0, 1, 2, 8, 10, 11), None)
g2_3.add_edge((0, 1, 2, 6, 8, 11), (0, 1, 6, 7, 8, 11), None)
g2_3.add_edge((0, 1, 2, 6, 8, 11), (0, 2, 6, 8, 10, 11), None)
g2_3.add_edge((0, 1, 2, 6, 8, 11), (1, 2, 3, 6, 8, 11), None)
g2_3.add_edge((0, 1, 2, 7, 8, 9), (0, 1, 2, 8, 9, 10), None)
g2_3.add_edge((0, 1, 2, 7, 8, 9), (0, 1, 7, 8, 9, 11), None)
g2_3.add_edge((0, 1, 2, 7, 8, 9), (0, 2, 6, 7, 8, 9), None)
g2_3.add_edge((0, 1, 2, 7, 8, 9), (1, 2, 3, 7, 8, 9), None)
g2_3.add_edge((0, 1, 2, 8, 9, 10), (0, 1, 2, 8, 10, 11), None)
g2_3.add_edge((0, 1, 2, 8, 9, 10), (0, 1, 8, 9, 10, 11), None)
g2_3.add_edge((0, 1, 2, 8, 9, 10), (0, 2, 6, 8, 9, 10), None)
g2_3.add_edge((0, 1, 2, 8, 9, 10), (1, 2, 3, 8, 9, 10), None)
g2_3.add_edge((0, 1, 2, 8, 10, 11), (0, 1, 8, 9, 10, 11), None)
g2_3.add_edge((0, 1, 2, 8, 10, 11), (0, 2, 6, 8, 10, 11), None)
g2_3.add_edge((0, 1, 2, 8, 10, 11), (1, 2, 3, 8, 10, 11), None)
g2_3.add_edge((0, 1, 3, 4, 5, 11), (0, 1, 3, 5, 9, 11), None)
g2_3.add_edge((0, 1, 3, 4, 5, 11), (0, 1, 4, 5, 6, 11), None)
g2_3.add_edge((0, 1, 3, 4, 5, 11), (0, 3, 4, 5, 10, 11), None)
g2_3.add_edge((0, 1, 3, 4, 5, 11), (1, 3, 4, 5, 6, 11), None)
g2_3.add_edge((0, 1, 3, 5, 9, 11), (0, 1, 3, 9, 10, 11), None)
g2_3.add_edge((0, 1, 3, 5, 9, 11), (0, 1, 5, 7, 9, 11), None)
g2_3.add_edge((0, 1, 3, 5, 9, 11), (0, 3, 5, 9, 10, 11), None)
g2_3.add_edge((0, 1, 3, 5, 9, 11), (1, 3, 5, 7, 9, 11), None)
g2_3.add_edge((0, 1, 3, 9, 10, 11), (0, 1, 8, 9, 10, 11), None)
g2_3.add_edge((0, 1, 3, 9, 10, 11), (0, 3, 5, 9, 10, 11), None)
g2_3.add_edge((0, 1, 3, 9, 10, 11), (1, 3, 8, 9, 10, 11), None)
g2_3.add_edge((0, 1, 4, 5, 6, 11), (0, 1, 5, 6, 7, 11), None)
g2_3.add_edge((0, 1, 4, 5, 6, 11), (0, 4, 5, 6, 10, 11), None)
g2_3.add_edge((0, 1, 4, 5, 6, 11), (1, 3, 4, 5, 6, 11), None)
g2_3.add_edge((0, 1, 5, 6, 7, 11), (0, 1, 5, 7, 9, 11), None)
g2_3.add_edge((0, 1, 5, 6, 7, 11), (0, 1, 6, 7, 8, 11), None)
g2_3.add_edge((0, 1, 5, 6, 7, 11), (0, 5, 6, 7, 10, 11), None)
g2_3.add_edge((0, 1, 5, 6, 7, 11), (1, 3, 5, 6, 7, 11), None)
g2_3.add_edge((0, 1, 5, 7, 9, 11), (0, 1, 7, 8, 9, 11), None)
g2_3.add_edge((0, 1, 5, 7, 9, 11), (0, 5, 7, 9, 10, 11), None)
g2_3.add_edge((0, 1, 5, 7, 9, 11), (1, 3, 5, 7, 9, 11), None)
g2_3.add_edge((0, 1, 6, 7, 8, 11), (0, 1, 7, 8, 9, 11), None)
g2_3.add_edge((0, 1, 6, 7, 8, 11), (0, 6, 7, 8, 10, 11), None)
g2_3.add_edge((0, 1, 6, 7, 8, 11), (1, 3, 6, 7, 8, 11), None)
g2_3.add_edge((0, 1, 7, 8, 9, 11), (0, 1, 8, 9, 10, 11), None)
g2_3.add_edge((0, 1, 7, 8, 9, 11), (0, 7, 8, 9, 10, 11), None)
g2_3.add_edge((0, 1, 7, 8, 9, 11), (1, 3, 7, 8, 9, 11), None)
g2_3.add_edge((0, 1, 8, 9, 10, 11), (0, 7, 8, 9, 10, 11), None)
g2_3.add_edge((0, 1, 8, 9, 10, 11), (1, 3, 8, 9, 10, 11), None)
g2_3.add_edge((0, 2, 3, 4, 5, 9), (0, 2, 3, 4, 9, 10), None)
g2_3.add_edge((0, 2, 3, 4, 5, 9), (0, 2, 4, 5, 6, 9), None)
g2_3.add_edge((0, 2, 3, 4, 5, 9), (0, 3, 4, 5, 9, 10), None)
g2_3.add_edge((0, 2, 3, 4, 5, 9), (2, 3, 4, 5, 7, 9), None)
g2_3.add_edge((0, 2, 3, 4, 9, 10), (0, 2, 3, 4, 10, 11), None)
g2_3.add_edge((0, 2, 3, 4, 9, 10), (0, 2, 4, 6, 9, 10), None)
g2_3.add_edge((0, 2, 3, 4, 9, 10), (0, 3, 4, 5, 9, 10), None)
g2_3.add_edge((0, 2, 3, 4, 9, 10), (2, 3, 4, 8, 9, 10), None)
g2_3.add_edge((0, 2, 3, 4, 10, 11), (0, 2, 4, 6, 10, 11), None)
g2_3.add_edge((0, 2, 3, 4, 10, 11), (0, 3, 4, 5, 10, 11), None)
g2_3.add_edge((0, 2, 3, 4, 10, 11), (2, 3, 4, 8, 10, 11), None)
g2_3.add_edge((0, 2, 4, 5, 6, 9), (0, 2, 4, 6, 9, 10), None)
g2_3.add_edge((0, 2, 4, 5, 6, 9), (0, 2, 5, 6, 7, 9), None)
g2_3.add_edge((0, 2, 4, 5, 6, 9), (0, 4, 5, 6, 9, 10), None)
g2_3.add_edge((0, 2, 4, 5, 6, 9), (2, 4, 5, 6, 7, 9), None)
g2_3.add_edge((0, 2, 4, 6, 9, 10), (0, 2, 4, 6, 10, 11), None)
g2_3.add_edge((0, 2, 4, 6, 9, 10), (0, 2, 6, 8, 9, 10), None)
g2_3.add_edge((0, 2, 4, 6, 9, 10), (0, 4, 5, 6, 9, 10), None)
g2_3.add_edge((0, 2, 4, 6, 9, 10), (2, 4, 6, 8, 9, 10), None)
g2_3.add_edge((0, 2, 4, 6, 10, 11), (0, 2, 6, 8, 10, 11), None)
g2_3.add_edge((0, 2, 4, 6, 10, 11), (0, 4, 5, 6, 10, 11), None)
g2_3.add_edge((0, 2, 4, 6, 10, 11), (2, 4, 6, 8, 10, 11), None)
g2_3.add_edge((0, 2, 5, 6, 7, 9), (0, 2, 6, 7, 8, 9), None)
g2_3.add_edge((0, 2, 5, 6, 7, 9), (0, 5, 6, 7, 9, 10), None)
g2_3.add_edge((0, 2, 5, 6, 7, 9), (2, 4, 5, 6, 7, 9), None)
g2_3.add_edge((0, 2, 6, 7, 8, 9), (0, 2, 6, 8, 9, 10), None)
g2_3.add_edge((0, 2, 6, 7, 8, 9), (0, 6, 7, 8, 9, 10), None)
g2_3.add_edge((0, 2, 6, 7, 8, 9), (2, 4, 6, 7, 8, 9), None)
g2_3.add_edge((0, 2, 6, 8, 9, 10), (0, 2, 6, 8, 10, 11), None)
g2_3.add_edge((0, 2, 6, 8, 9, 10), (0, 6, 7, 8, 9, 10), None)
g2_3.add_edge((0, 2, 6, 8, 9, 10), (2, 4, 6, 8, 9, 10), None)
g2_3.add_edge((0, 2, 6, 8, 10, 11), (0, 6, 7, 8, 10, 11), None)
g2_3.add_edge((0, 2, 6, 8, 10, 11), (2, 4, 6, 8, 10, 11), None)
g2_3.add_edge((0, 3, 4, 5, 9, 10), (0, 3, 4, 5, 10, 11), None)
g2_3.add_edge((0, 3, 4, 5, 9, 10), (0, 3, 5, 9, 10, 11), None)
g2_3.add_edge((0, 3, 4, 5, 9, 10), (0, 4, 5, 6, 9, 10), None)
g2_3.add_edge((0, 3, 4, 5, 9, 10), (3, 4, 5, 8, 9, 10), None)
g2_3.add_edge((0, 3, 4, 5, 10, 11), (0, 3, 5, 9, 10, 11), None)
g2_3.add_edge((0, 3, 4, 5, 10, 11), (0, 4, 5, 6, 10, 11), None)
g2_3.add_edge((0, 3, 4, 5, 10, 11), (3, 4, 5, 8, 10, 11), None)
g2_3.add_edge((0, 3, 5, 9, 10, 11), (0, 5, 7, 9, 10, 11), None)
g2_3.add_edge((0, 3, 5, 9, 10, 11), (3, 5, 8, 9, 10, 11), None)
g2_3.add_edge((0, 4, 5, 6, 9, 10), (0, 4, 5, 6, 10, 11), None)
g2_3.add_edge((0, 4, 5, 6, 9, 10), (0, 5, 6, 7, 9, 10), None)
g2_3.add_edge((0, 4, 5, 6, 9, 10), (4, 5, 6, 8, 9, 10), None)
g2_3.add_edge((0, 4, 5, 6, 10, 11), (0, 5, 6, 7, 10, 11), None)
g2_3.add_edge((0, 4, 5, 6, 10, 11), (4, 5, 6, 8, 10, 11), None)
g2_3.add_edge((0, 5, 6, 7, 9, 10), (0, 5, 6, 7, 10, 11), None)
g2_3.add_edge((0, 5, 6, 7, 9, 10), (0, 5, 7, 9, 10, 11), None)
g2_3.add_edge((0, 5, 6, 7, 9, 10), (0, 6, 7, 8, 9, 10), None)
g2_3.add_edge((0, 5, 6, 7, 9, 10), (5, 6, 7, 8, 9, 10), None)
g2_3.add_edge((0, 5, 6, 7, 10, 11), (0, 5, 7, 9, 10, 11), None)
g2_3.add_edge((0, 5, 6, 7, 10, 11), (0, 6, 7, 8, 10, 11), None)
g2_3.add_edge((0, 5, 6, 7, 10, 11), (5, 6, 7, 8, 10, 11), None)
g2_3.add_edge((0, 5, 7, 9, 10, 11), (0, 7, 8, 9, 10, 11), None)
g2_3.add_edge((0, 5, 7, 9, 10, 11), (5, 7, 8, 9, 10, 11), None)
g2_3.add_edge((0, 6, 7, 8, 9, 10), (0, 6, 7, 8, 10, 11), None)
g2_3.add_edge((0, 6, 7, 8, 9, 10), (0, 7, 8, 9, 10, 11), None)
g2_3.add_edge((0, 6, 7, 8, 9, 10), (5, 6, 7, 8, 9, 10), None)
g2_3.add_edge((0, 6, 7, 8, 10, 11), (0, 7, 8, 9, 10, 11), None)
g2_3.add_edge((0, 6, 7, 8, 10, 11), (5, 6, 7, 8, 10, 11), None)
g2_3.add_edge((0, 7, 8, 9, 10, 11), (5, 7, 8, 9, 10, 11), None)
g2_3.add_edge((1, 2, 3, 4, 5, 6), (1, 2, 3, 4, 6, 11), None)
g2_3.add_edge((1, 2, 3, 4, 5, 6), (1, 2, 3, 5, 6, 7), None)
g2_3.add_edge((1, 2, 3, 4, 5, 6), (1, 3, 4, 5, 6, 11), None)
g2_3.add_edge((1, 2, 3, 4, 5, 6), (2, 3, 4, 5, 6, 7), None)
g2_3.add_edge((1, 2, 3, 4, 6, 11), (1, 2, 3, 6, 8, 11), None)
g2_3.add_edge((1, 2, 3, 4, 6, 11), (1, 3, 4, 5, 6, 11), None)
g2_3.add_edge((1, 2, 3, 4, 6, 11), (2, 3, 4, 6, 8, 11), None)
g2_3.add_edge((1, 2, 3, 5, 6, 7), (1, 2, 3, 5, 7, 9), None)
g2_3.add_edge((1, 2, 3, 5, 6, 7), (1, 2, 3, 6, 7, 8), None)
g2_3.add_edge((1, 2, 3, 5, 6, 7), (1, 3, 5, 6, 7, 11), None)
g2_3.add_edge((1, 2, 3, 5, 6, 7), (2, 3, 4, 5, 6, 7), None)
g2_3.add_edge((1, 2, 3, 5, 7, 9), (1, 2, 3, 7, 8, 9), None)
g2_3.add_edge((1, 2, 3, 5, 7, 9), (1, 3, 5, 7, 9, 11), None)
g2_3.add_edge((1, 2, 3, 5, 7, 9), (2, 3, 4, 5, 7, 9), None)
g2_3.add_edge((1, 2, 3, 6, 7, 8), (1, 2, 3, 6, 8, 11), None)
g2_3.add_edge((1, 2, 3, 6, 7, 8), (1, 2, 3, 7, 8, 9), None)
g2_3.add_edge((1, 2, 3, 6, 7, 8), (1, 3, 6, 7, 8, 11), None)
g2_3.add_edge((1, 2, 3, 6, 7, 8), (2, 3, 4, 6, 7, 8), None)
g2_3.add_edge((1, 2, 3, 6, 8, 11), (1, 2, 3, 8, 10, 11), None)
g2_3.add_edge((1, 2, 3, 6, 8, 11), (1, 3, 6, 7, 8, 11), None)
g2_3.add_edge((1, 2, 3, 6, 8, 11), (2, 3, 4, 6, 8, 11), None)
g2_3.add_edge((1, 2, 3, 7, 8, 9), (1, 2, 3, 8, 9, 10), None)
g2_3.add_edge((1, 2, 3, 7, 8, 9), (1, 3, 7, 8, 9, 11), None)
g2_3.add_edge((1, 2, 3, 7, 8, 9), (2, 3, 4, 7, 8, 9), None)
g2_3.add_edge((1, 2, 3, 8, 9, 10), (1, 2, 3, 8, 10, 11), None)
g2_3.add_edge((1, 2, 3, 8, 9, 10), (1, 3, 8, 9, 10, 11), None)
g2_3.add_edge((1, 2, 3, 8, 9, 10), (2, 3, 4, 8, 9, 10), None)
g2_3.add_edge((1, 2, 3, 8, 10, 11), (1, 3, 8, 9, 10, 11), None)
g2_3.add_edge((1, 2, 3, 8, 10, 11), (2, 3, 4, 8, 10, 11), None)
g2_3.add_edge((1, 3, 4, 5, 6, 11), (1, 3, 5, 6, 7, 11), None)
g2_3.add_edge((1, 3, 4, 5, 6, 11), (3, 4, 5, 6, 8, 11), None)
g2_3.add_edge((1, 3, 5, 6, 7, 11), (1, 3, 5, 7, 9, 11), None)
g2_3.add_edge((1, 3, 5, 6, 7, 11), (1, 3, 6, 7, 8, 11), None)
g2_3.add_edge((1, 3, 5, 6, 7, 11), (3, 5, 6, 7, 8, 11), None)
g2_3.add_edge((1, 3, 5, 7, 9, 11), (1, 3, 7, 8, 9, 11), None)
g2_3.add_edge((1, 3, 5, 7, 9, 11), (3, 5, 7, 8, 9, 11), None)
g2_3.add_edge((1, 3, 6, 7, 8, 11), (1, 3, 7, 8, 9, 11), None)
g2_3.add_edge((1, 3, 6, 7, 8, 11), (3, 5, 6, 7, 8, 11), None)
g2_3.add_edge((1, 3, 7, 8, 9, 11), (1, 3, 8, 9, 10, 11), None)
g2_3.add_edge((1, 3, 7, 8, 9, 11), (3, 5, 7, 8, 9, 11), None)
g2_3.add_edge((1, 3, 8, 9, 10, 11), (3, 5, 8, 9, 10, 11), None)
g2_3.add_edge((2, 3, 4, 5, 6, 7), (2, 3, 4, 5, 7, 9), None)
g2_3.add_edge((2, 3, 4, 5, 6, 7), (2, 3, 4, 6, 7, 8), None)
g2_3.add_edge((2, 3, 4, 5, 6, 7), (2, 4, 5, 6, 7, 9), None)
g2_3.add_edge((2, 3, 4, 5, 6, 7), (3, 4, 5, 6, 7, 8), None)
g2_3.add_edge((2, 3, 4, 5, 7, 9), (2, 3, 4, 7, 8, 9), None)
g2_3.add_edge((2, 3, 4, 5, 7, 9), (2, 4, 5, 6, 7, 9), None)
g2_3.add_edge((2, 3, 4, 5, 7, 9), (3, 4, 5, 7, 8, 9), None)
g2_3.add_edge((2, 3, 4, 6, 7, 8), (2, 3, 4, 6, 8, 11), None)
g2_3.add_edge((2, 3, 4, 6, 7, 8), (2, 3, 4, 7, 8, 9), None)
g2_3.add_edge((2, 3, 4, 6, 7, 8), (2, 4, 6, 7, 8, 9), None)
g2_3.add_edge((2, 3, 4, 6, 7, 8), (3, 4, 5, 6, 7, 8), None)
g2_3.add_edge((2, 3, 4, 6, 8, 11), (2, 3, 4, 8, 10, 11), None)
g2_3.add_edge((2, 3, 4, 6, 8, 11), (2, 4, 6, 8, 10, 11), None)
g2_3.add_edge((2, 3, 4, 6, 8, 11), (3, 4, 5, 6, 8, 11), None)
g2_3.add_edge((2, 3, 4, 7, 8, 9), (2, 3, 4, 8, 9, 10), None)
g2_3.add_edge((2, 3, 4, 7, 8, 9), (2, 4, 6, 7, 8, 9), None)
g2_3.add_edge((2, 3, 4, 7, 8, 9), (3, 4, 5, 7, 8, 9), None)
g2_3.add_edge((2, 3, 4, 8, 9, 10), (2, 3, 4, 8, 10, 11), None)
g2_3.add_edge((2, 3, 4, 8, 9, 10), (2, 4, 6, 8, 9, 10), None)
g2_3.add_edge((2, 3, 4, 8, 9, 10), (3, 4, 5, 8, 9, 10), None)
g2_3.add_edge((2, 3, 4, 8, 10, 11), (2, 4, 6, 8, 10, 11), None)
g2_3.add_edge((2, 3, 4, 8, 10, 11), (3, 4, 5, 8, 10, 11), None)
g2_3.add_edge((2, 4, 5, 6, 7, 9), (2, 4, 6, 7, 8, 9), None)
g2_3.add_edge((2, 4, 5, 6, 7, 9), (4, 5, 6, 7, 8, 9), None)
g2_3.add_edge((2, 4, 6, 7, 8, 9), (2, 4, 6, 8, 9, 10), None)
g2_3.add_edge((2, 4, 6, 7, 8, 9), (4, 5, 6, 7, 8, 9), None)
g2_3.add_edge((2, 4, 6, 8, 9, 10), (2, 4, 6, 8, 10, 11), None)
g2_3.add_edge((2, 4, 6, 8, 9, 10), (4, 5, 6, 8, 9, 10), None)
g2_3.add_edge((2, 4, 6, 8, 10, 11), (4, 5, 6, 8, 10, 11), None)
g2_3.add_edge((3, 4, 5, 6, 7, 8), (3, 4, 5, 6, 8, 11), None)
g2_3.add_edge((3, 4, 5, 6, 7, 8), (3, 4, 5, 7, 8, 9), None)
g2_3.add_edge((3, 4, 5, 6, 7, 8), (3, 5, 6, 7, 8, 11), None)
g2_3.add_edge((3, 4, 5, 6, 7, 8), (4, 5, 6, 7, 8, 9), None)
g2_3.add_edge((3, 4, 5, 6, 8, 11), (3, 4, 5, 8, 10, 11), None)
g2_3.add_edge((3, 4, 5, 6, 8, 11), (3, 5, 6, 7, 8, 11), None)
g2_3.add_edge((3, 4, 5, 6, 8, 11), (4, 5, 6, 8, 10, 11), None)
g2_3.add_edge((3, 4, 5, 7, 8, 9), (3, 4, 5, 8, 9, 10), None)
g2_3.add_edge((3, 4, 5, 7, 8, 9), (3, 5, 7, 8, 9, 11), None)
g2_3.add_edge((3, 4, 5, 7, 8, 9), (4, 5, 6, 7, 8, 9), None)
g2_3.add_edge((3, 4, 5, 8, 9, 10), (3, 4, 5, 8, 10, 11), None)
g2_3.add_edge((3, 4, 5, 8, 9, 10), (3, 5, 8, 9, 10, 11), None)
g2_3.add_edge((3, 4, 5, 8, 9, 10), (4, 5, 6, 8, 9, 10), None)
g2_3.add_edge((3, 4, 5, 8, 10, 11), (3, 5, 8, 9, 10, 11), None)
g2_3.add_edge((3, 4, 5, 8, 10, 11), (4, 5, 6, 8, 10, 11), None)
g2_3.add_edge((3, 5, 6, 7, 8, 11), (3, 5, 7, 8, 9, 11), None)
g2_3.add_edge((3, 5, 6, 7, 8, 11), (5, 6, 7, 8, 10, 11), None)
g2_3.add_edge((3, 5, 7, 8, 9, 11), (3, 5, 8, 9, 10, 11), None)
g2_3.add_edge((3, 5, 7, 8, 9, 11), (5, 7, 8, 9, 10, 11), None)
g2_3.add_edge((3, 5, 8, 9, 10, 11), (5, 7, 8, 9, 10, 11), None)
g2_3.add_edge((4, 5, 6, 7, 8, 9), (4, 5, 6, 8, 9, 10), None)
g2_3.add_edge((4, 5, 6, 7, 8, 9), (5, 6, 7, 8, 9, 10), None)
g2_3.add_edge((4, 5, 6, 8, 9, 10), (4, 5, 6, 8, 10, 11), None)
g2_3.add_edge((4, 5, 6, 8, 9, 10), (5, 6, 7, 8, 9, 10), None)
g2_3.add_edge((4, 5, 6, 8, 10, 11), (5, 6, 7, 8, 10, 11), None)
g2_3.add_edge((5, 6, 7, 8, 9, 10), (5, 6, 7, 8, 10, 11), None)
g2_3.add_edge((5, 6, 7, 8, 9, 10), (5, 7, 8, 9, 10, 11), None)
g2_3.add_edge((5, 6, 7, 8, 10, 11), (5, 7, 8, 9, 10, 11), None)


==> onlineCode/flipGraph2-4.py <==
g2_4 = Graph()
g2_4.add_edge((0, 1, 2, 3, 4, 5, 6, 7), (0, 1, 2, 3, 4, 5, 6, 17), None)
g2_4.add_edge((0, 1, 2, 3, 4, 5, 6, 7), (0, 1, 2, 3, 4, 5, 7, 15), None)
g2_4.add_edge((0, 1, 2, 3, 4, 5, 6, 7), (0, 1, 2, 3, 4, 6, 7, 12), None)
g2_4.add_edge((0, 1, 2, 3, 4, 5, 6, 7), (0, 1, 2, 3, 5, 6, 7, 8), None)
g2_4.add_edge((0, 1, 2, 3, 4, 5, 6, 7), (0, 1, 2, 4, 5, 6, 7, 17), None)
g2_4.add_edge((0, 1, 2, 3, 4, 5, 6, 7), (0, 1, 3, 4, 5, 6, 7, 15), None)
g2_4.add_edge((0, 1, 2, 3, 4, 5, 6, 7), (0, 2, 3, 4, 5, 6, 7, 12), None)
g2_4.add_edge((0, 1, 2, 3, 4, 5, 6, 7), (1, 2, 3, 4, 5, 6, 7, 8), None)
g2_4.add_edge((0, 1, 2, 3, 4, 5, 6, 17), (0, 1, 2, 3, 4, 5, 16, 17), None)
g2_4.add_edge((0, 1, 2, 3, 4, 5, 6, 17), (0, 1, 2, 3, 4, 6, 12, 17), None)
g2_4.add_edge((0, 1, 2, 3, 4, 5, 6, 17), (0, 1, 2, 3, 5, 6, 8, 17), None)
g2_4.add_edge((0, 1, 2, 3, 4, 5, 6, 17), (0, 1, 2, 4, 5, 6, 7, 17), None)
g2_4.add_edge((0, 1, 2, 3, 4, 5, 6, 17), (0, 1, 3, 4, 5, 6, 16, 17), None)
g2_4.add_edge((0, 1, 2, 3, 4, 5, 6, 17), (0, 2, 3, 4, 5, 6, 12, 17), None)
g2_4.add_edge((0, 1, 2, 3, 4, 5, 6, 17), (1, 2, 3, 4, 5, 6, 8, 17), None)
g2_4.add_edge((0, 1, 2, 3, 4, 5, 7, 15), (0, 1, 2, 3, 4, 5, 15, 16), None)
g2_4.add_edge((0, 1, 2, 3, 4, 5, 7, 15), (0, 1, 2, 3, 4, 7, 13, 15), None)
g2_4.add_edge((0, 1, 2, 3, 4, 5, 7, 15), (0, 1, 2, 3, 5, 7, 8, 15), None)
g2_4.add_edge((0, 1, 2, 3, 4, 5, 7, 15), (0, 1, 2, 4, 5, 7, 15, 17), None)
g2_4.add_edge((0, 1, 2, 3, 4, 5, 7, 15), (0, 1, 3, 4, 5, 6, 7, 15), None)
g2_4.add_edge((0, 1, 2, 3, 4, 5, 7, 15), (0, 2, 3, 4, 5, 7, 13, 15), None)
g2_4.add_edge((0, 1, 2, 3, 4, 5, 7, 15), (1, 2, 3, 4, 5, 7, 8, 15), None)
g2_4.add_edge((0, 1, 2, 3, 4, 5, 15, 16), (0, 1, 2, 3, 4, 5, 16, 17), None)
g2_4.add_edge((0, 1, 2, 3, 4, 5, 15, 16), (0, 1, 2, 3, 4, 14, 15, 16), None)
g2_4.add_edge((0, 1, 2, 3, 4, 5, 15, 16), (0, 1, 2, 3, 5, 8, 15, 16), None)
g2_4.add_edge((0, 1, 2, 3, 4, 5, 15, 16), (0, 1, 2, 4, 5, 15, 16, 17), None)
g2_4.add_edge((0, 1, 2, 3, 4, 5, 15, 16), (0, 1, 3, 4, 5, 6, 15, 16), None)
g2_4.add_edge((0, 1, 2, 3, 4, 5, 15, 16), (0, 2, 3, 4, 5, 14, 15, 16), None)
g2_4.add_edge((0, 1, 2, 3, 4, 5, 15, 16), (1, 2, 3, 4, 5, 8, 15, 16), None)
g2_4.add_edge((0, 1, 2, 3, 4, 5, 16, 17), (0, 1, 2, 3, 4, 14, 16, 17), None)
g2_4.add_edge((0, 1, 2, 3, 4, 5, 16, 17), (0, 1, 2, 3, 5, 8, 16, 17), None)
g2_4.add_edge((0, 1, 2, 3, 4, 5, 16, 17), (0, 1, 2, 4, 5, 15, 16, 17), None)
g2_4.add_edge((0, 1, 2, 3, 4, 5, 16, 17), (0, 1, 3, 4, 5, 6, 16, 17), None)
g2_4.add_edge((0, 1, 2, 3, 4, 5, 16, 17), (0, 2, 3, 4, 5, 14, 16, 17), None)
g2_4.add_edge((0, 1, 2, 3, 4, 5, 16, 17), (1, 2, 3, 4, 5, 8, 16, 17), None)
g2_4.add_edge((0, 1, 2, 3, 4, 6, 7, 12), (0, 1, 2, 3, 4, 6, 12, 17), None)
g2_4.add_edge((0, 1, 2, 3, 4, 6, 7, 12), (0, 1, 2, 3, 4, 7, 12, 13), None)
g2_4.add_edge((0, 1, 2, 3, 4, 6, 7, 12), (0, 1, 2, 3, 6, 7, 9, 12), None)
g2_4.add_edge((0, 1, 2, 3, 4, 6, 7, 12), (0, 1, 2, 4, 6, 7, 12, 17), None)
g2_4.add_edge((0, 1, 2, 3, 4, 6, 7, 12), (0, 1, 3, 4, 6, 7, 12, 15), None)
g2_4.add_edge((0, 1, 2, 3, 4, 6, 7, 12), (0, 2, 3, 4, 5, 6, 7, 12), None)
g2_4.add_edge((0, 1, 2, 3, 4, 6, 7, 12), (1, 2, 3, 4, 6, 7, 9, 12), None)
g2_4.add_edge((0, 1, 2, 3, 4, 6, 12, 17), (0, 1, 2, 3, 4, 12, 14, 17), None)
g2_4.add_edge((0, 1, 2, 3, 4, 6, 12, 17), (0, 1, 2, 3, 6, 9, 12, 17), None)
g2_4.add_edge((0, 1, 2, 3, 4, 6, 12, 17), (0, 1, 2, 4, 6, 7, 12, 17), None)
g2_4.add_edge((0, 1, 2, 3, 4, 6, 12, 17), (0, 1, 3, 4, 6, 12, 16, 17), None)
g2_4.add_edge((0, 1, 2, 3, 4, 6, 12, 17), (0, 2, 3, 4, 5, 6, 12, 17), None)
g2_4.add_edge((0, 1, 2, 3, 4, 6, 12, 17), (1, 2, 3, 4, 6, 9, 12, 17), None)
g2_4.add_edge((0, 1, 2, 3, 4, 7, 12, 13), (0, 1, 2, 3, 4, 7, 13, 15), None)
g2_4.add_edge((0, 1, 2, 3, 4, 7, 12, 13), (0, 1, 2, 3, 4, 12, 13, 14), None)
g2_4.add_edge((0, 1, 2, 3, 4, 7, 12, 13), (0, 1, 2, 3, 7, 10, 12, 13), None)
g2_4.add_edge((0, 1, 2, 3, 4, 7, 12, 13), (0, 1, 2, 4, 7, 12, 13, 17), None)
g2_4.add_edge((0, 1, 2, 3, 4, 7, 12, 13), (0, 1, 3, 4, 7, 12, 13, 15), None)
g2_4.add_edge((0, 1, 2, 3, 4, 7, 12, 13), (0, 2, 3, 4, 5, 7, 12, 13), None)
g2_4.add_edge((0, 1, 2, 3, 4, 7, 12, 13), (1, 2, 3, 4, 7, 10, 12, 13), None)
g2_4.add_edge((0, 1, 2, 3, 4, 7, 13, 15), (0, 1, 2, 3, 4, 13, 14, 15), None)
g2_4.add_edge((0, 1, 2, 3, 4, 7, 13, 15), (0, 1, 2, 3, 7, 10, 13, 15), None)
g2_4.add_edge((0, 1, 2, 3, 4, 7, 13, 15), (0, 1, 2, 4, 7, 13, 15, 17), None)
g2_4.add_edge((0, 1, 2, 3, 4, 7, 13, 15), (0, 1, 3, 4, 7, 12, 13, 15), None)
g2_4.add_edge((0, 1, 2, 3, 4, 7, 13, 15), (0, 2, 3, 4, 5, 7, 13, 15), None)
g2_4.add_edge((0, 1, 2, 3, 4, 7, 13, 15), (1, 2, 3, 4, 7, 10, 13, 15), None)
g2_4.add_edge((0, 1, 2, 3, 4, 12, 13, 14), (0, 1, 2, 3, 4, 12, 14, 17), None)
g2_4.add_edge((0, 1, 2, 3, 4, 12, 13, 14), (0, 1, 2, 3, 4, 13, 14, 15), None)
g2_4.add_edge((0, 1, 2, 3, 4, 12, 13, 14), (0, 1, 2, 3, 11, 12, 13, 14), None)
g2_4.add_edge((0, 1, 2, 3, 4, 12, 13, 14), (0, 1, 2, 4, 12, 13, 14, 17), None)
g2_4.add_edge((0, 1, 2, 3, 4, 12, 13, 14), (0, 1, 3, 4, 12, 13, 14, 15), None)
g2_4.add_edge((0, 1, 2, 3, 4, 12, 13, 14), (0, 2, 3, 4, 5, 12, 13, 14), None)
g2_4.add_edge((0, 1, 2, 3, 4, 12, 13, 14), (1, 2, 3, 4, 11, 12, 13, 14), None)
g2_4.add_edge((0, 1, 2, 3, 4, 12, 14, 17), (0, 1, 2, 3, 4, 14, 16, 17), None)
g2_4.add_edge((0, 1, 2, 3, 4, 12, 14, 17), (0, 1, 2, 3, 11, 12, 14, 17), None)
g2_4.add_edge((0, 1, 2, 3, 4, 12, 14, 17), (0, 1, 2, 4, 12, 13, 14, 17), None)
g2_4.add_edge((0, 1, 2, 3, 4, 12, 14, 17), (0, 1, 3, 4, 12, 14, 16, 17), None)
g2_4.add_edge((0, 1, 2, 3, 4, 12, 14, 17), (0, 2, 3, 4, 5, 12, 14, 17), None)
g2_4.add_edge((0, 1, 2, 3, 4, 12, 14, 17), (1, 2, 3, 4, 11, 12, 14, 17), None)
g2_4.add_edge((0, 1, 2, 3, 4, 13, 14, 15), (0, 1, 2, 3, 4, 14, 15, 16), None)
g2_4.add_edge((0, 1, 2, 3, 4, 13, 14, 15), (0, 1, 2, 3, 11, 13, 14, 15), None)
g2_4.add_edge((0, 1, 2, 3, 4, 13, 14, 15), (0, 1, 2, 4, 13, 14, 15, 17), None)
g2_4.add_edge((0, 1, 2, 3, 4, 13, 14, 15), (0, 1, 3, 4, 12, 13, 14, 15), None)
g2_4.add_edge((0, 1, 2, 3, 4, 13, 14, 15), (0, 2, 3, 4, 5, 13, 14, 15), None)
g2_4.add_edge((0, 1, 2, 3, 4, 13, 14, 15), (1, 2, 3, 4, 11, 13, 14, 15), None)
g2_4.add_edge((0, 1, 2, 3, 4, 14, 15, 16), (0, 1, 2, 3, 4, 14, 16, 17), None)
g2_4.add_edge((0, 1, 2, 3, 4, 14, 15, 16), (0, 1, 2, 3, 11, 14, 15, 16), None)
g2_4.add_edge((0, 1, 2, 3, 4, 14, 15, 16), (0, 1, 2, 4, 14, 15, 16, 17), None)
g2_4.add_edge((0, 1, 2, 3, 4, 14, 15, 16), (0, 1, 3, 4, 12, 14, 15, 16), None)
g2_4.add_edge((0, 1, 2, 3, 4, 14, 15, 16), (0, 2, 3, 4, 5, 14, 15, 16), None)
g2_4.add_edge((0, 1, 2, 3, 4, 14, 15, 16), (1, 2, 3, 4, 11, 14, 15, 16), None)
g2_4.add_edge((0, 1, 2, 3, 4, 14, 16, 17), (0, 1, 2, 3, 11, 14, 16, 17), None)
g2_4.add_edge((0, 1, 2, 3, 4, 14, 16, 17), (0, 1, 2, 4, 14, 15, 16, 17), None)
g2_4.add_edge((0, 1, 2, 3, 4, 14, 16, 17), (0, 1, 3, 4, 12, 14, 16, 17), None)
g2_4.add_edge((0, 1, 2, 3, 4, 14, 16, 17), (0, 2, 3, 4, 5, 14, 16, 17), None)
g2_4.add_edge((0, 1, 2, 3, 4, 14, 16, 17), (1, 2, 3, 4, 11, 14, 16, 17), None)
g2_4.add_edge((0, 1, 2, 3, 5, 6, 7, 8), (0, 1, 2, 3, 5, 6, 8, 17), None)
g2_4.add_edge((0, 1, 2, 3, 5, 6, 7, 8), (0, 1, 2, 3, 5, 7, 8, 15), None)
g2_4.add_edge((0, 1, 2, 3, 5, 6, 7, 8), (0, 1, 2, 3, 6, 7, 8, 9), None)
g2_4.add_edge((0, 1, 2, 3, 5, 6, 7, 8), (0, 1, 2, 5, 6, 7, 8, 17), None)
g2_4.add_edge((0, 1, 2, 3, 5, 6, 7, 8), (0, 1, 3, 5, 6, 7, 8, 15), None)
g2_4.add_edge((0, 1, 2, 3, 5, 6, 7, 8), (0, 2, 3, 5, 6, 7, 8, 12), None)
g2_4.add_edge((0, 1, 2, 3, 5, 6, 7, 8), (1, 2, 3, 4, 5, 6, 7, 8), None)
g2_4.add_edge((0, 1, 2, 3, 5, 6, 8, 17), (0, 1, 2, 3, 5, 8, 16, 17), None)
g2_4.add_edge((0, 1, 2, 3, 5, 6, 8, 17), (0, 1, 2, 3, 6, 8, 9, 17), None)
g2_4.add_edge((0, 1, 2, 3, 5, 6, 8, 17), (0, 1, 2, 5, 6, 7, 8, 17), None)
g2_4.add_edge((0, 1, 2, 3, 5, 6, 8, 17), (0, 1, 3, 5, 6, 8, 16, 17), None)
g2_4.add_edge((0, 1, 2, 3, 5, 6, 8, 17), (0, 2, 3, 5, 6, 8, 12, 17), None)
g2_4.add_edge((0, 1, 2, 3, 5, 6, 8, 17), (1, 2, 3, 4, 5, 6, 8, 17), None)
g2_4.add_edge((0, 1, 2, 3, 5, 7, 8, 15), (0, 1, 2, 3, 5, 8, 15, 16), None)
g2_4.add_edge((0, 1, 2, 3, 5, 7, 8, 15), (0, 1, 2, 3, 7, 8, 10, 15), None)
g2_4.add_edge((0, 1, 2, 3, 5, 7, 8, 15), (0, 1, 2, 5, 7, 8, 15, 17), None)
g2_4.add_edge((0, 1, 2, 3, 5, 7, 8, 15), (0, 1, 3, 5, 6, 7, 8, 15), None)
g2_4.add_edge((0, 1, 2, 3, 5, 7, 8, 15), (0, 2, 3, 5, 7, 8, 13, 15), None)
g2_4.add_edge((0, 1, 2, 3, 5, 7, 8, 15), (1, 2, 3, 4, 5, 7, 8, 15), None)
g2_4.add_edge((0, 1, 2, 3, 5, 8, 15, 16), (0, 1, 2, 3, 5, 8, 16, 17), None)
g2_4.add_edge((0, 1, 2, 3, 5, 8, 15, 16), (0, 1, 2, 3, 8, 11, 15, 16), None)
g2_4.add_edge((0, 1, 2, 3, 5, 8, 15, 16), (0, 1, 2, 5, 8, 15, 16, 17), None)
g2_4.add_edge((0, 1, 2, 3, 5, 8, 15, 16), (0, 1, 3, 5, 6, 8, 15, 16), None)
g2_4.add_edge((0, 1, 2, 3, 5, 8, 15, 16), (0, 2, 3, 5, 8, 14, 15, 16), None)
g2_4.add_edge((0, 1, 2, 3, 5, 8, 15, 16), (1, 2, 3, 4, 5, 8, 15, 16), None)
g2_4.add_edge((0, 1, 2, 3, 5, 8, 16, 17), (0, 1, 2, 3, 8, 11, 16, 17), None)
g2_4.add_edge((0, 1, 2, 3, 5, 8, 16, 17), (0, 1, 2, 5, 8, 15, 16, 17), None)
g2_4.add_edge((0, 1, 2, 3, 5, 8, 16, 17), (0, 1, 3, 5, 6, 8, 16, 17), None)
g2_4.add_edge((0, 1, 2, 3, 5, 8, 16, 17), (0, 2, 3, 5, 8, 14, 16, 17), None)
g2_4.add_edge((0, 1, 2, 3, 5, 8, 16, 17), (1, 2, 3, 4, 5, 8, 16, 17), None)
g2_4.add_edge((0, 1, 2, 3, 6, 7, 8, 9), (0, 1, 2, 3, 6, 7, 9, 12), None)
g2_4.add_edge((0, 1, 2, 3, 6, 7, 8, 9), (0, 1, 2, 3, 6, 8, 9, 17), None)
g2_4.add_edge((0, 1, 2, 3, 6, 7, 8, 9), (0, 1, 2, 3, 7, 8, 9, 10), None)
g2_4.add_edge((0, 1, 2, 3, 6, 7, 8, 9), (0, 1, 2, 6, 7, 8, 9, 17), None)
g2_4.add_edge((0, 1, 2, 3, 6, 7, 8, 9), (0, 1, 3, 6, 7, 8, 9, 15), None)
g2_4.add_edge((0, 1, 2, 3, 6, 7, 8, 9), (0, 2, 3, 6, 7, 8, 9, 12), None)
g2_4.add_edge((0, 1, 2, 3, 6, 7, 8, 9), (1, 2, 3, 4, 6, 7, 8, 9), None)
g2_4.add_edge((0, 1, 2, 3, 6, 7, 9, 12), (0, 1, 2, 3, 6, 9, 12, 17), None)
g2_4.add_edge((0, 1, 2, 3, 6, 7, 9, 12), (0, 1, 2, 3, 7, 9, 10, 12), None)
g2_4.add_edge((0, 1, 2, 3, 6, 7, 9, 12), (0, 1, 2, 6, 7, 9, 12, 17), None)
g2_4.add_edge((0, 1, 2, 3, 6, 7, 9, 12), (0, 1, 3, 6, 7, 9, 12, 15), None)
g2_4.add_edge((0, 1, 2, 3, 6, 7, 9, 12), (0, 2, 3, 6, 7, 8, 9, 12), None)
g2_4.add_edge((0, 1, 2, 3, 6, 7, 9, 12), (1, 2, 3, 4, 6, 7, 9, 12), None)
g2_4.add_edge((0, 1, 2, 3, 6, 8, 9, 17), (0, 1, 2, 3, 6, 9, 12, 17), None)
g2_4.add_edge((0, 1, 2, 3, 6, 8, 9, 17), (0, 1, 2, 3, 8, 9, 11, 17), None)
g2_4.add_edge((0, 1, 2, 3, 6, 8, 9, 17), (0, 1, 2, 6, 7, 8, 9, 17), None)
g2_4.add_edge((0, 1, 2, 3, 6, 8, 9, 17), (0, 1, 3, 6, 8, 9, 16, 17), None)
g2_4.add_edge((0, 1, 2, 3, 6, 8, 9, 17), (0, 2, 3, 6, 8, 9, 12, 17), None)
g2_4.add_edge((0, 1, 2, 3, 6, 8, 9, 17), (1, 2, 3, 4, 6, 8, 9, 17), None)
g2_4.add_edge((0, 1, 2, 3, 6, 9, 12, 17), (0, 1, 2, 3, 9, 11, 12, 17), None)
g2_4.add_edge((0, 1, 2, 3, 6, 9, 12, 17), (0, 1, 2, 6, 7, 9, 12, 17), None)
g2_4.add_edge((0, 1, 2, 3, 6, 9, 12, 17), (0, 1, 3, 6, 9, 12, 16, 17), None)
g2_4.add_edge((0, 1, 2, 3, 6, 9, 12, 17), (0, 2, 3, 6, 8, 9, 12, 17), None)
g2_4.add_edge((0, 1, 2, 3, 6, 9, 12, 17), (1, 2, 3, 4, 6, 9, 12, 17), None)
g2_4.add_edge((0, 1, 2, 3, 7, 8, 9, 10), (0, 1, 2, 3, 7, 8, 10, 15), None)
g2_4.add_edge((0, 1, 2, 3, 7, 8, 9, 10), (0, 1, 2, 3, 7, 9, 10, 12), None)
g2_4.add_edge((0, 1, 2, 3, 7, 8, 9, 10), (0, 1, 2, 3, 8, 9, 10, 11), None)
g2_4.add_edge((0, 1, 2, 3, 7, 8, 9, 10), (0, 1, 2, 7, 8, 9, 10, 17), None)
g2_4.add_edge((0, 1, 2, 3, 7, 8, 9, 10), (0, 1, 3, 7, 8, 9, 10, 15), None)
g2_4.add_edge((0, 1, 2, 3, 7, 8, 9, 10), (0, 2, 3, 7, 8, 9, 10, 12), None)
g2_4.add_edge((0, 1, 2, 3, 7, 8, 9, 10), (1, 2, 3, 4, 7, 8, 9, 10), None)
g2_4.add_edge((0, 1, 2, 3, 7, 8, 10, 15), (0, 1, 2, 3, 7, 10, 13, 15), None)
g2_4.add_edge((0, 1, 2, 3, 7, 8, 10, 15), (0, 1, 2, 3, 8, 10, 11, 15), None)
g2_4.add_edge((0, 1, 2, 3, 7, 8, 10, 15), (0, 1, 2, 7, 8, 10, 15, 17), None)
g2_4.add_edge((0, 1, 2, 3, 7, 8, 10, 15), (0, 1, 3, 7, 8, 9, 10, 15), None)
g2_4.add_edge((0, 1, 2, 3, 7, 8, 10, 15), (0, 2, 3, 7, 8, 10, 13, 15), None)
g2_4.add_edge((0, 1, 2, 3, 7, 8, 10, 15), (1, 2, 3, 4, 7, 8, 10, 15), None)
g2_4.add_edge((0, 1, 2, 3, 7, 9, 10, 12), (0, 1, 2, 3, 7, 10, 12, 13), None)
g2_4.add_edge((0, 1, 2, 3, 7, 9, 10, 12), (0, 1, 2, 3, 9, 10, 11, 12), None)
g2_4.add_edge((0, 1, 2, 3, 7, 9, 10, 12), (0, 1, 2, 7, 9, 10, 12, 17), None)
g2_4.add_edge((0, 1, 2, 3, 7, 9, 10, 12), (0, 1, 3, 7, 9, 10, 12, 15), None)
g2_4.add_edge((0, 1, 2, 3, 7, 9, 10, 12), (0, 2, 3, 7, 8, 9, 10, 12), None)
g2_4.add_edge((0, 1, 2, 3, 7, 9, 10, 12), (1, 2, 3, 4, 7, 9, 10, 12), None)
g2_4.add_edge((0, 1, 2, 3, 7, 10, 12, 13), (0, 1, 2, 3, 7, 10, 13, 15), None)
g2_4.add_edge((0, 1, 2, 3, 7, 10, 12, 13), (0, 1, 2, 3, 10, 11, 12, 13), None)
g2_4.add_edge((0, 1, 2, 3, 7, 10, 12, 13), (0, 1, 2, 7, 10, 12, 13, 17), None)
g2_4.add_edge((0, 1, 2, 3, 7, 10, 12, 13), (0, 1, 3, 7, 10, 12, 13, 15), None)
g2_4.add_edge((0, 1, 2, 3, 7, 10, 12, 13), (0, 2, 3, 7, 8, 10, 12, 13), None)
g2_4.add_edge((0, 1, 2, 3, 7, 10, 12, 13), (1, 2, 3, 4, 7, 10, 12, 13), None)
g2_4.add_edge((0, 1, 2, 3, 7, 10, 13, 15), (0, 1, 2, 3, 10, 11, 13, 15), None)
g2_4.add_edge((0, 1, 2, 3, 7, 10, 13, 15), (0, 1, 2, 7, 10, 13, 15, 17), None)
g2_4.add_edge((0, 1, 2, 3, 7, 10, 13, 15), (0, 1, 3, 7, 10, 12, 13, 15), None)
g2_4.add_edge((0, 1, 2, 3, 7, 10, 13, 15), (0, 2, 3, 7, 8, 10, 13, 15), None)
g2_4.add_edge((0, 1, 2, 3, 7, 10, 13, 15), (1, 2, 3, 4, 7, 10, 13, 15), None)
g2_4.add_edge((0, 1, 2, 3, 8, 9, 10, 11), (0, 1, 2, 3, 8, 9, 11, 17), None)
g2_4.add_edge((0, 1, 2, 3, 8, 9, 10, 11), (0, 1, 2, 3, 8, 10, 11, 15), None)
g2_4.add_edge((0, 1, 2, 3, 8, 9, 10, 11), (0, 1, 2, 3, 9, 10, 11, 12), None)
g2_4.add_edge((0, 1, 2, 3, 8, 9, 10, 11), (0, 1, 2, 8, 9, 10, 11, 17), None)
g2_4.add_edge((0, 1, 2, 3, 8, 9, 10, 11), (0, 1, 3, 8, 9, 10, 11, 15), None)
g2_4.add_edge((0, 1, 2, 3, 8, 9, 10, 11), (0, 2, 3, 8, 9, 10, 11, 12), None)
g2_4.add_edge((0, 1, 2, 3, 8, 9, 10, 11), (1, 2, 3, 4, 8, 9, 10, 11), None)
g2_4.add_edge((0, 1, 2, 3, 8, 9, 11, 17), (0, 1, 2, 3, 8, 11, 16, 17), None)
g2_4.add_edge((0, 1, 2, 3, 8, 9, 11, 17), (0, 1, 2, 3, 9, 11, 12, 17), None)
g2_4.add_edge((0, 1, 2, 3, 8, 9, 11, 17), (0, 1, 2, 8, 9, 10, 11, 17), None)
g2_4.add_edge((0, 1, 2, 3, 8, 9, 11, 17), (0, 1, 3, 8, 9, 11, 16, 17), None)
g2_4.add_edge((0, 1, 2, 3, 8, 9, 11, 17), (0, 2, 3, 8, 9, 11, 12, 17), None)
g2_4.add_edge((0, 1, 2, 3, 8, 9, 11, 17), (1, 2, 3, 4, 8, 9, 11, 17), None)
g2_4.add_edge((0, 1, 2, 3, 8, 10, 11, 15), (0, 1, 2, 3, 8, 11, 15, 16), None)
g2_4.add_edge((0, 1, 2, 3, 8, 10, 11, 15), (0, 1, 2, 3, 10, 11, 13, 15), None)
g2_4.add_edge((0, 1, 2, 3, 8, 10, 11, 15), (0, 1, 2, 8, 10, 11, 15, 17), None)
g2_4.add_edge((0, 1, 2, 3, 8, 10, 11, 15), (0, 1, 3, 8, 9, 10, 11, 15), None)
g2_4.add_edge((0, 1, 2, 3, 8, 10, 11, 15), (0, 2, 3, 8, 10, 11, 13, 15), None)
g2_4.add_edge((0, 1, 2, 3, 8, 10, 11, 15), (1, 2, 3, 4, 8, 10, 11, 15), None)
g2_4.add_edge((0, 1, 2, 3, 8, 11, 15, 16), (0, 1, 2, 3, 8, 11, 16, 17), None)
g2_4.add_edge((0, 1, 2, 3, 8, 11, 15, 16), (0, 1, 2, 3, 11, 14, 15, 16), None)
g2_4.add_edge((0, 1, 2, 3, 8, 11, 15, 16), (0, 1, 2, 8, 11, 15, 16, 17), None)
g2_4.add_edge((0, 1, 2, 3, 8, 11, 15, 16), (0, 1, 3, 8, 9, 11, 15, 16), None)
g2_4.add_edge((0, 1, 2, 3, 8, 11, 15, 16), (0, 2, 3, 8, 11, 14, 15, 16), None)
g2_4.add_edge((0, 1, 2, 3, 8, 11, 15, 16), (1, 2, 3, 4, 8, 11, 15, 16), None)
g2_4.add_edge((0, 1, 2, 3, 8, 11, 16, 17), (0, 1, 2, 3, 11, 14, 16, 17), None)
g2_4.add_edge((0, 1, 2, 3, 8, 11, 16, 17), (0, 1, 2, 8, 11, 15, 16, 17), None)
g2_4.add_edge((0, 1, 2, 3, 8, 11, 16, 17), (0, 1, 3, 8, 9, 11, 16, 17), None)
g2_4.add_edge((0, 1, 2, 3, 8, 11, 16, 17), (0, 2, 3, 8, 11, 14, 16, 17), None)
g2_4.add_edge((0, 1, 2, 3, 8, 11, 16, 17), (1, 2, 3, 4, 8, 11, 16, 17), None)
g2_4.add_edge((0, 1, 2, 3, 9, 10, 11, 12), (0, 1, 2, 3, 9, 11, 12, 17), None)
g2_4.add_edge((0, 1, 2, 3, 9, 10, 11, 12), (0, 1, 2, 3, 10, 11, 12, 13), None)
g2_4.add_edge((0, 1, 2, 3, 9, 10, 11, 12), (0, 1, 2, 9, 10, 11, 12, 17), None)
g2_4.add_edge((0, 1, 2, 3, 9, 10, 11, 12), (0, 1, 3, 9, 10, 11, 12, 15), None)
g2_4.add_edge((0, 1, 2, 3, 9, 10, 11, 12), (0, 2, 3, 8, 9, 10, 11, 12), None)
g2_4.add_edge((0, 1, 2, 3, 9, 10, 11, 12), (1, 2, 3, 4, 9, 10, 11, 12), None)
g2_4.add_edge((0, 1, 2, 3, 9, 11, 12, 17), (0, 1, 2, 3, 11, 12, 14, 17), None)
g2_4.add_edge((0, 1, 2, 3, 9, 11, 12, 17), (0, 1, 2, 9, 10, 11, 12, 17), None)
g2_4.add_edge((0, 1, 2, 3, 9, 11, 12, 17), (0, 1, 3, 9, 11, 12, 16, 17), None)
g2_4.add_edge((0, 1, 2, 3, 9, 11, 12, 17), (0, 2, 3, 8, 9, 11, 12, 17), None)
g2_4.add_edge((0, 1, 2, 3, 9, 11, 12, 17), (1, 2, 3, 4, 9, 11, 12, 17), None)
g2_4.add_edge((0, 1, 2, 3, 10, 11, 12, 13), (0, 1, 2, 3, 10, 11, 13, 15), None)
g2_4.add_edge((0, 1, 2, 3, 10, 11, 12, 13), (0, 1, 2, 3, 11, 12, 13, 14), None)
g2_4.add_edge((0, 1, 2, 3, 10, 11, 12, 13), (0, 1, 2, 10, 11, 12, 13, 17), None)
g2_4.add_edge((0, 1, 2, 3, 10, 11, 12, 13), (0, 1, 3, 10, 11, 12, 13, 15), None)
g2_4.add_edge((0, 1, 2, 3, 10, 11, 12, 13), (0, 2, 3, 8, 10, 11, 12, 13), None)
g2_4.add_edge((0, 1, 2, 3, 10, 11, 12, 13), (1, 2, 3, 4, 10, 11, 12, 13), None)
g2_4.add_edge((0, 1, 2, 3, 10, 11, 13, 15), (0, 1, 2, 3, 11, 13, 14, 15), None)
g2_4.add_edge((0, 1, 2, 3, 10, 11, 13, 15), (0, 1, 2, 10, 11, 13, 15, 17), None)
g2_4.add_edge((0, 1, 2, 3, 10, 11, 13, 15), (0, 1, 3, 10, 11, 12, 13, 15), None)
g2_4.add_edge((0, 1, 2, 3, 10, 11, 13, 15), (0, 2, 3, 8, 10, 11, 13, 15), None)
g2_4.add_edge((0, 1, 2, 3, 10, 11, 13, 15), (1, 2, 3, 4, 10, 11, 13, 15), None)
g2_4.add_edge((0, 1, 2, 3, 11, 12, 13, 14), (0, 1, 2, 3, 11, 12, 14, 17), None)
g2_4.add_edge((0, 1, 2, 3, 11, 12, 13, 14), (0, 1, 2, 3, 11, 13, 14, 15), None)
g2_4.add_edge((0, 1, 2, 3, 11, 12, 13, 14), (0, 1, 2, 11, 12, 13, 14, 17), None)
g2_4.add_edge((0, 1, 2, 3, 11, 12, 13, 14), (0, 1, 3, 11, 12, 13, 14, 15), None)
g2_4.add_edge((0, 1, 2, 3, 11, 12, 13, 14), (0, 2, 3, 8, 11, 12, 13, 14), None)
g2_4.add_edge((0, 1, 2, 3, 11, 12, 13, 14), (1, 2, 3, 4, 11, 12, 13, 14), None)
g2_4.add_edge((0, 1, 2, 3, 11, 12, 14, 17), (0, 1, 2, 3, 11, 14, 16, 17), None)
g2_4.add_edge((0, 1, 2, 3, 11, 12, 14, 17), (0, 1, 2, 11, 12, 13, 14, 17), None)
g2_4.add_edge((0, 1, 2, 3, 11, 12, 14, 17), (0, 1, 3, 11, 12, 14, 16, 17), None)
g2_4.add_edge((0, 1, 2, 3, 11, 12, 14, 17), (0, 2, 3, 8, 11, 12, 14, 17), None)
g2_4.add_edge((0, 1, 2, 3, 11, 12, 14, 17), (1, 2, 3, 4, 11, 12, 14, 17), None)
g2_4.add_edge((0, 1, 2, 3, 11, 13, 14, 15), (0, 1, 2, 3, 11, 14, 15, 16), None)
g2_4.add_edge((0, 1, 2, 3, 11, 13, 14, 15), (0, 1, 2, 11, 13, 14, 15, 17), None)
g2_4.add_edge((0, 1, 2, 3, 11, 13, 14, 15), (0, 1, 3, 11, 12, 13, 14, 15), None)
g2_4.add_edge((0, 1, 2, 3, 11, 13, 14, 15), (0, 2, 3, 8, 11, 13, 14, 15), None)
g2_4.add_edge((0, 1, 2, 3, 11, 13, 14, 15), (1, 2, 3, 4, 11, 13, 14, 15), None)
g2_4.add_edge((0, 1, 2, 3, 11, 14, 15, 16), (0, 1, 2, 3, 11, 14, 16, 17), None)
g2_4.add_edge((0, 1, 2, 3, 11, 14, 15, 16), (0, 1, 2, 11, 14, 15, 16, 17), None)
g2_4.add_edge((0, 1, 2, 3, 11, 14, 15, 16), (0, 1, 3, 11, 12, 14, 15, 16), None)
g2_4.add_edge((0, 1, 2, 3, 11, 14, 15, 16), (0, 2, 3, 8, 11, 14, 15, 16), None)
g2_4.add_edge((0, 1, 2, 3, 11, 14, 15, 16), (1, 2, 3, 4, 11, 14, 15, 16), None)
g2_4.add_edge((0, 1, 2, 3, 11, 14, 16, 17), (0, 1, 2, 11, 14, 15, 16, 17), None)
g2_4.add_edge((0, 1, 2, 3, 11, 14, 16, 17), (0, 1, 3, 11, 12, 14, 16, 17), None)
g2_4.add_edge((0, 1, 2, 3, 11, 14, 16, 17), (0, 2, 3, 8, 11, 14, 16, 17), None)
g2_4.add_edge((0, 1, 2, 3, 11, 14, 16, 17), (1, 2, 3, 4, 11, 14, 16, 17), None)
g2_4.add_edge((0, 1, 2, 4, 5, 6, 7, 17), (0, 1, 2, 4, 5, 7, 15, 17), None)
g2_4.add_edge((0, 1, 2, 4, 5, 6, 7, 17), (0, 1, 2, 4, 6, 7, 12, 17), None)
g2_4.add_edge((0, 1, 2, 4, 5, 6, 7, 17), (0, 1, 2, 5, 6, 7, 8, 17), None)
g2_4.add_edge((0, 1, 2, 4, 5, 6, 7, 17), (0, 1, 4, 5, 6, 7, 16, 17), None)
g2_4.add_edge((0, 1, 2, 4, 5, 6, 7, 17), (0, 2, 4, 5, 6, 7, 12, 17), None)
g2_4.add_edge((0, 1, 2, 4, 5, 6, 7, 17), (1, 2, 4, 5, 6, 7, 8, 17), None)
g2_4.add_edge((0, 1, 2, 4, 5, 7, 15, 17), (0, 1, 2, 4, 5, 15, 16, 17), None)
g2_4.add_edge((0, 1, 2, 4, 5, 7, 15, 17), (0, 1, 2, 4, 7, 13, 15, 17), None)
g2_4.add_edge((0, 1, 2, 4, 5, 7, 15, 17), (0, 1, 2, 5, 7, 8, 15, 17), None)
g2_4.add_edge((0, 1, 2, 4, 5, 7, 15, 17), (0, 1, 4, 5, 7, 15, 16, 17), None)
g2_4.add_edge((0, 1, 2, 4, 5, 7, 15, 17), (0, 2, 4, 5, 7, 13, 15, 17), None)
g2_4.add_edge((0, 1, 2, 4, 5, 7, 15, 17), (1, 2, 4, 5, 7, 8, 15, 17), None)
g2_4.add_edge((0, 1, 2, 4, 5, 15, 16, 17), (0, 1, 2, 4, 14, 15, 16, 17), None)
g2_4.add_edge((0, 1, 2, 4, 5, 15, 16, 17), (0, 1, 2, 5, 8, 15, 16, 17), None)
g2_4.add_edge((0, 1, 2, 4, 5, 15, 16, 17), (0, 1, 4, 5, 7, 15, 16, 17), None)
g2_4.add_edge((0, 1, 2, 4, 5, 15, 16, 17), (0, 2, 4, 5, 14, 15, 16, 17), None)
g2_4.add_edge((0, 1, 2, 4, 5, 15, 16, 17), (1, 2, 4, 5, 8, 15, 16, 17), None)
g2_4.add_edge((0, 1, 2, 4, 6, 7, 12, 17), (0, 1, 2, 4, 7, 12, 13, 17), None)
g2_4.add_edge((0, 1, 2, 4, 6, 7, 12, 17), (0, 1, 2, 6, 7, 9, 12, 17), None)
g2_4.add_edge((0, 1, 2, 4, 6, 7, 12, 17), (0, 1, 4, 6, 7, 12, 16, 17), None)
g2_4.add_edge((0, 1, 2, 4, 6, 7, 12, 17), (0, 2, 4, 5, 6, 7, 12, 17), None)
g2_4.add_edge((0, 1, 2, 4, 6, 7, 12, 17), (1, 2, 4, 6, 7, 9, 12, 17), None)
g2_4.add_edge((0, 1, 2, 4, 7, 12, 13, 17), (0, 1, 2, 4, 7, 13, 15, 17), None)
g2_4.add_edge((0, 1, 2, 4, 7, 12, 13, 17), (0, 1, 2, 4, 12, 13, 14, 17), None)
g2_4.add_edge((0, 1, 2, 4, 7, 12, 13, 17), (0, 1, 2, 7, 10, 12, 13, 17), None)
g2_4.add_edge((0, 1, 2, 4, 7, 12, 13, 17), (0, 1, 4, 7, 12, 13, 16, 17), None)
g2_4.add_edge((0, 1, 2, 4, 7, 12, 13, 17), (0, 2, 4, 5, 7, 12, 13, 17), None)
g2_4.add_edge((0, 1, 2, 4, 7, 12, 13, 17), (1, 2, 4, 7, 10, 12, 13, 17), None)
g2_4.add_edge((0, 1, 2, 4, 7, 13, 15, 17), (0, 1, 2, 4, 13, 14, 15, 17), None)
g2_4.add_edge((0, 1, 2, 4, 7, 13, 15, 17), (0, 1, 2, 7, 10, 13, 15, 17), None)
g2_4.add_edge((0, 1, 2, 4, 7, 13, 15, 17), (0, 1, 4, 7, 13, 15, 16, 17), None)
g2_4.add_edge((0, 1, 2, 4, 7, 13, 15, 17), (0, 2, 4, 5, 7, 13, 15, 17), None)
g2_4.add_edge((0, 1, 2, 4, 7, 13, 15, 17), (1, 2, 4, 7, 10, 13, 15, 17), None)
g2_4.add_edge((0, 1, 2, 4, 12, 13, 14, 17), (0, 1, 2, 4, 13, 14, 15, 17), None)
g2_4.add_edge((0, 1, 2, 4, 12, 13, 14, 17), (0, 1, 2, 11, 12, 13, 14, 17), None)
g2_4.add_edge((0, 1, 2, 4, 12, 13, 14, 17), (0, 1, 4, 12, 13, 14, 16, 17), None)
g2_4.add_edge((0, 1, 2, 4, 12, 13, 14, 17), (0, 2, 4, 5, 12, 13, 14, 17), None)
g2_4.add_edge((0, 1, 2, 4, 12, 13, 14, 17), (1, 2, 4, 11, 12, 13, 14, 17), None)
g2_4.add_edge((0, 1, 2, 4, 13, 14, 15, 17), (0, 1, 2, 4, 14, 15, 16, 17), None)
g2_4.add_edge((0, 1, 2, 4, 13, 14, 15, 17), (0, 1, 2, 11, 13, 14, 15, 17), None)
g2_4.add_edge((0, 1, 2, 4, 13, 14, 15, 17), (0, 1, 4, 13, 14, 15, 16, 17), None)
g2_4.add_edge((0, 1, 2, 4, 13, 14, 15, 17), (0, 2, 4, 5, 13, 14, 15, 17), None)
g2_4.add_edge((0, 1, 2, 4, 13, 14, 15, 17), (1, 2, 4, 11, 13, 14, 15, 17), None)
g2_4.add_edge((0, 1, 2, 4, 14, 15, 16, 17), (0, 1, 2, 11, 14, 15, 16, 17), None)
g2_4.add_edge((0, 1, 2, 4, 14, 15, 16, 17), (0, 1, 4, 13, 14, 15, 16, 17), None)
g2_4.add_edge((0, 1, 2, 4, 14, 15, 16, 17), (0, 2, 4, 5, 14, 15, 16, 17), None)
g2_4.add_edge((0, 1, 2, 4, 14, 15, 16, 17), (1, 2, 4, 11, 14, 15, 16, 17), None)
g2_4.add_edge((0, 1, 2, 5, 6, 7, 8, 17), (0, 1, 2, 5, 7, 8, 15, 17), None)
g2_4.add_edge((0, 1, 2, 5, 6, 7, 8, 17), (0, 1, 2, 6, 7, 8, 9, 17), None)
g2_4.add_edge((0, 1, 2, 5, 6, 7, 8, 17), (0, 1, 5, 6, 7, 8, 16, 17), None)
g2_4.add_edge((0, 1, 2, 5, 6, 7, 8, 17), (0, 2, 5, 6, 7, 8, 12, 17), None)
g2_4.add_edge((0, 1, 2, 5, 6, 7, 8, 17), (1, 2, 4, 5, 6, 7, 8, 17), None)
g2_4.add_edge((0, 1, 2, 5, 7, 8, 15, 17), (0, 1, 2, 5, 8, 15, 16, 17), None)
g2_4.add_edge((0, 1, 2, 5, 7, 8, 15, 17), (0, 1, 2, 7, 8, 10, 15, 17), None)
g2_4.add_edge((0, 1, 2, 5, 7, 8, 15, 17), (0, 1, 5, 7, 8, 15, 16, 17), None)
g2_4.add_edge((0, 1, 2, 5, 7, 8, 15, 17), (0, 2, 5, 7, 8, 13, 15, 17), None)
g2_4.add_edge((0, 1, 2, 5, 7, 8, 15, 17), (1, 2, 4, 5, 7, 8, 15, 17), None)
g2_4.add_edge((0, 1, 2, 5, 8, 15, 16, 17), (0, 1, 2, 8, 11, 15, 16, 17), None)
g2_4.add_edge((0, 1, 2, 5, 8, 15, 16, 17), (0, 1, 5, 7, 8, 15, 16, 17), None)
g2_4.add_edge((0, 1, 2, 5, 8, 15, 16, 17), (0, 2, 5, 8, 14, 15, 16, 17), None)
g2_4.add_edge((0, 1, 2, 5, 8, 15, 16, 17), (1, 2, 4, 5, 8, 15, 16, 17), None)
g2_4.add_edge((0, 1, 2, 6, 7, 8, 9, 17), (0, 1, 2, 6, 7, 9, 12, 17), None)
g2_4.add_edge((0, 1, 2, 6, 7, 8, 9, 17), (0, 1, 2, 7, 8, 9, 10, 17), None)
g2_4.add_edge((0, 1, 2, 6, 7, 8, 9, 17), (0, 1, 6, 7, 8, 9, 16, 17), None)
g2_4.add_edge((0, 1, 2, 6, 7, 8, 9, 17), (0, 2, 6, 7, 8, 9, 12, 17), None)
g2_4.add_edge((0, 1, 2, 6, 7, 8, 9, 17), (1, 2, 4, 6, 7, 8, 9, 17), None)
g2_4.add_edge((0, 1, 2, 6, 7, 9, 12, 17), (0, 1, 2, 7, 9, 10, 12, 17), None)
g2_4.add_edge((0, 1, 2, 6, 7, 9, 12, 17), (0, 1, 6, 7, 9, 12, 16, 17), None)
g2_4.add_edge((0, 1, 2, 6, 7, 9, 12, 17), (0, 2, 6, 7, 8, 9, 12, 17), None)
g2_4.add_edge((0, 1, 2, 6, 7, 9, 12, 17), (1, 2, 4, 6, 7, 9, 12, 17), None)
g2_4.add_edge((0, 1, 2, 7, 8, 9, 10, 17), (0, 1, 2, 7, 8, 10, 15, 17), None)
g2_4.add_edge((0, 1, 2, 7, 8, 9, 10, 17), (0, 1, 2, 7, 9, 10, 12, 17), None)
g2_4.add_edge((0, 1, 2, 7, 8, 9, 10, 17), (0, 1, 2, 8, 9, 10, 11, 17), None)
g2_4.add_edge((0, 1, 2, 7, 8, 9, 10, 17), (0, 1, 7, 8, 9, 10, 16, 17), None)
g2_4.add_edge((0, 1, 2, 7, 8, 9, 10, 17), (0, 2, 7, 8, 9, 10, 12, 17), None)
g2_4.add_edge((0, 1, 2, 7, 8, 9, 10, 17), (1, 2, 4, 7, 8, 9, 10, 17), None)
g2_4.add_edge((0, 1, 2, 7, 8, 10, 15, 17), (0, 1, 2, 7, 10, 13, 15, 17), None)
g2_4.add_edge((0, 1, 2, 7, 8, 10, 15, 17), (0, 1, 2, 8, 10, 11, 15, 17), None)
g2_4.add_edge((0, 1, 2, 7, 8, 10, 15, 17), (0, 1, 7, 8, 10, 15, 16, 17), None)
g2_4.add_edge((0, 1, 2, 7, 8, 10, 15, 17), (0, 2, 7, 8, 10, 13, 15, 17), None)
g2_4.add_edge((0, 1, 2, 7, 8, 10, 15, 17), (1, 2, 4, 7, 8, 10, 15, 17), None)
g2_4.add_edge((0, 1, 2, 7, 9, 10, 12, 17), (0, 1, 2, 7, 10, 12, 13, 17), None)
g2_4.add_edge((0, 1, 2, 7, 9, 10, 12, 17), (0, 1, 2, 9, 10, 11, 12, 17), None)
g2_4.add_edge((0, 1, 2, 7, 9, 10, 12, 17), (0, 1, 7, 9, 10, 12, 16, 17), None)
g2_4.add_edge((0, 1, 2, 7, 9, 10, 12, 17), (0, 2, 7, 8, 9, 10, 12, 17), None)
g2_4.add_edge((0, 1, 2, 7, 9, 10, 12, 17), (1, 2, 4, 7, 9, 10, 12, 17), None)
g2_4.add_edge((0, 1, 2, 7, 10, 12, 13, 17), (0, 1, 2, 7, 10, 13, 15, 17), None)
g2_4.add_edge((0, 1, 2, 7, 10, 12, 13, 17), (0, 1, 2, 10, 11, 12, 13, 17), None)
g2_4.add_edge((0, 1, 2, 7, 10, 12, 13, 17), (0, 1, 7, 10, 12, 13, 16, 17), None)
g2_4.add_edge((0, 1, 2, 7, 10, 12, 13, 17), (0, 2, 7, 8, 10, 12, 13, 17), None)
g2_4.add_edge((0, 1, 2, 7, 10, 12, 13, 17), (1, 2, 4, 7, 10, 12, 13, 17), None)
g2_4.add_edge((0, 1, 2, 7, 10, 13, 15, 17), (0, 1, 2, 10, 11, 13, 15, 17), None)
g2_4.add_edge((0, 1, 2, 7, 10, 13, 15, 17), (0, 1, 7, 10, 13, 15, 16, 17), None)
g2_4.add_edge((0, 1, 2, 7, 10, 13, 15, 17), (0, 2, 7, 8, 10, 13, 15, 17), None)
g2_4.add_edge((0, 1, 2, 7, 10, 13, 15, 17), (1, 2, 4, 7, 10, 13, 15, 17), None)
g2_4.add_edge((0, 1, 2, 8, 9, 10, 11, 17), (0, 1, 2, 8, 10, 11, 15, 17), None)
g2_4.add_edge((0, 1, 2, 8, 9, 10, 11, 17), (0, 1, 2, 9, 10, 11, 12, 17), None)
g2_4.add_edge((0, 1, 2, 8, 9, 10, 11, 17), (0, 1, 8, 9, 10, 11, 16, 17), None)
g2_4.add_edge((0, 1, 2, 8, 9, 10, 11, 17), (0, 2, 8, 9, 10, 11, 12, 17), None)
g2_4.add_edge((0, 1, 2, 8, 9, 10, 11, 17), (1, 2, 4, 8, 9, 10, 11, 17), None)
g2_4.add_edge((0, 1, 2, 8, 10, 11, 15, 17), (0, 1, 2, 8, 11, 15, 16, 17), None)
g2_4.add_edge((0, 1, 2, 8, 10, 11, 15, 17), (0, 1, 2, 10, 11, 13, 15, 17), None)
g2_4.add_edge((0, 1, 2, 8, 10, 11, 15, 17), (0, 1, 8, 10, 11, 15, 16, 17), None)
g2_4.add_edge((0, 1, 2, 8, 10, 11, 15, 17), (0, 2, 8, 10, 11, 13, 15, 17), None)
g2_4.add_edge((0, 1, 2, 8, 10, 11, 15, 17), (1, 2, 4, 8, 10, 11, 15, 17), None)
g2_4.add_edge((0, 1, 2, 8, 11, 15, 16, 17), (0, 1, 2, 11, 14, 15, 16, 17), None)
g2_4.add_edge((0, 1, 2, 8, 11, 15, 16, 17), (0, 1, 8, 10, 11, 15, 16, 17), None)
g2_4.add_edge((0, 1, 2, 8, 11, 15, 16, 17), (0, 2, 8, 11, 14, 15, 16, 17), None)
g2_4.add_edge((0, 1, 2, 8, 11, 15, 16, 17), (1, 2, 4, 8, 11, 15, 16, 17), None)
g2_4.add_edge((0, 1, 2, 9, 10, 11, 12, 17), (0, 1, 2, 10, 11, 12, 13, 17), None)
g2_4.add_edge((0, 1, 2, 9, 10, 11, 12, 17), (0, 1, 9, 10, 11, 12, 16, 17), None)
g2_4.add_edge((0, 1, 2, 9, 10, 11, 12, 17), (0, 2, 8, 9, 10, 11, 12, 17), None)
g2_4.add_edge((0, 1, 2, 9, 10, 11, 12, 17), (1, 2, 4, 9, 10, 11, 12, 17), None)
g2_4.add_edge((0, 1, 2, 10, 11, 12, 13, 17), (0, 1, 2, 10, 11, 13, 15, 17), None)
g2_4.add_edge((0, 1, 2, 10, 11, 12, 13, 17), (0, 1, 2, 11, 12, 13, 14, 17), None)
g2_4.add_edge((0, 1, 2, 10, 11, 12, 13, 17), (0, 1, 10, 11, 12, 13, 16, 17), None)
g2_4.add_edge((0, 1, 2, 10, 11, 12, 13, 17), (0, 2, 8, 10, 11, 12, 13, 17), None)
g2_4.add_edge((0, 1, 2, 10, 11, 12, 13, 17), (1, 2, 4, 10, 11, 12, 13, 17), None)
g2_4.add_edge((0, 1, 2, 10, 11, 13, 15, 17), (0, 1, 2, 11, 13, 14, 15, 17), None)
g2_4.add_edge((0, 1, 2, 10, 11, 13, 15, 17), (0, 1, 10, 11, 13, 15, 16, 17), None)
g2_4.add_edge((0, 1, 2, 10, 11, 13, 15, 17), (0, 2, 8, 10, 11, 13, 15, 17), None)
g2_4.add_edge((0, 1, 2, 10, 11, 13, 15, 17), (1, 2, 4, 10, 11, 13, 15, 17), None)
g2_4.add_edge((0, 1, 2, 11, 12, 13, 14, 17), (0, 1, 2, 11, 13, 14, 15, 17), None)
g2_4.add_edge((0, 1, 2, 11, 12, 13, 14, 17), (0, 1, 11, 12, 13, 14, 16, 17), None)
g2_4.add_edge((0, 1, 2, 11, 12, 13, 14, 17), (0, 2, 8, 11, 12, 13, 14, 17), None)
g2_4.add_edge((0, 1, 2, 11, 12, 13, 14, 17), (1, 2, 4, 11, 12, 13, 14, 17), None)
g2_4.add_edge((0, 1, 2, 11, 13, 14, 15, 17), (0, 1, 2, 11, 14, 15, 16, 17), None)
g2_4.add_edge((0, 1, 2, 11, 13, 14, 15, 17), (0, 1, 11, 13, 14, 15, 16, 17), None)
g2_4.add_edge((0, 1, 2, 11, 13, 14, 15, 17), (0, 2, 8, 11, 13, 14, 15, 17), None)
g2_4.add_edge((0, 1, 2, 11, 13, 14, 15, 17), (1, 2, 4, 11, 13, 14, 15, 17), None)
g2_4.add_edge((0, 1, 2, 11, 14, 15, 16, 17), (0, 1, 11, 13, 14, 15, 16, 17), None)
g2_4.add_edge((0, 1, 2, 11, 14, 15, 16, 17), (0, 2, 8, 11, 14, 15, 16, 17), None)
g2_4.add_edge((0, 1, 2, 11, 14, 15, 16, 17), (1, 2, 4, 11, 14, 15, 16, 17), None)
g2_4.add_edge((0, 1, 3, 4, 5, 6, 7, 15), (0, 1, 3, 4, 5, 6, 15, 16), None)
g2_4.add_edge((0, 1, 3, 4, 5, 6, 7, 15), (0, 1, 3, 4, 6, 7, 12, 15), None)
g2_4.add_edge((0, 1, 3, 4, 5, 6, 7, 15), (0, 1, 3, 5, 6, 7, 8, 15), None)
g2_4.add_edge((0, 1, 3, 4, 5, 6, 7, 15), (0, 1, 4, 5, 6, 7, 15, 16), None)
g2_4.add_edge((0, 1, 3, 4, 5, 6, 7, 15), (0, 3, 4, 5, 6, 7, 13, 15), None)
g2_4.add_edge((0, 1, 3, 4, 5, 6, 7, 15), (1, 3, 4, 5, 6, 7, 8, 15), None)
g2_4.add_edge((0, 1, 3, 4, 5, 6, 15, 16), (0, 1, 3, 4, 5, 6, 16, 17), None)
g2_4.add_edge((0, 1, 3, 4, 5, 6, 15, 16), (0, 1, 3, 4, 6, 12, 15, 16), None)
g2_4.add_edge((0, 1, 3, 4, 5, 6, 15, 16), (0, 1, 3, 5, 6, 8, 15, 16), None)
g2_4.add_edge((0, 1, 3, 4, 5, 6, 15, 16), (0, 1, 4, 5, 6, 7, 15, 16), None)
g2_4.add_edge((0, 1, 3, 4, 5, 6, 15, 16), (0, 3, 4, 5, 6, 14, 15, 16), None)
g2_4.add_edge((0, 1, 3, 4, 5, 6, 15, 16), (1, 3, 4, 5, 6, 8, 15, 16), None)
g2_4.add_edge((0, 1, 3, 4, 5, 6, 16, 17), (0, 1, 3, 4, 6, 12, 16, 17), None)
g2_4.add_edge((0, 1, 3, 4, 5, 6, 16, 17), (0, 1, 3, 5, 6, 8, 16, 17), None)
g2_4.add_edge((0, 1, 3, 4, 5, 6, 16, 17), (0, 1, 4, 5, 6, 7, 16, 17), None)
g2_4.add_edge((0, 1, 3, 4, 5, 6, 16, 17), (0, 3, 4, 5, 6, 14, 16, 17), None)
g2_4.add_edge((0, 1, 3, 4, 5, 6, 16, 17), (1, 3, 4, 5, 6, 8, 16, 17), None)
g2_4.add_edge((0, 1, 3, 4, 6, 7, 12, 15), (0, 1, 3, 4, 6, 12, 15, 16), None)
g2_4.add_edge((0, 1, 3, 4, 6, 7, 12, 15), (0, 1, 3, 4, 7, 12, 13, 15), None)
g2_4.add_edge((0, 1, 3, 4, 6, 7, 12, 15), (0, 1, 3, 6, 7, 9, 12, 15), None)
g2_4.add_edge((0, 1, 3, 4, 6, 7, 12, 15), (0, 1, 4, 6, 7, 12, 15, 16), None)
g2_4.add_edge((0, 1, 3, 4, 6, 7, 12, 15), (0, 3, 4, 6, 7, 12, 13, 15), None)
g2_4.add_edge((0, 1, 3, 4, 6, 7, 12, 15), (1, 3, 4, 6, 7, 9, 12, 15), None)
g2_4.add_edge((0, 1, 3, 4, 6, 12, 15, 16), (0, 1, 3, 4, 6, 12, 16, 17), None)
g2_4.add_edge((0, 1, 3, 4, 6, 12, 15, 16), (0, 1, 3, 4, 12, 14, 15, 16), None)
g2_4.add_edge((0, 1, 3, 4, 6, 12, 15, 16), (0, 1, 3, 6, 9, 12, 15, 16), None)
g2_4.add_edge((0, 1, 3, 4, 6, 12, 15, 16), (0, 1, 4, 6, 7, 12, 15, 16), None)
g2_4.add_edge((0, 1, 3, 4, 6, 12, 15, 16), (0, 3, 4, 6, 12, 14, 15, 16), None)
g2_4.add_edge((0, 1, 3, 4, 6, 12, 15, 16), (1, 3, 4, 6, 9, 12, 15, 16), None)
g2_4.add_edge((0, 1, 3, 4, 6, 12, 16, 17), (0, 1, 3, 4, 12, 14, 16, 17), None)
g2_4.add_edge((0, 1, 3, 4, 6, 12, 16, 17), (0, 1, 3, 6, 9, 12, 16, 17), None)
g2_4.add_edge((0, 1, 3, 4, 6, 12, 16, 17), (0, 1, 4, 6, 7, 12, 16, 17), None)
g2_4.add_edge((0, 1, 3, 4, 6, 12, 16, 17), (0, 3, 4, 6, 12, 14, 16, 17), None)
g2_4.add_edge((0, 1, 3, 4, 6, 12, 16, 17), (1, 3, 4, 6, 9, 12, 16, 17), None)
g2_4.add_edge((0, 1, 3, 4, 7, 12, 13, 15), (0, 1, 3, 4, 12, 13, 14, 15), None)
g2_4.add_edge((0, 1, 3, 4, 7, 12, 13, 15), (0, 1, 3, 7, 10, 12, 13, 15), None)
g2_4.add_edge((0, 1, 3, 4, 7, 12, 13, 15), (0, 1, 4, 7, 12, 13, 15, 16), None)
g2_4.add_edge((0, 1, 3, 4, 7, 12, 13, 15), (0, 3, 4, 6, 7, 12, 13, 15), None)
g2_4.add_edge((0, 1, 3, 4, 7, 12, 13, 15), (1, 3, 4, 7, 10, 12, 13, 15), None)
g2_4.add_edge((0, 1, 3, 4, 12, 13, 14, 15), (0, 1, 3, 4, 12, 14, 15, 16), None)
g2_4.add_edge((0, 1, 3, 4, 12, 13, 14, 15), (0, 1, 3, 11, 12, 13, 14, 15), None)
g2_4.add_edge((0, 1, 3, 4, 12, 13, 14, 15), (0, 1, 4, 12, 13, 14, 15, 16), None)
g2_4.add_edge((0, 1, 3, 4, 12, 13, 14, 15), (0, 3, 4, 6, 12, 13, 14, 15), None)
g2_4.add_edge((0, 1, 3, 4, 12, 13, 14, 15), (1, 3, 4, 11, 12, 13, 14, 15), None)
g2_4.add_edge((0, 1, 3, 4, 12, 14, 15, 16), (0, 1, 3, 4, 12, 14, 16, 17), None)
g2_4.add_edge((0, 1, 3, 4, 12, 14, 15, 16), (0, 1, 3, 11, 12, 14, 15, 16), None)
g2_4.add_edge((0, 1, 3, 4, 12, 14, 15, 16), (0, 1, 4, 12, 13, 14, 15, 16), None)
g2_4.add_edge((0, 1, 3, 4, 12, 14, 15, 16), (0, 3, 4, 6, 12, 14, 15, 16), None)
g2_4.add_edge((0, 1, 3, 4, 12, 14, 15, 16), (1, 3, 4, 11, 12, 14, 15, 16), None)
g2_4.add_edge((0, 1, 3, 4, 12, 14, 16, 17), (0, 1, 3, 11, 12, 14, 16, 17), None)
g2_4.add_edge((0, 1, 3, 4, 12, 14, 16, 17), (0, 1, 4, 12, 13, 14, 16, 17), None)
g2_4.add_edge((0, 1, 3, 4, 12, 14, 16, 17), (0, 3, 4, 6, 12, 14, 16, 17), None)
g2_4.add_edge((0, 1, 3, 4, 12, 14, 16, 17), (1, 3, 4, 11, 12, 14, 16, 17), None)
g2_4.add_edge((0, 1, 3, 5, 6, 7, 8, 15), (0, 1, 3, 5, 6, 8, 15, 16), None)
g2_4.add_edge((0, 1, 3, 5, 6, 7, 8, 15), (0, 1, 3, 6, 7, 8, 9, 15), None)
g2_4.add_edge((0, 1, 3, 5, 6, 7, 8, 15), (0, 1, 5, 6, 7, 8, 15, 16), None)
g2_4.add_edge((0, 1, 3, 5, 6, 7, 8, 15), (0, 3, 5, 6, 7, 8, 13, 15), None)
g2_4.add_edge((0, 1, 3, 5, 6, 7, 8, 15), (1, 3, 4, 5, 6, 7, 8, 15), None)
g2_4.add_edge((0, 1, 3, 5, 6, 8, 15, 16), (0, 1, 3, 5, 6, 8, 16, 17), None)
g2_4.add_edge((0, 1, 3, 5, 6, 8, 15, 16), (0, 1, 3, 6, 8, 9, 15, 16), None)
g2_4.add_edge((0, 1, 3, 5, 6, 8, 15, 16), (0, 1, 5, 6, 7, 8, 15, 16), None)
g2_4.add_edge((0, 1, 3, 5, 6, 8, 15, 16), (0, 3, 5, 6, 8, 14, 15, 16), None)
g2_4.add_edge((0, 1, 3, 5, 6, 8, 15, 16), (1, 3, 4, 5, 6, 8, 15, 16), None)
g2_4.add_edge((0, 1, 3, 5, 6, 8, 16, 17), (0, 1, 3, 6, 8, 9, 16, 17), None)
g2_4.add_edge((0, 1, 3, 5, 6, 8, 16, 17), (0, 1, 5, 6, 7, 8, 16, 17), None)
g2_4.add_edge((0, 1, 3, 5, 6, 8, 16, 17), (0, 3, 5, 6, 8, 14, 16, 17), None)
g2_4.add_edge((0, 1, 3, 5, 6, 8, 16, 17), (1, 3, 4, 5, 6, 8, 16, 17), None)
g2_4.add_edge((0, 1, 3, 6, 7, 8, 9, 15), (0, 1, 3, 6, 7, 9, 12, 15), None)
g2_4.add_edge((0, 1, 3, 6, 7, 8, 9, 15), (0, 1, 3, 6, 8, 9, 15, 16), None)
g2_4.add_edge((0, 1, 3, 6, 7, 8, 9, 15), (0, 1, 3, 7, 8, 9, 10, 15), None)
g2_4.add_edge((0, 1, 3, 6, 7, 8, 9, 15), (0, 1, 6, 7, 8, 9, 15, 16), None)
g2_4.add_edge((0, 1, 3, 6, 7, 8, 9, 15), (0, 3, 6, 7, 8, 9, 13, 15), None)
g2_4.add_edge((0, 1, 3, 6, 7, 8, 9, 15), (1, 3, 4, 6, 7, 8, 9, 15), None)
g2_4.add_edge((0, 1, 3, 6, 7, 9, 12, 15), (0, 1, 3, 6, 9, 12, 15, 16), None)
g2_4.add_edge((0, 1, 3, 6, 7, 9, 12, 15), (0, 1, 3, 7, 9, 10, 12, 15), None)
g2_4.add_edge((0, 1, 3, 6, 7, 9, 12, 15), (0, 1, 6, 7, 9, 12, 15, 16), None)
g2_4.add_edge((0, 1, 3, 6, 7, 9, 12, 15), (0, 3, 6, 7, 9, 12, 13, 15), None)
g2_4.add_edge((0, 1, 3, 6, 7, 9, 12, 15), (1, 3, 4, 6, 7, 9, 12, 15), None)
g2_4.add_edge((0, 1, 3, 6, 8, 9, 15, 16), (0, 1, 3, 6, 8, 9, 16, 17), None)
g2_4.add_edge((0, 1, 3, 6, 8, 9, 15, 16), (0, 1, 3, 6, 9, 12, 15, 16), None)
g2_4.add_edge((0, 1, 3, 6, 8, 9, 15, 16), (0, 1, 3, 8, 9, 11, 15, 16), None)
g2_4.add_edge((0, 1, 3, 6, 8, 9, 15, 16), (0, 1, 6, 7, 8, 9, 15, 16), None)
g2_4.add_edge((0, 1, 3, 6, 8, 9, 15, 16), (0, 3, 6, 8, 9, 14, 15, 16), None)
g2_4.add_edge((0, 1, 3, 6, 8, 9, 15, 16), (1, 3, 4, 6, 8, 9, 15, 16), None)
g2_4.add_edge((0, 1, 3, 6, 8, 9, 16, 17), (0, 1, 3, 6, 9, 12, 16, 17), None)
g2_4.add_edge((0, 1, 3, 6, 8, 9, 16, 17), (0, 1, 3, 8, 9, 11, 16, 17), None)
g2_4.add_edge((0, 1, 3, 6, 8, 9, 16, 17), (0, 1, 6, 7, 8, 9, 16, 17), None)
g2_4.add_edge((0, 1, 3, 6, 8, 9, 16, 17), (0, 3, 6, 8, 9, 14, 16, 17), None)
g2_4.add_edge((0, 1, 3, 6, 8, 9, 16, 17), (1, 3, 4, 6, 8, 9, 16, 17), None)
g2_4.add_edge((0, 1, 3, 6, 9, 12, 15, 16), (0, 1, 3, 6, 9, 12, 16, 17), None)
g2_4.add_edge((0, 1, 3, 6, 9, 12, 15, 16), (0, 1, 3, 9, 11, 12, 15, 16), None)
g2_4.add_edge((0, 1, 3, 6, 9, 12, 15, 16), (0, 1, 6, 7, 9, 12, 15, 16), None)
g2_4.add_edge((0, 1, 3, 6, 9, 12, 15, 16), (0, 3, 6, 9, 12, 14, 15, 16), None)
g2_4.add_edge((0, 1, 3, 6, 9, 12, 15, 16), (1, 3, 4, 6, 9, 12, 15, 16), None)
g2_4.add_edge((0, 1, 3, 6, 9, 12, 16, 17), (0, 1, 3, 9, 11, 12, 16, 17), None)
g2_4.add_edge((0, 1, 3, 6, 9, 12, 16, 17), (0, 1, 6, 7, 9, 12, 16, 17), None)
g2_4.add_edge((0, 1, 3, 6, 9, 12, 16, 17), (0, 3, 6, 9, 12, 14, 16, 17), None)
g2_4.add_edge((0, 1, 3, 6, 9, 12, 16, 17), (1, 3, 4, 6, 9, 12, 16, 17), None)
g2_4.add_edge((0, 1, 3, 7, 8, 9, 10, 15), (0, 1, 3, 7, 9, 10, 12, 15), None)
g2_4.add_edge((0, 1, 3, 7, 8, 9, 10, 15), (0, 1, 3, 8, 9, 10, 11, 15), None)
g2_4.add_edge((0, 1, 3, 7, 8, 9, 10, 15), (0, 1, 7, 8, 9, 10, 15, 16), None)
g2_4.add_edge((0, 1, 3, 7, 8, 9, 10, 15), (0, 3, 7, 8, 9, 10, 13, 15), None)
g2_4.add_edge((0, 1, 3, 7, 8, 9, 10, 15), (1, 3, 4, 7, 8, 9, 10, 15), None)
g2_4.add_edge((0, 1, 3, 7, 9, 10, 12, 15), (0, 1, 3, 7, 10, 12, 13, 15), None)
g2_4.add_edge((0, 1, 3, 7, 9, 10, 12, 15), (0, 1, 3, 9, 10, 11, 12, 15), None)
g2_4.add_edge((0, 1, 3, 7, 9, 10, 12, 15), (0, 1, 7, 9, 10, 12, 15, 16), None)
g2_4.add_edge((0, 1, 3, 7, 9, 10, 12, 15), (0, 3, 7, 9, 10, 12, 13, 15), None)
g2_4.add_edge((0, 1, 3, 7, 9, 10, 12, 15), (1, 3, 4, 7, 9, 10, 12, 15), None)
g2_4.add_edge((0, 1, 3, 7, 10, 12, 13, 15), (0, 1, 3, 10, 11, 12, 13, 15), None)
g2_4.add_edge((0, 1, 3, 7, 10, 12, 13, 15), (0, 1, 7, 10, 12, 13, 15, 16), None)
g2_4.add_edge((0, 1, 3, 7, 10, 12, 13, 15), (0, 3, 7, 9, 10, 12, 13, 15), None)
g2_4.add_edge((0, 1, 3, 7, 10, 12, 13, 15), (1, 3, 4, 7, 10, 12, 13, 15), None)
g2_4.add_edge((0, 1, 3, 8, 9, 10, 11, 15), (0, 1, 3, 8, 9, 11, 15, 16), None)
g2_4.add_edge((0, 1, 3, 8, 9, 10, 11, 15), (0, 1, 3, 9, 10, 11, 12, 15), None)
g2_4.add_edge((0, 1, 3, 8, 9, 10, 11, 15), (0, 1, 8, 9, 10, 11, 15, 16), None)
g2_4.add_edge((0, 1, 3, 8, 9, 10, 11, 15), (0, 3, 8, 9, 10, 11, 13, 15), None)
g2_4.add_edge((0, 1, 3, 8, 9, 10, 11, 15), (1, 3, 4, 8, 9, 10, 11, 15), None)
g2_4.add_edge((0, 1, 3, 8, 9, 11, 15, 16), (0, 1, 3, 8, 9, 11, 16, 17), None)
g2_4.add_edge((0, 1, 3, 8, 9, 11, 15, 16), (0, 1, 3, 9, 11, 12, 15, 16), None)
g2_4.add_edge((0, 1, 3, 8, 9, 11, 15, 16), (0, 1, 8, 9, 10, 11, 15, 16), None)
g2_4.add_edge((0, 1, 3, 8, 9, 11, 15, 16), (0, 3, 8, 9, 11, 14, 15, 16), None)
g2_4.add_edge((0, 1, 3, 8, 9, 11, 15, 16), (1, 3, 4, 8, 9, 11, 15, 16), None)
g2_4.add_edge((0, 1, 3, 8, 9, 11, 16, 17), (0, 1, 3, 9, 11, 12, 16, 17), None)
g2_4.add_edge((0, 1, 3, 8, 9, 11, 16, 17), (0, 1, 8, 9, 10, 11, 16, 17), None)
g2_4.add_edge((0, 1, 3, 8, 9, 11, 16, 17), (0, 3, 8, 9, 11, 14, 16, 17), None)
g2_4.add_edge((0, 1, 3, 8, 9, 11, 16, 17), (1, 3, 4, 8, 9, 11, 16, 17), None)
g2_4.add_edge((0, 1, 3, 9, 10, 11, 12, 15), (0, 1, 3, 9, 11, 12, 15, 16), None)
g2_4.add_edge((0, 1, 3, 9, 10, 11, 12, 15), (0, 1, 3, 10, 11, 12, 13, 15), None)
g2_4.add_edge((0, 1, 3, 9, 10, 11, 12, 15), (0, 1, 9, 10, 11, 12, 15, 16), None)
g2_4.add_edge((0, 1, 3, 9, 10, 11, 12, 15), (0, 3, 9, 10, 11, 12, 13, 15), None)
g2_4.add_edge((0, 1, 3, 9, 10, 11, 12, 15), (1, 3, 4, 9, 10, 11, 12, 15), None)
g2_4.add_edge((0, 1, 3, 9, 11, 12, 15, 16), (0, 1, 3, 9, 11, 12, 16, 17), None)
g2_4.add_edge((0, 1, 3, 9, 11, 12, 15, 16), (0, 1, 3, 11, 12, 14, 15, 16), None)
g2_4.add_edge((0, 1, 3, 9, 11, 12, 15, 16), (0, 1, 9, 10, 11, 12, 15, 16), None)
g2_4.add_edge((0, 1, 3, 9, 11, 12, 15, 16), (0, 3, 9, 11, 12, 14, 15, 16), None)
g2_4.add_edge((0, 1, 3, 9, 11, 12, 15, 16), (1, 3, 4, 9, 11, 12, 15, 16), None)
g2_4.add_edge((0, 1, 3, 9, 11, 12, 16, 17), (0, 1, 3, 11, 12, 14, 16, 17), None)
g2_4.add_edge((0, 1, 3, 9, 11, 12, 16, 17), (0, 1, 9, 10, 11, 12, 16, 17), None)
g2_4.add_edge((0, 1, 3, 9, 11, 12, 16, 17), (0, 3, 9, 11, 12, 14, 16, 17), None)
g2_4.add_edge((0, 1, 3, 9, 11, 12, 16, 17), (1, 3, 4, 9, 11, 12, 16, 17), None)
g2_4.add_edge((0, 1, 3, 10, 11, 12, 13, 15), (0, 1, 3, 11, 12, 13, 14, 15), None)
g2_4.add_edge((0, 1, 3, 10, 11, 12, 13, 15), (0, 1, 10, 11, 12, 13, 15, 16), None)
g2_4.add_edge((0, 1, 3, 10, 11, 12, 13, 15), (0, 3, 9, 10, 11, 12, 13, 15), None)
g2_4.add_edge((0, 1, 3, 10, 11, 12, 13, 15), (1, 3, 4, 10, 11, 12, 13, 15), None)
g2_4.add_edge((0, 1, 3, 11, 12, 13, 14, 15), (0, 1, 3, 11, 12, 14, 15, 16), None)
g2_4.add_edge((0, 1, 3, 11, 12, 13, 14, 15), (0, 1, 11, 12, 13, 14, 15, 16), None)
g2_4.add_edge((0, 1, 3, 11, 12, 13, 14, 15), (0, 3, 9, 11, 12, 13, 14, 15), None)
g2_4.add_edge((0, 1, 3, 11, 12, 13, 14, 15), (1, 3, 4, 11, 12, 13, 14, 15), None)
g2_4.add_edge((0, 1, 3, 11, 12, 14, 15, 16), (0, 1, 3, 11, 12, 14, 16, 17), None)
g2_4.add_edge((0, 1, 3, 11, 12, 14, 15, 16), (0, 1, 11, 12, 13, 14, 15, 16), None)
g2_4.add_edge((0, 1, 3, 11, 12, 14, 15, 16), (0, 3, 9, 11, 12, 14, 15, 16), None)
g2_4.add_edge((0, 1, 3, 11, 12, 14, 15, 16), (1, 3, 4, 11, 12, 14, 15, 16), None)
g2_4.add_edge((0, 1, 3, 11, 12, 14, 16, 17), (0, 1, 11, 12, 13, 14, 16, 17), None)
g2_4.add_edge((0, 1, 3, 11, 12, 14, 16, 17), (0, 3, 9, 11, 12, 14, 16, 17), None)
g2_4.add_edge((0, 1, 3, 11, 12, 14, 16, 17), (1, 3, 4, 11, 12, 14, 16, 17), None)
g2_4.add_edge((0, 1, 4, 5, 6, 7, 15, 16), (0, 1, 4, 5, 6, 7, 16, 17), None)
g2_4.add_edge((0, 1, 4, 5, 6, 7, 15, 16), (0, 1, 4, 5, 7, 15, 16, 17), None)
g2_4.add_edge((0, 1, 4, 5, 6, 7, 15, 16), (0, 1, 4, 6, 7, 12, 15, 16), None)
g2_4.add_edge((0, 1, 4, 5, 6, 7, 15, 16), (0, 1, 5, 6, 7, 8, 15, 16), None)
g2_4.add_edge((0, 1, 4, 5, 6, 7, 15, 16), (0, 4, 5, 6, 7, 14, 15, 16), None)
g2_4.add_edge((0, 1, 4, 5, 6, 7, 15, 16), (1, 4, 5, 6, 7, 8, 15, 16), None)
g2_4.add_edge((0, 1, 4, 5, 6, 7, 16, 17), (0, 1, 4, 5, 7, 15, 16, 17), None)
g2_4.add_edge((0, 1, 4, 5, 6, 7, 16, 17), (0, 1, 4, 6, 7, 12, 16, 17), None)
g2_4.add_edge((0, 1, 4, 5, 6, 7, 16, 17), (0, 1, 5, 6, 7, 8, 16, 17), None)
g2_4.add_edge((0, 1, 4, 5, 6, 7, 16, 17), (0, 4, 5, 6, 7, 14, 16, 17), None)
g2_4.add_edge((0, 1, 4, 5, 6, 7, 16, 17), (1, 4, 5, 6, 7, 8, 16, 17), None)
g2_4.add_edge((0, 1, 4, 5, 7, 15, 16, 17), (0, 1, 4, 7, 13, 15, 16, 17), None)
g2_4.add_edge((0, 1, 4, 5, 7, 15, 16, 17), (0, 1, 5, 7, 8, 15, 16, 17), None)
g2_4.add_edge((0, 1, 4, 5, 7, 15, 16, 17), (0, 4, 5, 7, 14, 15, 16, 17), None)
g2_4.add_edge((0, 1, 4, 5, 7, 15, 16, 17), (1, 4, 5, 7, 8, 15, 16, 17), None)
g2_4.add_edge((0, 1, 4, 6, 7, 12, 15, 16), (0, 1, 4, 6, 7, 12, 16, 17), None)
g2_4.add_edge((0, 1, 4, 6, 7, 12, 15, 16), (0, 1, 4, 7, 12, 13, 15, 16), None)
g2_4.add_edge((0, 1, 4, 6, 7, 12, 15, 16), (0, 1, 6, 7, 9, 12, 15, 16), None)
g2_4.add_edge((0, 1, 4, 6, 7, 12, 15, 16), (0, 4, 6, 7, 12, 14, 15, 16), None)
g2_4.add_edge((0, 1, 4, 6, 7, 12, 15, 16), (1, 4, 6, 7, 9, 12, 15, 16), None)
g2_4.add_edge((0, 1, 4, 6, 7, 12, 16, 17), (0, 1, 4, 7, 12, 13, 16, 17), None)
g2_4.add_edge((0, 1, 4, 6, 7, 12, 16, 17), (0, 1, 6, 7, 9, 12, 16, 17), None)
g2_4.add_edge((0, 1, 4, 6, 7, 12, 16, 17), (0, 4, 6, 7, 12, 14, 16, 17), None)
g2_4.add_edge((0, 1, 4, 6, 7, 12, 16, 17), (1, 4, 6, 7, 9, 12, 16, 17), None)
g2_4.add_edge((0, 1, 4, 7, 12, 13, 15, 16), (0, 1, 4, 7, 12, 13, 16, 17), None)
g2_4.add_edge((0, 1, 4, 7, 12, 13, 15, 16), (0, 1, 4, 7, 13, 15, 16, 17), None)
g2_4.add_edge((0, 1, 4, 7, 12, 13, 15, 16), (0, 1, 4, 12, 13, 14, 15, 16), None)
g2_4.add_edge((0, 1, 4, 7, 12, 13, 15, 16), (0, 1, 7, 10, 12, 13, 15, 16), None)
g2_4.add_edge((0, 1, 4, 7, 12, 13, 15, 16), (0, 4, 7, 12, 13, 14, 15, 16), None)
g2_4.add_edge((0, 1, 4, 7, 12, 13, 15, 16), (1, 4, 7, 10, 12, 13, 15, 16), None)
g2_4.add_edge((0, 1, 4, 7, 12, 13, 16, 17), (0, 1, 4, 7, 13, 15, 16, 17), None)
g2_4.add_edge((0, 1, 4, 7, 12, 13, 16, 17), (0, 1, 4, 12, 13, 14, 16, 17), None)
g2_4.add_edge((0, 1, 4, 7, 12, 13, 16, 17), (0, 1, 7, 10, 12, 13, 16, 17), None)
g2_4.add_edge((0, 1, 4, 7, 12, 13, 16, 17), (0, 4, 7, 12, 13, 14, 16, 17), None)
g2_4.add_edge((0, 1, 4, 7, 12, 13, 16, 17), (1, 4, 7, 10, 12, 13, 16, 17), None)
g2_4.add_edge((0, 1, 4, 7, 13, 15, 16, 17), (0, 1, 4, 13, 14, 15, 16, 17), None)
g2_4.add_edge((0, 1, 4, 7, 13, 15, 16, 17), (0, 1, 7, 10, 13, 15, 16, 17), None)
g2_4.add_edge((0, 1, 4, 7, 13, 15, 16, 17), (0, 4, 7, 13, 14, 15, 16, 17), None)
g2_4.add_edge((0, 1, 4, 7, 13, 15, 16, 17), (1, 4, 7, 10, 13, 15, 16, 17), None)
g2_4.add_edge((0, 1, 4, 12, 13, 14, 15, 16), (0, 1, 4, 12, 13, 14, 16, 17), None)
g2_4.add_edge((0, 1, 4, 12, 13, 14, 15, 16), (0, 1, 4, 13, 14, 15, 16, 17), None)
g2_4.add_edge((0, 1, 4, 12, 13, 14, 15, 16), (0, 1, 11, 12, 13, 14, 15, 16), None)
g2_4.add_edge((0, 1, 4, 12, 13, 14, 15, 16), (0, 4, 7, 12, 13, 14, 15, 16), None)
g2_4.add_edge((0, 1, 4, 12, 13, 14, 15, 16), (1, 4, 11, 12, 13, 14, 15, 16), None)
g2_4.add_edge((0, 1, 4, 12, 13, 14, 16, 17), (0, 1, 4, 13, 14, 15, 16, 17), None)
g2_4.add_edge((0, 1, 4, 12, 13, 14, 16, 17), (0, 1, 11, 12, 13, 14, 16, 17), None)
g2_4.add_edge((0, 1, 4, 12, 13, 14, 16, 17), (0, 4, 7, 12, 13, 14, 16, 17), None)
g2_4.add_edge((0, 1, 4, 12, 13, 14, 16, 17), (1, 4, 11, 12, 13, 14, 16, 17), None)
g2_4.add_edge((0, 1, 4, 13, 14, 15, 16, 17), (0, 1, 11, 13, 14, 15, 16, 17), None)
g2_4.add_edge((0, 1, 4, 13, 14, 15, 16, 17), (0, 4, 7, 13, 14, 15, 16, 17), None)
g2_4.add_edge((0, 1, 4, 13, 14, 15, 16, 17), (1, 4, 11, 13, 14, 15, 16, 17), None)
g2_4.add_edge((0, 1, 5, 6, 7, 8, 15, 16), (0, 1, 5, 6, 7, 8, 16, 17), None)
g2_4.add_edge((0, 1, 5, 6, 7, 8, 15, 16), (0, 1, 5, 7, 8, 15, 16, 17), None)
g2_4.add_edge((0, 1, 5, 6, 7, 8, 15, 16), (0, 1, 6, 7, 8, 9, 15, 16), None)
g2_4.add_edge((0, 1, 5, 6, 7, 8, 15, 16), (0, 5, 6, 7, 8, 14, 15, 16), None)
g2_4.add_edge((0, 1, 5, 6, 7, 8, 15, 16), (1, 4, 5, 6, 7, 8, 15, 16), None)
g2_4.add_edge((0, 1, 5, 6, 7, 8, 16, 17), (0, 1, 5, 7, 8, 15, 16, 17), None)
g2_4.add_edge((0, 1, 5, 6, 7, 8, 16, 17), (0, 1, 6, 7, 8, 9, 16, 17), None)
g2_4.add_edge((0, 1, 5, 6, 7, 8, 16, 17), (0, 5, 6, 7, 8, 14, 16, 17), None)
g2_4.add_edge((0, 1, 5, 6, 7, 8, 16, 17), (1, 4, 5, 6, 7, 8, 16, 17), None)
g2_4.add_edge((0, 1, 5, 7, 8, 15, 16, 17), (0, 1, 7, 8, 10, 15, 16, 17), None)
g2_4.add_edge((0, 1, 5, 7, 8, 15, 16, 17), (0, 5, 7, 8, 14, 15, 16, 17), None)
g2_4.add_edge((0, 1, 5, 7, 8, 15, 16, 17), (1, 4, 5, 7, 8, 15, 16, 17), None)
g2_4.add_edge((0, 1, 6, 7, 8, 9, 15, 16), (0, 1, 6, 7, 8, 9, 16, 17), None)
g2_4.add_edge((0, 1, 6, 7, 8, 9, 15, 16), (0, 1, 6, 7, 9, 12, 15, 16), None)
g2_4.add_edge((0, 1, 6, 7, 8, 9, 15, 16), (0, 1, 7, 8, 9, 10, 15, 16), None)
g2_4.add_edge((0, 1, 6, 7, 8, 9, 15, 16), (0, 6, 7, 8, 9, 14, 15, 16), None)
g2_4.add_edge((0, 1, 6, 7, 8, 9, 15, 16), (1, 4, 6, 7, 8, 9, 15, 16), None)
g2_4.add_edge((0, 1, 6, 7, 8, 9, 16, 17), (0, 1, 6, 7, 9, 12, 16, 17), None)
g2_4.add_edge((0, 1, 6, 7, 8, 9, 16, 17), (0, 1, 7, 8, 9, 10, 16, 17), None)
g2_4.add_edge((0, 1, 6, 7, 8, 9, 16, 17), (0, 6, 7, 8, 9, 14, 16, 17), None)
g2_4.add_edge((0, 1, 6, 7, 8, 9, 16, 17), (1, 4, 6, 7, 8, 9, 16, 17), None)
g2_4.add_edge((0, 1, 6, 7, 9, 12, 15, 16), (0, 1, 6, 7, 9, 12, 16, 17), None)
g2_4.add_edge((0, 1, 6, 7, 9, 12, 15, 16), (0, 1, 7, 9, 10, 12, 15, 16), None)
g2_4.add_edge((0, 1, 6, 7, 9, 12, 15, 16), (0, 6, 7, 9, 12, 14, 15, 16), None)
g2_4.add_edge((0, 1, 6, 7, 9, 12, 15, 16), (1, 4, 6, 7, 9, 12, 15, 16), None)
g2_4.add_edge((0, 1, 6, 7, 9, 12, 16, 17), (0, 1, 7, 9, 10, 12, 16, 17), None)
g2_4.add_edge((0, 1, 6, 7, 9, 12, 16, 17), (0, 6, 7, 9, 12, 14, 16, 17), None)
g2_4.add_edge((0, 1, 6, 7, 9, 12, 16, 17), (1, 4, 6, 7, 9, 12, 16, 17), None)
g2_4.add_edge((0, 1, 7, 8, 9, 10, 15, 16), (0, 1, 7, 8, 9, 10, 16, 17), None)
g2_4.add_edge((0, 1, 7, 8, 9, 10, 15, 16), (0, 1, 7, 8, 10, 15, 16, 17), None)
g2_4.add_edge((0, 1, 7, 8, 9, 10, 15, 16), (0, 1, 7, 9, 10, 12, 15, 16), None)
g2_4.add_edge((0, 1, 7, 8, 9, 10, 15, 16), (0, 1, 8, 9, 10, 11, 15, 16), None)
g2_4.add_edge((0, 1, 7, 8, 9, 10, 15, 16), (0, 7, 8, 9, 10, 14, 15, 16), None)
g2_4.add_edge((0, 1, 7, 8, 9, 10, 15, 16), (1, 4, 7, 8, 9, 10, 15, 16), None)
g2_4.add_edge((0, 1, 7, 8, 9, 10, 16, 17), (0, 1, 7, 8, 10, 15, 16, 17), None)
g2_4.add_edge((0, 1, 7, 8, 9, 10, 16, 17), (0, 1, 7, 9, 10, 12, 16, 17), None)
g2_4.add_edge((0, 1, 7, 8, 9, 10, 16, 17), (0, 1, 8, 9, 10, 11, 16, 17), None)
g2_4.add_edge((0, 1, 7, 8, 9, 10, 16, 17), (0, 7, 8, 9, 10, 14, 16, 17), None)
g2_4.add_edge((0, 1, 7, 8, 9, 10, 16, 17), (1, 4, 7, 8, 9, 10, 16, 17), None)
g2_4.add_edge((0, 1, 7, 8, 10, 15, 16, 17), (0, 1, 7, 10, 13, 15, 16, 17), None)
g2_4.add_edge((0, 1, 7, 8, 10, 15, 16, 17), (0, 1, 8, 10, 11, 15, 16, 17), None)
g2_4.add_edge((0, 1, 7, 8, 10, 15, 16, 17), (0, 7, 8, 10, 14, 15, 16, 17), None)
g2_4.add_edge((0, 1, 7, 8, 10, 15, 16, 17), (1, 4, 7, 8, 10, 15, 16, 17), None)
g2_4.add_edge((0, 1, 7, 9, 10, 12, 15, 16), (0, 1, 7, 9, 10, 12, 16, 17), None)
g2_4.add_edge((0, 1, 7, 9, 10, 12, 15, 16), (0, 1, 7, 10, 12, 13, 15, 16), None)
g2_4.add_edge((0, 1, 7, 9, 10, 12, 15, 16), (0, 1, 9, 10, 11, 12, 15, 16), None)
g2_4.add_edge((0, 1, 7, 9, 10, 12, 15, 16), (0, 7, 9, 10, 12, 14, 15, 16), None)
g2_4.add_edge((0, 1, 7, 9, 10, 12, 15, 16), (1, 4, 7, 9, 10, 12, 15, 16), None)
g2_4.add_edge((0, 1, 7, 9, 10, 12, 16, 17), (0, 1, 7, 10, 12, 13, 16, 17), None)
g2_4.add_edge((0, 1, 7, 9, 10, 12, 16, 17), (0, 1, 9, 10, 11, 12, 16, 17), None)
g2_4.add_edge((0, 1, 7, 9, 10, 12, 16, 17), (0, 7, 9, 10, 12, 14, 16, 17), None)
g2_4.add_edge((0, 1, 7, 9, 10, 12, 16, 17), (1, 4, 7, 9, 10, 12, 16, 17), None)
g2_4.add_edge((0, 1, 7, 10, 12, 13, 15, 16), (0, 1, 7, 10, 12, 13, 16, 17), None)
g2_4.add_edge((0, 1, 7, 10, 12, 13, 15, 16), (0, 1, 7, 10, 13, 15, 16, 17), None)
g2_4.add_edge((0, 1, 7, 10, 12, 13, 15, 16), (0, 1, 10, 11, 12, 13, 15, 16), None)
g2_4.add_edge((0, 1, 7, 10, 12, 13, 15, 16), (0, 7, 10, 12, 13, 14, 15, 16), None)
g2_4.add_edge((0, 1, 7, 10, 12, 13, 15, 16), (1, 4, 7, 10, 12, 13, 15, 16), None)
g2_4.add_edge((0, 1, 7, 10, 12, 13, 16, 17), (0, 1, 7, 10, 13, 15, 16, 17), None)
g2_4.add_edge((0, 1, 7, 10, 12, 13, 16, 17), (0, 1, 10, 11, 12, 13, 16, 17), None)
g2_4.add_edge((0, 1, 7, 10, 12, 13, 16, 17), (0, 7, 10, 12, 13, 14, 16, 17), None)
g2_4.add_edge((0, 1, 7, 10, 12, 13, 16, 17), (1, 4, 7, 10, 12, 13, 16, 17), None)
g2_4.add_edge((0, 1, 7, 10, 13, 15, 16, 17), (0, 1, 10, 11, 13, 15, 16, 17), None)
g2_4.add_edge((0, 1, 7, 10, 13, 15, 16, 17), (0, 7, 10, 13, 14, 15, 16, 17), None)
g2_4.add_edge((0, 1, 7, 10, 13, 15, 16, 17), (1, 4, 7, 10, 13, 15, 16, 17), None)
g2_4.add_edge((0, 1, 8, 9, 10, 11, 15, 16), (0, 1, 8, 9, 10, 11, 16, 17), None)
g2_4.add_edge((0, 1, 8, 9, 10, 11, 15, 16), (0, 1, 8, 10, 11, 15, 16, 17), None)
g2_4.add_edge((0, 1, 8, 9, 10, 11, 15, 16), (0, 1, 9, 10, 11, 12, 15, 16), None)
g2_4.add_edge((0, 1, 8, 9, 10, 11, 15, 16), (0, 8, 9, 10, 11, 14, 15, 16), None)
g2_4.add_edge((0, 1, 8, 9, 10, 11, 15, 16), (1, 4, 8, 9, 10, 11, 15, 16), None)
g2_4.add_edge((0, 1, 8, 9, 10, 11, 16, 17), (0, 1, 8, 10, 11, 15, 16, 17), None)
g2_4.add_edge((0, 1, 8, 9, 10, 11, 16, 17), (0, 1, 9, 10, 11, 12, 16, 17), None)
g2_4.add_edge((0, 1, 8, 9, 10, 11, 16, 17), (0, 8, 9, 10, 11, 14, 16, 17), None)
g2_4.add_edge((0, 1, 8, 9, 10, 11, 16, 17), (1, 4, 8, 9, 10, 11, 16, 17), None)
g2_4.add_edge((0, 1, 8, 10, 11, 15, 16, 17), (0, 1, 10, 11, 13, 15, 16, 17), None)
g2_4.add_edge((0, 1, 8, 10, 11, 15, 16, 17), (0, 8, 10, 11, 14, 15, 16, 17), None)
g2_4.add_edge((0, 1, 8, 10, 11, 15, 16, 17), (1, 4, 8, 10, 11, 15, 16, 17), None)
g2_4.add_edge((0, 1, 9, 10, 11, 12, 15, 16), (0, 1, 9, 10, 11, 12, 16, 17), None)
g2_4.add_edge((0, 1, 9, 10, 11, 12, 15, 16), (0, 1, 10, 11, 12, 13, 15, 16), None)
g2_4.add_edge((0, 1, 9, 10, 11, 12, 15, 16), (0, 9, 10, 11, 12, 14, 15, 16), None)
g2_4.add_edge((0, 1, 9, 10, 11, 12, 15, 16), (1, 4, 9, 10, 11, 12, 15, 16), None)
g2_4.add_edge((0, 1, 9, 10, 11, 12, 16, 17), (0, 1, 10, 11, 12, 13, 16, 17), None)
g2_4.add_edge((0, 1, 9, 10, 11, 12, 16, 17), (0, 9, 10, 11, 12, 14, 16, 17), None)
g2_4.add_edge((0, 1, 9, 10, 11, 12, 16, 17), (1, 4, 9, 10, 11, 12, 16, 17), None)
g2_4.add_edge((0, 1, 10, 11, 12, 13, 15, 16), (0, 1, 10, 11, 12, 13, 16, 17), None)
g2_4.add_edge((0, 1, 10, 11, 12, 13, 15, 16), (0, 1, 10, 11, 13, 15, 16, 17), None)
g2_4.add_edge((0, 1, 10, 11, 12, 13, 15, 16), (0, 1, 11, 12, 13, 14, 15, 16), None)
g2_4.add_edge((0, 1, 10, 11, 12, 13, 15, 16), (0, 10, 11, 12, 13, 14, 15, 16), None)
g2_4.add_edge((0, 1, 10, 11, 12, 13, 15, 16), (1, 4, 10, 11, 12, 13, 15, 16), None)
g2_4.add_edge((0, 1, 10, 11, 12, 13, 16, 17), (0, 1, 10, 11, 13, 15, 16, 17), None)
g2_4.add_edge((0, 1, 10, 11, 12, 13, 16, 17), (0, 1, 11, 12, 13, 14, 16, 17), None)
g2_4.add_edge((0, 1, 10, 11, 12, 13, 16, 17), (0, 10, 11, 12, 13, 14, 16, 17), None)
g2_4.add_edge((0, 1, 10, 11, 12, 13, 16, 17), (1, 4, 10, 11, 12, 13, 16, 17), None)
g2_4.add_edge((0, 1, 10, 11, 13, 15, 16, 17), (0, 1, 11, 13, 14, 15, 16, 17), None)
g2_4.add_edge((0, 1, 10, 11, 13, 15, 16, 17), (0, 10, 11, 13, 14, 15, 16, 17), None)
g2_4.add_edge((0, 1, 10, 11, 13, 15, 16, 17), (1, 4, 10, 11, 13, 15, 16, 17), None)
g2_4.add_edge((0, 1, 11, 12, 13, 14, 15, 16), (0, 1, 11, 12, 13, 14, 16, 17), None)
g2_4.add_edge((0, 1, 11, 12, 13, 14, 15, 16), (0, 1, 11, 13, 14, 15, 16, 17), None)
g2_4.add_edge((0, 1, 11, 12, 13, 14, 15, 16), (0, 10, 11, 12, 13, 14, 15, 16), None)
g2_4.add_edge((0, 1, 11, 12, 13, 14, 15, 16), (1, 4, 11, 12, 13, 14, 15, 16), None)
g2_4.add_edge((0, 1, 11, 12, 13, 14, 16, 17), (0, 1, 11, 13, 14, 15, 16, 17), None)
g2_4.add_edge((0, 1, 11, 12, 13, 14, 16, 17), (0, 10, 11, 12, 13, 14, 16, 17), None)
g2_4.add_edge((0, 1, 11, 12, 13, 14, 16, 17), (1, 4, 11, 12, 13, 14, 16, 17), None)
g2_4.add_edge((0, 1, 11, 13, 14, 15, 16, 17), (0, 10, 11, 13, 14, 15, 16, 17), None)
g2_4.add_edge((0, 1, 11, 13, 14, 15, 16, 17), (1, 4, 11, 13, 14, 15, 16, 17), None)
g2_4.add_edge((0, 2, 3, 4, 5, 6, 7, 12), (0, 2, 3, 4, 5, 6, 12, 17), None)
g2_4.add_edge((0, 2, 3, 4, 5, 6, 7, 12), (0, 2, 3, 4, 5, 7, 12, 13), None)
g2_4.add_edge((0, 2, 3, 4, 5, 6, 7, 12), (0, 2, 3, 5, 6, 7, 8, 12), None)
g2_4.add_edge((0, 2, 3, 4, 5, 6, 7, 12), (0, 2, 4, 5, 6, 7, 12, 17), None)
g2_4.add_edge((0, 2, 3, 4, 5, 6, 7, 12), (0, 3, 4, 5, 6, 7, 12, 13), None)
g2_4.add_edge((0, 2, 3, 4, 5, 6, 7, 12), (2, 3, 4, 5, 6, 7, 9, 12), None)
g2_4.add_edge((0, 2, 3, 4, 5, 6, 12, 17), (0, 2, 3, 4, 5, 12, 14, 17), None)
g2_4.add_edge((0, 2, 3, 4, 5, 6, 12, 17), (0, 2, 3, 5, 6, 8, 12, 17), None)
g2_4.add_edge((0, 2, 3, 4, 5, 6, 12, 17), (0, 2, 4, 5, 6, 7, 12, 17), None)
g2_4.add_edge((0, 2, 3, 4, 5, 6, 12, 17), (0, 3, 4, 5, 6, 12, 14, 17), None)
g2_4.add_edge((0, 2, 3, 4, 5, 6, 12, 17), (2, 3, 4, 5, 6, 9, 12, 17), None)
g2_4.add_edge((0, 2, 3, 4, 5, 7, 12, 13), (0, 2, 3, 4, 5, 7, 13, 15), None)
g2_4.add_edge((0, 2, 3, 4, 5, 7, 12, 13), (0, 2, 3, 4, 5, 12, 13, 14), None)
g2_4.add_edge((0, 2, 3, 4, 5, 7, 12, 13), (0, 2, 3, 5, 7, 8, 12, 13), None)
g2_4.add_edge((0, 2, 3, 4, 5, 7, 12, 13), (0, 2, 4, 5, 7, 12, 13, 17), None)
g2_4.add_edge((0, 2, 3, 4, 5, 7, 12, 13), (0, 3, 4, 5, 6, 7, 12, 13), None)
g2_4.add_edge((0, 2, 3, 4, 5, 7, 12, 13), (2, 3, 4, 5, 7, 10, 12, 13), None)
g2_4.add_edge((0, 2, 3, 4, 5, 7, 13, 15), (0, 2, 3, 4, 5, 13, 14, 15), None)
g2_4.add_edge((0, 2, 3, 4, 5, 7, 13, 15), (0, 2, 3, 5, 7, 8, 13, 15), None)
g2_4.add_edge((0, 2, 3, 4, 5, 7, 13, 15), (0, 2, 4, 5, 7, 13, 15, 17), None)
g2_4.add_edge((0, 2, 3, 4, 5, 7, 13, 15), (0, 3, 4, 5, 6, 7, 13, 15), None)
g2_4.add_edge((0, 2, 3, 4, 5, 7, 13, 15), (2, 3, 4, 5, 7, 10, 13, 15), None)
g2_4.add_edge((0, 2, 3, 4, 5, 12, 13, 14), (0, 2, 3, 4, 5, 12, 14, 17), None)
g2_4.add_edge((0, 2, 3, 4, 5, 12, 13, 14), (0, 2, 3, 4, 5, 13, 14, 15), None)
g2_4.add_edge((0, 2, 3, 4, 5, 12, 13, 14), (0, 2, 3, 5, 8, 12, 13, 14), None)
g2_4.add_edge((0, 2, 3, 4, 5, 12, 13, 14), (0, 2, 4, 5, 12, 13, 14, 17), None)
g2_4.add_edge((0, 2, 3, 4, 5, 12, 13, 14), (0, 3, 4, 5, 6, 12, 13, 14), None)
g2_4.add_edge((0, 2, 3, 4, 5, 12, 13, 14), (2, 3, 4, 5, 11, 12, 13, 14), None)
g2_4.add_edge((0, 2, 3, 4, 5, 12, 14, 17), (0, 2, 3, 4, 5, 14, 16, 17), None)
g2_4.add_edge((0, 2, 3, 4, 5, 12, 14, 17), (0, 2, 3, 5, 8, 12, 14, 17), None)
g2_4.add_edge((0, 2, 3, 4, 5, 12, 14, 17), (0, 2, 4, 5, 12, 13, 14, 17), None)
g2_4.add_edge((0, 2, 3, 4, 5, 12, 14, 17), (0, 3, 4, 5, 6, 12, 14, 17), None)
g2_4.add_edge((0, 2, 3, 4, 5, 12, 14, 17), (2, 3, 4, 5, 11, 12, 14, 17), None)
g2_4.add_edge((0, 2, 3, 4, 5, 13, 14, 15), (0, 2, 3, 4, 5, 14, 15, 16), None)
g2_4.add_edge((0, 2, 3, 4, 5, 13, 14, 15), (0, 2, 3, 5, 8, 13, 14, 15), None)
g2_4.add_edge((0, 2, 3, 4, 5, 13, 14, 15), (0, 2, 4, 5, 13, 14, 15, 17), None)
g2_4.add_edge((0, 2, 3, 4, 5, 13, 14, 15), (0, 3, 4, 5, 6, 13, 14, 15), None)
g2_4.add_edge((0, 2, 3, 4, 5, 13, 14, 15), (2, 3, 4, 5, 11, 13, 14, 15), None)
g2_4.add_edge((0, 2, 3, 4, 5, 14, 15, 16), (0, 2, 3, 4, 5, 14, 16, 17), None)
g2_4.add_edge((0, 2, 3, 4, 5, 14, 15, 16), (0, 2, 3, 5, 8, 14, 15, 16), None)
g2_4.add_edge((0, 2, 3, 4, 5, 14, 15, 16), (0, 2, 4, 5, 14, 15, 16, 17), None)
g2_4.add_edge((0, 2, 3, 4, 5, 14, 15, 16), (0, 3, 4, 5, 6, 14, 15, 16), None)
g2_4.add_edge((0, 2, 3, 4, 5, 14, 15, 16), (2, 3, 4, 5, 11, 14, 15, 16), None)
g2_4.add_edge((0, 2, 3, 4, 5, 14, 16, 17), (0, 2, 3, 5, 8, 14, 16, 17), None)
g2_4.add_edge((0, 2, 3, 4, 5, 14, 16, 17), (0, 2, 4, 5, 14, 15, 16, 17), None)
g2_4.add_edge((0, 2, 3, 4, 5, 14, 16, 17), (0, 3, 4, 5, 6, 14, 16, 17), None)
g2_4.add_edge((0, 2, 3, 4, 5, 14, 16, 17), (2, 3, 4, 5, 11, 14, 16, 17), None)
g2_4.add_edge((0, 2, 3, 5, 6, 7, 8, 12), (0, 2, 3, 5, 6, 8, 12, 17), None)
g2_4.add_edge((0, 2, 3, 5, 6, 7, 8, 12), (0, 2, 3, 5, 7, 8, 12, 13), None)
g2_4.add_edge((0, 2, 3, 5, 6, 7, 8, 12), (0, 2, 3, 6, 7, 8, 9, 12), None)
g2_4.add_edge((0, 2, 3, 5, 6, 7, 8, 12), (0, 2, 5, 6, 7, 8, 12, 17), None)
g2_4.add_edge((0, 2, 3, 5, 6, 7, 8, 12), (0, 3, 5, 6, 7, 8, 12, 13), None)
g2_4.add_edge((0, 2, 3, 5, 6, 7, 8, 12), (2, 3, 5, 6, 7, 8, 9, 12), None)
g2_4.add_edge((0, 2, 3, 5, 6, 8, 12, 17), (0, 2, 3, 5, 8, 12, 14, 17), None)
g2_4.add_edge((0, 2, 3, 5, 6, 8, 12, 17), (0, 2, 3, 6, 8, 9, 12, 17), None)
g2_4.add_edge((0, 2, 3, 5, 6, 8, 12, 17), (0, 2, 5, 6, 7, 8, 12, 17), None)
g2_4.add_edge((0, 2, 3, 5, 6, 8, 12, 17), (0, 3, 5, 6, 8, 12, 14, 17), None)
g2_4.add_edge((0, 2, 3, 5, 6, 8, 12, 17), (2, 3, 5, 6, 8, 9, 12, 17), None)
g2_4.add_edge((0, 2, 3, 5, 7, 8, 12, 13), (0, 2, 3, 5, 7, 8, 13, 15), None)
g2_4.add_edge((0, 2, 3, 5, 7, 8, 12, 13), (0, 2, 3, 5, 8, 12, 13, 14), None)
g2_4.add_edge((0, 2, 3, 5, 7, 8, 12, 13), (0, 2, 3, 7, 8, 10, 12, 13), None)
g2_4.add_edge((0, 2, 3, 5, 7, 8, 12, 13), (0, 2, 5, 7, 8, 12, 13, 17), None)
g2_4.add_edge((0, 2, 3, 5, 7, 8, 12, 13), (0, 3, 5, 6, 7, 8, 12, 13), None)
g2_4.add_edge((0, 2, 3, 5, 7, 8, 12, 13), (2, 3, 5, 7, 8, 10, 12, 13), None)
g2_4.add_edge((0, 2, 3, 5, 7, 8, 13, 15), (0, 2, 3, 5, 8, 13, 14, 15), None)
g2_4.add_edge((0, 2, 3, 5, 7, 8, 13, 15), (0, 2, 3, 7, 8, 10, 13, 15), None)
g2_4.add_edge((0, 2, 3, 5, 7, 8, 13, 15), (0, 2, 5, 7, 8, 13, 15, 17), None)
g2_4.add_edge((0, 2, 3, 5, 7, 8, 13, 15), (0, 3, 5, 6, 7, 8, 13, 15), None)
g2_4.add_edge((0, 2, 3, 5, 7, 8, 13, 15), (2, 3, 5, 7, 8, 10, 13, 15), None)
g2_4.add_edge((0, 2, 3, 5, 8, 12, 13, 14), (0, 2, 3, 5, 8, 12, 14, 17), None)
g2_4.add_edge((0, 2, 3, 5, 8, 12, 13, 14), (0, 2, 3, 5, 8, 13, 14, 15), None)
g2_4.add_edge((0, 2, 3, 5, 8, 12, 13, 14), (0, 2, 3, 8, 11, 12, 13, 14), None)
g2_4.add_edge((0, 2, 3, 5, 8, 12, 13, 14), (0, 2, 5, 8, 12, 13, 14, 17), None)
g2_4.add_edge((0, 2, 3, 5, 8, 12, 13, 14), (0, 3, 5, 6, 8, 12, 13, 14), None)
g2_4.add_edge((0, 2, 3, 5, 8, 12, 13, 14), (2, 3, 5, 8, 11, 12, 13, 14), None)
g2_4.add_edge((0, 2, 3, 5, 8, 12, 14, 17), (0, 2, 3, 5, 8, 14, 16, 17), None)
g2_4.add_edge((0, 2, 3, 5, 8, 12, 14, 17), (0, 2, 3, 8, 11, 12, 14, 17), None)
g2_4.add_edge((0, 2, 3, 5, 8, 12, 14, 17), (0, 2, 5, 8, 12, 13, 14, 17), None)
g2_4.add_edge((0, 2, 3, 5, 8, 12, 14, 17), (0, 3, 5, 6, 8, 12, 14, 17), None)
g2_4.add_edge((0, 2, 3, 5, 8, 12, 14, 17), (2, 3, 5, 8, 11, 12, 14, 17), None)
g2_4.add_edge((0, 2, 3, 5, 8, 13, 14, 15), (0, 2, 3, 5, 8, 14, 15, 16), None)
g2_4.add_edge((0, 2, 3, 5, 8, 13, 14, 15), (0, 2, 3, 8, 11, 13, 14, 15), None)
g2_4.add_edge((0, 2, 3, 5, 8, 13, 14, 15), (0, 2, 5, 8, 13, 14, 15, 17), None)
g2_4.add_edge((0, 2, 3, 5, 8, 13, 14, 15), (0, 3, 5, 6, 8, 13, 14, 15), None)
g2_4.add_edge((0, 2, 3, 5, 8, 13, 14, 15), (2, 3, 5, 8, 11, 13, 14, 15), None)
g2_4.add_edge((0, 2, 3, 5, 8, 14, 15, 16), (0, 2, 3, 5, 8, 14, 16, 17), None)
g2_4.add_edge((0, 2, 3, 5, 8, 14, 15, 16), (0, 2, 3, 8, 11, 14, 15, 16), None)
g2_4.add_edge((0, 2, 3, 5, 8, 14, 15, 16), (0, 2, 5, 8, 14, 15, 16, 17), None)
g2_4.add_edge((0, 2, 3, 5, 8, 14, 15, 16), (0, 3, 5, 6, 8, 14, 15, 16), None)
g2_4.add_edge((0, 2, 3, 5, 8, 14, 15, 16), (2, 3, 5, 8, 11, 14, 15, 16), None)
g2_4.add_edge((0, 2, 3, 5, 8, 14, 16, 17), (0, 2, 3, 8, 11, 14, 16, 17), None)
g2_4.add_edge((0, 2, 3, 5, 8, 14, 16, 17), (0, 2, 5, 8, 14, 15, 16, 17), None)
g2_4.add_edge((0, 2, 3, 5, 8, 14, 16, 17), (0, 3, 5, 6, 8, 14, 16, 17), None)
g2_4.add_edge((0, 2, 3, 5, 8, 14, 16, 17), (2, 3, 5, 8, 11, 14, 16, 17), None)
g2_4.add_edge((0, 2, 3, 6, 7, 8, 9, 12), (0, 2, 3, 6, 8, 9, 12, 17), None)
g2_4.add_edge((0, 2, 3, 6, 7, 8, 9, 12), (0, 2, 3, 7, 8, 9, 10, 12), None)
g2_4.add_edge((0, 2, 3, 6, 7, 8, 9, 12), (0, 2, 6, 7, 8, 9, 12, 17), None)
g2_4.add_edge((0, 2, 3, 6, 7, 8, 9, 12), (0, 3, 6, 7, 8, 9, 12, 13), None)
g2_4.add_edge((0, 2, 3, 6, 7, 8, 9, 12), (2, 3, 5, 6, 7, 8, 9, 12), None)
g2_4.add_edge((0, 2, 3, 6, 8, 9, 12, 17), (0, 2, 3, 8, 9, 11, 12, 17), None)
g2_4.add_edge((0, 2, 3, 6, 8, 9, 12, 17), (0, 2, 6, 7, 8, 9, 12, 17), None)
g2_4.add_edge((0, 2, 3, 6, 8, 9, 12, 17), (0, 3, 6, 8, 9, 12, 14, 17), None)
g2_4.add_edge((0, 2, 3, 6, 8, 9, 12, 17), (2, 3, 5, 6, 8, 9, 12, 17), None)
g2_4.add_edge((0, 2, 3, 7, 8, 9, 10, 12), (0, 2, 3, 7, 8, 10, 12, 13), None)
g2_4.add_edge((0, 2, 3, 7, 8, 9, 10, 12), (0, 2, 3, 8, 9, 10, 11, 12), None)
g2_4.add_edge((0, 2, 3, 7, 8, 9, 10, 12), (0, 2, 7, 8, 9, 10, 12, 17), None)
g2_4.add_edge((0, 2, 3, 7, 8, 9, 10, 12), (0, 3, 7, 8, 9, 10, 12, 13), None)
g2_4.add_edge((0, 2, 3, 7, 8, 9, 10, 12), (2, 3, 5, 7, 8, 9, 10, 12), None)
g2_4.add_edge((0, 2, 3, 7, 8, 10, 12, 13), (0, 2, 3, 7, 8, 10, 13, 15), None)
g2_4.add_edge((0, 2, 3, 7, 8, 10, 12, 13), (0, 2, 3, 8, 10, 11, 12, 13), None)
g2_4.add_edge((0, 2, 3, 7, 8, 10, 12, 13), (0, 2, 7, 8, 10, 12, 13, 17), None)
g2_4.add_edge((0, 2, 3, 7, 8, 10, 12, 13), (0, 3, 7, 8, 9, 10, 12, 13), None)
g2_4.add_edge((0, 2, 3, 7, 8, 10, 12, 13), (2, 3, 5, 7, 8, 10, 12, 13), None)
g2_4.add_edge((0, 2, 3, 7, 8, 10, 13, 15), (0, 2, 3, 8, 10, 11, 13, 15), None)
g2_4.add_edge((0, 2, 3, 7, 8, 10, 13, 15), (0, 2, 7, 8, 10, 13, 15, 17), None)
g2_4.add_edge((0, 2, 3, 7, 8, 10, 13, 15), (0, 3, 7, 8, 9, 10, 13, 15), None)
g2_4.add_edge((0, 2, 3, 7, 8, 10, 13, 15), (2, 3, 5, 7, 8, 10, 13, 15), None)
g2_4.add_edge((0, 2, 3, 8, 9, 10, 11, 12), (0, 2, 3, 8, 9, 11, 12, 17), None)
g2_4.add_edge((0, 2, 3, 8, 9, 10, 11, 12), (0, 2, 3, 8, 10, 11, 12, 13), None)
g2_4.add_edge((0, 2, 3, 8, 9, 10, 11, 12), (0, 2, 8, 9, 10, 11, 12, 17), None)
g2_4.add_edge((0, 2, 3, 8, 9, 10, 11, 12), (0, 3, 8, 9, 10, 11, 12, 13), None)
g2_4.add_edge((0, 2, 3, 8, 9, 10, 11, 12), (2, 3, 5, 8, 9, 10, 11, 12), None)
g2_4.add_edge((0, 2, 3, 8, 9, 11, 12, 17), (0, 2, 3, 8, 11, 12, 14, 17), None)
g2_4.add_edge((0, 2, 3, 8, 9, 11, 12, 17), (0, 2, 8, 9, 10, 11, 12, 17), None)
g2_4.add_edge((0, 2, 3, 8, 9, 11, 12, 17), (0, 3, 8, 9, 11, 12, 14, 17), None)
g2_4.add_edge((0, 2, 3, 8, 9, 11, 12, 17), (2, 3, 5, 8, 9, 11, 12, 17), None)
g2_4.add_edge((0, 2, 3, 8, 10, 11, 12, 13), (0, 2, 3, 8, 10, 11, 13, 15), None)
g2_4.add_edge((0, 2, 3, 8, 10, 11, 12, 13), (0, 2, 3, 8, 11, 12, 13, 14), None)
g2_4.add_edge((0, 2, 3, 8, 10, 11, 12, 13), (0, 2, 8, 10, 11, 12, 13, 17), None)
g2_4.add_edge((0, 2, 3, 8, 10, 11, 12, 13), (0, 3, 8, 9, 10, 11, 12, 13), None)
g2_4.add_edge((0, 2, 3, 8, 10, 11, 12, 13), (2, 3, 5, 8, 10, 11, 12, 13), None)
g2_4.add_edge((0, 2, 3, 8, 10, 11, 13, 15), (0, 2, 3, 8, 11, 13, 14, 15), None)
g2_4.add_edge((0, 2, 3, 8, 10, 11, 13, 15), (0, 2, 8, 10, 11, 13, 15, 17), None)
g2_4.add_edge((0, 2, 3, 8, 10, 11, 13, 15), (0, 3, 8, 9, 10, 11, 13, 15), None)
g2_4.add_edge((0, 2, 3, 8, 10, 11, 13, 15), (2, 3, 5, 8, 10, 11, 13, 15), None)
g2_4.add_edge((0, 2, 3, 8, 11, 12, 13, 14), (0, 2, 3, 8, 11, 12, 14, 17), None)
g2_4.add_edge((0, 2, 3, 8, 11, 12, 13, 14), (0, 2, 3, 8, 11, 13, 14, 15), None)
g2_4.add_edge((0, 2, 3, 8, 11, 12, 13, 14), (0, 2, 8, 11, 12, 13, 14, 17), None)
g2_4.add_edge((0, 2, 3, 8, 11, 12, 13, 14), (0, 3, 8, 9, 11, 12, 13, 14), None)
g2_4.add_edge((0, 2, 3, 8, 11, 12, 13, 14), (2, 3, 5, 8, 11, 12, 13, 14), None)
g2_4.add_edge((0, 2, 3, 8, 11, 12, 14, 17), (0, 2, 3, 8, 11, 14, 16, 17), None)
g2_4.add_edge((0, 2, 3, 8, 11, 12, 14, 17), (0, 2, 8, 11, 12, 13, 14, 17), None)
g2_4.add_edge((0, 2, 3, 8, 11, 12, 14, 17), (0, 3, 8, 9, 11, 12, 14, 17), None)
g2_4.add_edge((0, 2, 3, 8, 11, 12, 14, 17), (2, 3, 5, 8, 11, 12, 14, 17), None)
g2_4.add_edge((0, 2, 3, 8, 11, 13, 14, 15), (0, 2, 3, 8, 11, 14, 15, 16), None)
g2_4.add_edge((0, 2, 3, 8, 11, 13, 14, 15), (0, 2, 8, 11, 13, 14, 15, 17), None)
g2_4.add_edge((0, 2, 3, 8, 11, 13, 14, 15), (0, 3, 8, 9, 11, 13, 14, 15), None)
g2_4.add_edge((0, 2, 3, 8, 11, 13, 14, 15), (2, 3, 5, 8, 11, 13, 14, 15), None)
g2_4.add_edge((0, 2, 3, 8, 11, 14, 15, 16), (0, 2, 3, 8, 11, 14, 16, 17), None)
g2_4.add_edge((0, 2, 3, 8, 11, 14, 15, 16), (0, 2, 8, 11, 14, 15, 16, 17), None)
g2_4.add_edge((0, 2, 3, 8, 11, 14, 15, 16), (0, 3, 8, 9, 11, 14, 15, 16), None)
g2_4.add_edge((0, 2, 3, 8, 11, 14, 15, 16), (2, 3, 5, 8, 11, 14, 15, 16), None)
g2_4.add_edge((0, 2, 3, 8, 11, 14, 16, 17), (0, 2, 8, 11, 14, 15, 16, 17), None)
g2_4.add_edge((0, 2, 3, 8, 11, 14, 16, 17), (0, 3, 8, 9, 11, 14, 16, 17), None)
g2_4.add_edge((0, 2, 3, 8, 11, 14, 16, 17), (2, 3, 5, 8, 11, 14, 16, 17), None)
g2_4.add_edge((0, 2, 4, 5, 6, 7, 12, 17), (0, 2, 4, 5, 7, 12, 13, 17), None)
g2_4.add_edge((0, 2, 4, 5, 6, 7, 12, 17), (0, 2, 5, 6, 7, 8, 12, 17), None)
g2_4.add_edge((0, 2, 4, 5, 6, 7, 12, 17), (0, 4, 5, 6, 7, 12, 14, 17), None)
g2_4.add_edge((0, 2, 4, 5, 6, 7, 12, 17), (2, 4, 5, 6, 7, 9, 12, 17), None)
g2_4.add_edge((0, 2, 4, 5, 7, 12, 13, 17), (0, 2, 4, 5, 7, 13, 15, 17), None)
g2_4.add_edge((0, 2, 4, 5, 7, 12, 13, 17), (0, 2, 4, 5, 12, 13, 14, 17), None)
g2_4.add_edge((0, 2, 4, 5, 7, 12, 13, 17), (0, 2, 5, 7, 8, 12, 13, 17), None)
g2_4.add_edge((0, 2, 4, 5, 7, 12, 13, 17), (0, 4, 5, 7, 12, 13, 14, 17), None)
g2_4.add_edge((0, 2, 4, 5, 7, 12, 13, 17), (2, 4, 5, 7, 10, 12, 13, 17), None)
g2_4.add_edge((0, 2, 4, 5, 7, 13, 15, 17), (0, 2, 4, 5, 13, 14, 15, 17), None)
g2_4.add_edge((0, 2, 4, 5, 7, 13, 15, 17), (0, 2, 5, 7, 8, 13, 15, 17), None)
g2_4.add_edge((0, 2, 4, 5, 7, 13, 15, 17), (0, 4, 5, 7, 13, 14, 15, 17), None)
g2_4.add_edge((0, 2, 4, 5, 7, 13, 15, 17), (2, 4, 5, 7, 10, 13, 15, 17), None)
g2_4.add_edge((0, 2, 4, 5, 12, 13, 14, 17), (0, 2, 4, 5, 13, 14, 15, 17), None)
g2_4.add_edge((0, 2, 4, 5, 12, 13, 14, 17), (0, 2, 5, 8, 12, 13, 14, 17), None)
g2_4.add_edge((0, 2, 4, 5, 12, 13, 14, 17), (0, 4, 5, 7, 12, 13, 14, 17), None)
g2_4.add_edge((0, 2, 4, 5, 12, 13, 14, 17), (2, 4, 5, 11, 12, 13, 14, 17), None)
g2_4.add_edge((0, 2, 4, 5, 13, 14, 15, 17), (0, 2, 4, 5, 14, 15, 16, 17), None)
g2_4.add_edge((0, 2, 4, 5, 13, 14, 15, 17), (0, 2, 5, 8, 13, 14, 15, 17), None)
g2_4.add_edge((0, 2, 4, 5, 13, 14, 15, 17), (0, 4, 5, 7, 13, 14, 15, 17), None)
g2_4.add_edge((0, 2, 4, 5, 13, 14, 15, 17), (2, 4, 5, 11, 13, 14, 15, 17), None)
g2_4.add_edge((0, 2, 4, 5, 14, 15, 16, 17), (0, 2, 5, 8, 14, 15, 16, 17), None)
g2_4.add_edge((0, 2, 4, 5, 14, 15, 16, 17), (0, 4, 5, 7, 14, 15, 16, 17), None)
g2_4.add_edge((0, 2, 4, 5, 14, 15, 16, 17), (2, 4, 5, 11, 14, 15, 16, 17), None)
g2_4.add_edge((0, 2, 5, 6, 7, 8, 12, 17), (0, 2, 5, 7, 8, 12, 13, 17), None)
g2_4.add_edge((0, 2, 5, 6, 7, 8, 12, 17), (0, 2, 6, 7, 8, 9, 12, 17), None)
g2_4.add_edge((0, 2, 5, 6, 7, 8, 12, 17), (0, 5, 6, 7, 8, 12, 14, 17), None)
g2_4.add_edge((0, 2, 5, 6, 7, 8, 12, 17), (2, 5, 6, 7, 8, 9, 12, 17), None)
g2_4.add_edge((0, 2, 5, 7, 8, 12, 13, 17), (0, 2, 5, 7, 8, 13, 15, 17), None)
g2_4.add_edge((0, 2, 5, 7, 8, 12, 13, 17), (0, 2, 5, 8, 12, 13, 14, 17), None)
g2_4.add_edge((0, 2, 5, 7, 8, 12, 13, 17), (0, 2, 7, 8, 10, 12, 13, 17), None)
g2_4.add_edge((0, 2, 5, 7, 8, 12, 13, 17), (0, 5, 7, 8, 12, 13, 14, 17), None)
g2_4.add_edge((0, 2, 5, 7, 8, 12, 13, 17), (2, 5, 7, 8, 10, 12, 13, 17), None)
g2_4.add_edge((0, 2, 5, 7, 8, 13, 15, 17), (0, 2, 5, 8, 13, 14, 15, 17), None)
g2_4.add_edge((0, 2, 5, 7, 8, 13, 15, 17), (0, 2, 7, 8, 10, 13, 15, 17), None)
g2_4.add_edge((0, 2, 5, 7, 8, 13, 15, 17), (0, 5, 7, 8, 13, 14, 15, 17), None)
g2_4.add_edge((0, 2, 5, 7, 8, 13, 15, 17), (2, 5, 7, 8, 10, 13, 15, 17), None)
g2_4.add_edge((0, 2, 5, 8, 12, 13, 14, 17), (0, 2, 5, 8, 13, 14, 15, 17), None)
g2_4.add_edge((0, 2, 5, 8, 12, 13, 14, 17), (0, 2, 8, 11, 12, 13, 14, 17), None)
g2_4.add_edge((0, 2, 5, 8, 12, 13, 14, 17), (0, 5, 7, 8, 12, 13, 14, 17), None)
g2_4.add_edge((0, 2, 5, 8, 12, 13, 14, 17), (2, 5, 8, 11, 12, 13, 14, 17), None)
g2_4.add_edge((0, 2, 5, 8, 13, 14, 15, 17), (0, 2, 5, 8, 14, 15, 16, 17), None)
g2_4.add_edge((0, 2, 5, 8, 13, 14, 15, 17), (0, 2, 8, 11, 13, 14, 15, 17), None)
g2_4.add_edge((0, 2, 5, 8, 13, 14, 15, 17), (0, 5, 7, 8, 13, 14, 15, 17), None)
g2_4.add_edge((0, 2, 5, 8, 13, 14, 15, 17), (2, 5, 8, 11, 13, 14, 15, 17), None)
g2_4.add_edge((0, 2, 5, 8, 14, 15, 16, 17), (0, 2, 8, 11, 14, 15, 16, 17), None)
g2_4.add_edge((0, 2, 5, 8, 14, 15, 16, 17), (0, 5, 7, 8, 14, 15, 16, 17), None)
g2_4.add_edge((0, 2, 5, 8, 14, 15, 16, 17), (2, 5, 8, 11, 14, 15, 16, 17), None)
g2_4.add_edge((0, 2, 6, 7, 8, 9, 12, 17), (0, 2, 7, 8, 9, 10, 12, 17), None)
g2_4.add_edge((0, 2, 6, 7, 8, 9, 12, 17), (0, 6, 7, 8, 9, 12, 14, 17), None)
g2_4.add_edge((0, 2, 6, 7, 8, 9, 12, 17), (2, 5, 6, 7, 8, 9, 12, 17), None)
g2_4.add_edge((0, 2, 7, 8, 9, 10, 12, 17), (0, 2, 7, 8, 10, 12, 13, 17), None)
g2_4.add_edge((0, 2, 7, 8, 9, 10, 12, 17), (0, 2, 8, 9, 10, 11, 12, 17), None)
g2_4.add_edge((0, 2, 7, 8, 9, 10, 12, 17), (0, 7, 8, 9, 10, 12, 14, 17), None)
g2_4.add_edge((0, 2, 7, 8, 9, 10, 12, 17), (2, 5, 7, 8, 9, 10, 12, 17), None)
g2_4.add_edge((0, 2, 7, 8, 10, 12, 13, 17), (0, 2, 7, 8, 10, 13, 15, 17), None)
g2_4.add_edge((0, 2, 7, 8, 10, 12, 13, 17), (0, 2, 8, 10, 11, 12, 13, 17), None)
g2_4.add_edge((0, 2, 7, 8, 10, 12, 13, 17), (0, 7, 8, 10, 12, 13, 14, 17), None)
g2_4.add_edge((0, 2, 7, 8, 10, 12, 13, 17), (2, 5, 7, 8, 10, 12, 13, 17), None)
g2_4.add_edge((0, 2, 7, 8, 10, 13, 15, 17), (0, 2, 8, 10, 11, 13, 15, 17), None)
g2_4.add_edge((0, 2, 7, 8, 10, 13, 15, 17), (0, 7, 8, 10, 13, 14, 15, 17), None)
g2_4.add_edge((0, 2, 7, 8, 10, 13, 15, 17), (2, 5, 7, 8, 10, 13, 15, 17), None)
g2_4.add_edge((0, 2, 8, 9, 10, 11, 12, 17), (0, 2, 8, 10, 11, 12, 13, 17), None)
g2_4.add_edge((0, 2, 8, 9, 10, 11, 12, 17), (0, 8, 9, 10, 11, 12, 14, 17), None)
g2_4.add_edge((0, 2, 8, 9, 10, 11, 12, 17), (2, 5, 8, 9, 10, 11, 12, 17), None)
g2_4.add_edge((0, 2, 8, 10, 11, 12, 13, 17), (0, 2, 8, 10, 11, 13, 15, 17), None)
g2_4.add_edge((0, 2, 8, 10, 11, 12, 13, 17), (0, 2, 8, 11, 12, 13, 14, 17), None)
g2_4.add_edge((0, 2, 8, 10, 11, 12, 13, 17), (0, 8, 10, 11, 12, 13, 14, 17), None)
g2_4.add_edge((0, 2, 8, 10, 11, 12, 13, 17), (2, 5, 8, 10, 11, 12, 13, 17), None)
g2_4.add_edge((0, 2, 8, 10, 11, 13, 15, 17), (0, 2, 8, 11, 13, 14, 15, 17), None)
g2_4.add_edge((0, 2, 8, 10, 11, 13, 15, 17), (0, 8, 10, 11, 13, 14, 15, 17), None)
g2_4.add_edge((0, 2, 8, 10, 11, 13, 15, 17), (2, 5, 8, 10, 11, 13, 15, 17), None)
g2_4.add_edge((0, 2, 8, 11, 12, 13, 14, 17), (0, 2, 8, 11, 13, 14, 15, 17), None)
g2_4.add_edge((0, 2, 8, 11, 12, 13, 14, 17), (0, 8, 10, 11, 12, 13, 14, 17), None)
g2_4.add_edge((0, 2, 8, 11, 12, 13, 14, 17), (2, 5, 8, 11, 12, 13, 14, 17), None)
g2_4.add_edge((0, 2, 8, 11, 13, 14, 15, 17), (0, 2, 8, 11, 14, 15, 16, 17), None)
g2_4.add_edge((0, 2, 8, 11, 13, 14, 15, 17), (0, 8, 10, 11, 13, 14, 15, 17), None)
g2_4.add_edge((0, 2, 8, 11, 13, 14, 15, 17), (2, 5, 8, 11, 13, 14, 15, 17), None)
g2_4.add_edge((0, 2, 8, 11, 14, 15, 16, 17), (0, 8, 10, 11, 14, 15, 16, 17), None)
g2_4.add_edge((0, 2, 8, 11, 14, 15, 16, 17), (2, 5, 8, 11, 14, 15, 16, 17), None)
g2_4.add_edge((0, 3, 4, 5, 6, 7, 12, 13), (0, 3, 4, 5, 6, 7, 13, 15), None)
g2_4.add_edge((0, 3, 4, 5, 6, 7, 12, 13), (0, 3, 4, 5, 6, 12, 13, 14), None)
g2_4.add_edge((0, 3, 4, 5, 6, 7, 12, 13), (0, 3, 4, 6, 7, 12, 13, 15), None)
g2_4.add_edge((0, 3, 4, 5, 6, 7, 12, 13), (0, 3, 5, 6, 7, 8, 12, 13), None)
g2_4.add_edge((0, 3, 4, 5, 6, 7, 12, 13), (0, 4, 5, 6, 7, 12, 13, 14), None)
g2_4.add_edge((0, 3, 4, 5, 6, 7, 12, 13), (3, 4, 5, 6, 7, 10, 12, 13), None)
g2_4.add_edge((0, 3, 4, 5, 6, 7, 13, 15), (0, 3, 4, 5, 6, 13, 14, 15), None)
g2_4.add_edge((0, 3, 4, 5, 6, 7, 13, 15), (0, 3, 4, 6, 7, 12, 13, 15), None)
g2_4.add_edge((0, 3, 4, 5, 6, 7, 13, 15), (0, 3, 5, 6, 7, 8, 13, 15), None)
g2_4.add_edge((0, 3, 4, 5, 6, 7, 13, 15), (0, 4, 5, 6, 7, 13, 14, 15), None)
g2_4.add_edge((0, 3, 4, 5, 6, 7, 13, 15), (3, 4, 5, 6, 7, 10, 13, 15), None)
g2_4.add_edge((0, 3, 4, 5, 6, 12, 13, 14), (0, 3, 4, 5, 6, 12, 14, 17), None)
g2_4.add_edge((0, 3, 4, 5, 6, 12, 13, 14), (0, 3, 4, 5, 6, 13, 14, 15), None)
g2_4.add_edge((0, 3, 4, 5, 6, 12, 13, 14), (0, 3, 4, 6, 12, 13, 14, 15), None)
g2_4.add_edge((0, 3, 4, 5, 6, 12, 13, 14), (0, 3, 5, 6, 8, 12, 13, 14), None)
g2_4.add_edge((0, 3, 4, 5, 6, 12, 13, 14), (0, 4, 5, 6, 7, 12, 13, 14), None)
g2_4.add_edge((0, 3, 4, 5, 6, 12, 13, 14), (3, 4, 5, 6, 11, 12, 13, 14), None)
g2_4.add_edge((0, 3, 4, 5, 6, 12, 14, 17), (0, 3, 4, 5, 6, 14, 16, 17), None)
g2_4.add_edge((0, 3, 4, 5, 6, 12, 14, 17), (0, 3, 4, 6, 12, 14, 16, 17), None)
g2_4.add_edge((0, 3, 4, 5, 6, 12, 14, 17), (0, 3, 5, 6, 8, 12, 14, 17), None)
g2_4.add_edge((0, 3, 4, 5, 6, 12, 14, 17), (0, 4, 5, 6, 7, 12, 14, 17), None)
g2_4.add_edge((0, 3, 4, 5, 6, 12, 14, 17), (3, 4, 5, 6, 11, 12, 14, 17), None)
g2_4.add_edge((0, 3, 4, 5, 6, 13, 14, 15), (0, 3, 4, 5, 6, 14, 15, 16), None)
g2_4.add_edge((0, 3, 4, 5, 6, 13, 14, 15), (0, 3, 4, 6, 12, 13, 14, 15), None)
g2_4.add_edge((0, 3, 4, 5, 6, 13, 14, 15), (0, 3, 5, 6, 8, 13, 14, 15), None)
g2_4.add_edge((0, 3, 4, 5, 6, 13, 14, 15), (0, 4, 5, 6, 7, 13, 14, 15), None)
g2_4.add_edge((0, 3, 4, 5, 6, 13, 14, 15), (3, 4, 5, 6, 11, 13, 14, 15), None)
g2_4.add_edge((0, 3, 4, 5, 6, 14, 15, 16), (0, 3, 4, 5, 6, 14, 16, 17), None)
g2_4.add_edge((0, 3, 4, 5, 6, 14, 15, 16), (0, 3, 4, 6, 12, 14, 15, 16), None)
g2_4.add_edge((0, 3, 4, 5, 6, 14, 15, 16), (0, 3, 5, 6, 8, 14, 15, 16), None)
g2_4.add_edge((0, 3, 4, 5, 6, 14, 15, 16), (0, 4, 5, 6, 7, 14, 15, 16), None)
g2_4.add_edge((0, 3, 4, 5, 6, 14, 15, 16), (3, 4, 5, 6, 11, 14, 15, 16), None)
g2_4.add_edge((0, 3, 4, 5, 6, 14, 16, 17), (0, 3, 4, 6, 12, 14, 16, 17), None)
g2_4.add_edge((0, 3, 4, 5, 6, 14, 16, 17), (0, 3, 5, 6, 8, 14, 16, 17), None)
g2_4.add_edge((0, 3, 4, 5, 6, 14, 16, 17), (0, 4, 5, 6, 7, 14, 16, 17), None)
g2_4.add_edge((0, 3, 4, 5, 6, 14, 16, 17), (3, 4, 5, 6, 11, 14, 16, 17), None)
g2_4.add_edge((0, 3, 4, 6, 7, 12, 13, 15), (0, 3, 4, 6, 12, 13, 14, 15), None)
g2_4.add_edge((0, 3, 4, 6, 7, 12, 13, 15), (0, 3, 6, 7, 9, 12, 13, 15), None)
g2_4.add_edge((0, 3, 4, 6, 7, 12, 13, 15), (0, 4, 6, 7, 12, 13, 14, 15), None)
g2_4.add_edge((0, 3, 4, 6, 7, 12, 13, 15), (3, 4, 6, 7, 10, 12, 13, 15), None)
g2_4.add_edge((0, 3, 4, 6, 12, 13, 14, 15), (0, 3, 4, 6, 12, 14, 15, 16), None)
g2_4.add_edge((0, 3, 4, 6, 12, 13, 14, 15), (0, 3, 6, 9, 12, 13, 14, 15), None)
g2_4.add_edge((0, 3, 4, 6, 12, 13, 14, 15), (0, 4, 6, 7, 12, 13, 14, 15), None)
g2_4.add_edge((0, 3, 4, 6, 12, 13, 14, 15), (3, 4, 6, 11, 12, 13, 14, 15), None)
g2_4.add_edge((0, 3, 4, 6, 12, 14, 15, 16), (0, 3, 4, 6, 12, 14, 16, 17), None)
g2_4.add_edge((0, 3, 4, 6, 12, 14, 15, 16), (0, 3, 6, 9, 12, 14, 15, 16), None)
g2_4.add_edge((0, 3, 4, 6, 12, 14, 15, 16), (0, 4, 6, 7, 12, 14, 15, 16), None)
g2_4.add_edge((0, 3, 4, 6, 12, 14, 15, 16), (3, 4, 6, 11, 12, 14, 15, 16), None)
g2_4.add_edge((0, 3, 4, 6, 12, 14, 16, 17), (0, 3, 6, 9, 12, 14, 16, 17), None)
g2_4.add_edge((0, 3, 4, 6, 12, 14, 16, 17), (0, 4, 6, 7, 12, 14, 16, 17), None)
g2_4.add_edge((0, 3, 4, 6, 12, 14, 16, 17), (3, 4, 6, 11, 12, 14, 16, 17), None)
g2_4.add_edge((0, 3, 5, 6, 7, 8, 12, 13), (0, 3, 5, 6, 7, 8, 13, 15), None)
g2_4.add_edge((0, 3, 5, 6, 7, 8, 12, 13), (0, 3, 5, 6, 8, 12, 13, 14), None)
g2_4.add_edge((0, 3, 5, 6, 7, 8, 12, 13), (0, 3, 6, 7, 8, 9, 12, 13), None)
g2_4.add_edge((0, 3, 5, 6, 7, 8, 12, 13), (0, 5, 6, 7, 8, 12, 13, 14), None)
g2_4.add_edge((0, 3, 5, 6, 7, 8, 12, 13), (3, 5, 6, 7, 8, 10, 12, 13), None)
g2_4.add_edge((0, 3, 5, 6, 7, 8, 13, 15), (0, 3, 5, 6, 8, 13, 14, 15), None)
g2_4.add_edge((0, 3, 5, 6, 7, 8, 13, 15), (0, 3, 6, 7, 8, 9, 13, 15), None)
g2_4.add_edge((0, 3, 5, 6, 7, 8, 13, 15), (0, 5, 6, 7, 8, 13, 14, 15), None)
g2_4.add_edge((0, 3, 5, 6, 7, 8, 13, 15), (3, 5, 6, 7, 8, 10, 13, 15), None)
g2_4.add_edge((0, 3, 5, 6, 8, 12, 13, 14), (0, 3, 5, 6, 8, 12, 14, 17), None)
g2_4.add_edge((0, 3, 5, 6, 8, 12, 13, 14), (0, 3, 5, 6, 8, 13, 14, 15), None)
g2_4.add_edge((0, 3, 5, 6, 8, 12, 13, 14), (0, 3, 6, 8, 9, 12, 13, 14), None)
g2_4.add_edge((0, 3, 5, 6, 8, 12, 13, 14), (0, 5, 6, 7, 8, 12, 13, 14), None)
g2_4.add_edge((0, 3, 5, 6, 8, 12, 13, 14), (3, 5, 6, 8, 11, 12, 13, 14), None)
g2_4.add_edge((0, 3, 5, 6, 8, 12, 14, 17), (0, 3, 5, 6, 8, 14, 16, 17), None)
g2_4.add_edge((0, 3, 5, 6, 8, 12, 14, 17), (0, 3, 6, 8, 9, 12, 14, 17), None)
g2_4.add_edge((0, 3, 5, 6, 8, 12, 14, 17), (0, 5, 6, 7, 8, 12, 14, 17), None)
g2_4.add_edge((0, 3, 5, 6, 8, 12, 14, 17), (3, 5, 6, 8, 11, 12, 14, 17), None)
g2_4.add_edge((0, 3, 5, 6, 8, 13, 14, 15), (0, 3, 5, 6, 8, 14, 15, 16), None)
g2_4.add_edge((0, 3, 5, 6, 8, 13, 14, 15), (0, 3, 6, 8, 9, 13, 14, 15), None)
g2_4.add_edge((0, 3, 5, 6, 8, 13, 14, 15), (0, 5, 6, 7, 8, 13, 14, 15), None)
g2_4.add_edge((0, 3, 5, 6, 8, 13, 14, 15), (3, 5, 6, 8, 11, 13, 14, 15), None)
g2_4.add_edge((0, 3, 5, 6, 8, 14, 15, 16), (0, 3, 5, 6, 8, 14, 16, 17), None)
g2_4.add_edge((0, 3, 5, 6, 8, 14, 15, 16), (0, 3, 6, 8, 9, 14, 15, 16), None)
g2_4.add_edge((0, 3, 5, 6, 8, 14, 15, 16), (0, 5, 6, 7, 8, 14, 15, 16), None)
g2_4.add_edge((0, 3, 5, 6, 8, 14, 15, 16), (3, 5, 6, 8, 11, 14, 15, 16), None)
g2_4.add_edge((0, 3, 5, 6, 8, 14, 16, 17), (0, 3, 6, 8, 9, 14, 16, 17), None)
g2_4.add_edge((0, 3, 5, 6, 8, 14, 16, 17), (0, 5, 6, 7, 8, 14, 16, 17), None)
g2_4.add_edge((0, 3, 5, 6, 8, 14, 16, 17), (3, 5, 6, 8, 11, 14, 16, 17), None)
g2_4.add_edge((0, 3, 6, 7, 8, 9, 12, 13), (0, 3, 6, 7, 8, 9, 13, 15), None)
g2_4.add_edge((0, 3, 6, 7, 8, 9, 12, 13), (0, 3, 6, 7, 9, 12, 13, 15), None)
g2_4.add_edge((0, 3, 6, 7, 8, 9, 12, 13), (0, 3, 6, 8, 9, 12, 13, 14), None)
g2_4.add_edge((0, 3, 6, 7, 8, 9, 12, 13), (0, 3, 7, 8, 9, 10, 12, 13), None)
g2_4.add_edge((0, 3, 6, 7, 8, 9, 12, 13), (0, 6, 7, 8, 9, 12, 13, 14), None)
g2_4.add_edge((0, 3, 6, 7, 8, 9, 12, 13), (3, 6, 7, 8, 9, 10, 12, 13), None)
g2_4.add_edge((0, 3, 6, 7, 8, 9, 13, 15), (0, 3, 6, 7, 9, 12, 13, 15), None)
g2_4.add_edge((0, 3, 6, 7, 8, 9, 13, 15), (0, 3, 6, 8, 9, 13, 14, 15), None)
g2_4.add_edge((0, 3, 6, 7, 8, 9, 13, 15), (0, 3, 7, 8, 9, 10, 13, 15), None)
g2_4.add_edge((0, 3, 6, 7, 8, 9, 13, 15), (0, 6, 7, 8, 9, 13, 14, 15), None)
g2_4.add_edge((0, 3, 6, 7, 8, 9, 13, 15), (3, 6, 7, 8, 9, 10, 13, 15), None)
g2_4.add_edge((0, 3, 6, 7, 9, 12, 13, 15), (0, 3, 6, 9, 12, 13, 14, 15), None)
g2_4.add_edge((0, 3, 6, 7, 9, 12, 13, 15), (0, 3, 7, 9, 10, 12, 13, 15), None)
g2_4.add_edge((0, 3, 6, 7, 9, 12, 13, 15), (0, 6, 7, 9, 12, 13, 14, 15), None)
g2_4.add_edge((0, 3, 6, 7, 9, 12, 13, 15), (3, 6, 7, 9, 10, 12, 13, 15), None)
g2_4.add_edge((0, 3, 6, 8, 9, 12, 13, 14), (0, 3, 6, 8, 9, 12, 14, 17), None)
g2_4.add_edge((0, 3, 6, 8, 9, 12, 13, 14), (0, 3, 6, 8, 9, 13, 14, 15), None)
g2_4.add_edge((0, 3, 6, 8, 9, 12, 13, 14), (0, 3, 6, 9, 12, 13, 14, 15), None)
g2_4.add_edge((0, 3, 6, 8, 9, 12, 13, 14), (0, 3, 8, 9, 11, 12, 13, 14), None)
g2_4.add_edge((0, 3, 6, 8, 9, 12, 13, 14), (0, 6, 7, 8, 9, 12, 13, 14), None)
g2_4.add_edge((0, 3, 6, 8, 9, 12, 13, 14), (3, 6, 8, 9, 11, 12, 13, 14), None)
g2_4.add_edge((0, 3, 6, 8, 9, 12, 14, 17), (0, 3, 6, 8, 9, 14, 16, 17), None)
g2_4.add_edge((0, 3, 6, 8, 9, 12, 14, 17), (0, 3, 6, 9, 12, 14, 16, 17), None)
g2_4.add_edge((0, 3, 6, 8, 9, 12, 14, 17), (0, 3, 8, 9, 11, 12, 14, 17), None)
g2_4.add_edge((0, 3, 6, 8, 9, 12, 14, 17), (0, 6, 7, 8, 9, 12, 14, 17), None)
g2_4.add_edge((0, 3, 6, 8, 9, 12, 14, 17), (3, 6, 8, 9, 11, 12, 14, 17), None)
g2_4.add_edge((0, 3, 6, 8, 9, 13, 14, 15), (0, 3, 6, 8, 9, 14, 15, 16), None)
g2_4.add_edge((0, 3, 6, 8, 9, 13, 14, 15), (0, 3, 6, 9, 12, 13, 14, 15), None)
g2_4.add_edge((0, 3, 6, 8, 9, 13, 14, 15), (0, 3, 8, 9, 11, 13, 14, 15), None)
g2_4.add_edge((0, 3, 6, 8, 9, 13, 14, 15), (0, 6, 7, 8, 9, 13, 14, 15), None)
g2_4.add_edge((0, 3, 6, 8, 9, 13, 14, 15), (3, 6, 8, 9, 11, 13, 14, 15), None)
g2_4.add_edge((0, 3, 6, 8, 9, 14, 15, 16), (0, 3, 6, 8, 9, 14, 16, 17), None)
g2_4.add_edge((0, 3, 6, 8, 9, 14, 15, 16), (0, 3, 6, 9, 12, 14, 15, 16), None)
g2_4.add_edge((0, 3, 6, 8, 9, 14, 15, 16), (0, 3, 8, 9, 11, 14, 15, 16), None)
g2_4.add_edge((0, 3, 6, 8, 9, 14, 15, 16), (0, 6, 7, 8, 9, 14, 15, 16), None)
g2_4.add_edge((0, 3, 6, 8, 9, 14, 15, 16), (3, 6, 8, 9, 11, 14, 15, 16), None)
g2_4.add_edge((0, 3, 6, 8, 9, 14, 16, 17), (0, 3, 6, 9, 12, 14, 16, 17), None)
g2_4.add_edge((0, 3, 6, 8, 9, 14, 16, 17), (0, 3, 8, 9, 11, 14, 16, 17), None)
g2_4.add_edge((0, 3, 6, 8, 9, 14, 16, 17), (0, 6, 7, 8, 9, 14, 16, 17), None)
g2_4.add_edge((0, 3, 6, 8, 9, 14, 16, 17), (3, 6, 8, 9, 11, 14, 16, 17), None)
g2_4.add_edge((0, 3, 6, 9, 12, 13, 14, 15), (0, 3, 6, 9, 12, 14, 15, 16), None)
g2_4.add_edge((0, 3, 6, 9, 12, 13, 14, 15), (0, 3, 9, 11, 12, 13, 14, 15), None)
g2_4.add_edge((0, 3, 6, 9, 12, 13, 14, 15), (0, 6, 7, 9, 12, 13, 14, 15), None)
g2_4.add_edge((0, 3, 6, 9, 12, 13, 14, 15), (3, 6, 9, 11, 12, 13, 14, 15), None)
g2_4.add_edge((0, 3, 6, 9, 12, 14, 15, 16), (0, 3, 6, 9, 12, 14, 16, 17), None)
g2_4.add_edge((0, 3, 6, 9, 12, 14, 15, 16), (0, 3, 9, 11, 12, 14, 15, 16), None)
g2_4.add_edge((0, 3, 6, 9, 12, 14, 15, 16), (0, 6, 7, 9, 12, 14, 15, 16), None)
g2_4.add_edge((0, 3, 6, 9, 12, 14, 15, 16), (3, 6, 9, 11, 12, 14, 15, 16), None)
g2_4.add_edge((0, 3, 6, 9, 12, 14, 16, 17), (0, 3, 9, 11, 12, 14, 16, 17), None)
g2_4.add_edge((0, 3, 6, 9, 12, 14, 16, 17), (0, 6, 7, 9, 12, 14, 16, 17), None)
g2_4.add_edge((0, 3, 6, 9, 12, 14, 16, 17), (3, 6, 9, 11, 12, 14, 16, 17), None)
g2_4.add_edge((0, 3, 7, 8, 9, 10, 12, 13), (0, 3, 7, 8, 9, 10, 13, 15), None)
g2_4.add_edge((0, 3, 7, 8, 9, 10, 12, 13), (0, 3, 7, 9, 10, 12, 13, 15), None)
g2_4.add_edge((0, 3, 7, 8, 9, 10, 12, 13), (0, 3, 8, 9, 10, 11, 12, 13), None)
g2_4.add_edge((0, 3, 7, 8, 9, 10, 12, 13), (0, 7, 8, 9, 10, 12, 13, 14), None)
g2_4.add_edge((0, 3, 7, 8, 9, 10, 12, 13), (3, 6, 7, 8, 9, 10, 12, 13), None)
g2_4.add_edge((0, 3, 7, 8, 9, 10, 13, 15), (0, 3, 7, 9, 10, 12, 13, 15), None)
g2_4.add_edge((0, 3, 7, 8, 9, 10, 13, 15), (0, 3, 8, 9, 10, 11, 13, 15), None)
g2_4.add_edge((0, 3, 7, 8, 9, 10, 13, 15), (0, 7, 8, 9, 10, 13, 14, 15), None)
g2_4.add_edge((0, 3, 7, 8, 9, 10, 13, 15), (3, 6, 7, 8, 9, 10, 13, 15), None)
g2_4.add_edge((0, 3, 7, 9, 10, 12, 13, 15), (0, 3, 9, 10, 11, 12, 13, 15), None)
g2_4.add_edge((0, 3, 7, 9, 10, 12, 13, 15), (0, 7, 9, 10, 12, 13, 14, 15), None)
g2_4.add_edge((0, 3, 7, 9, 10, 12, 13, 15), (3, 6, 7, 9, 10, 12, 13, 15), None)
g2_4.add_edge((0, 3, 8, 9, 10, 11, 12, 13), (0, 3, 8, 9, 10, 11, 13, 15), None)
g2_4.add_edge((0, 3, 8, 9, 10, 11, 12, 13), (0, 3, 8, 9, 11, 12, 13, 14), None)
g2_4.add_edge((0, 3, 8, 9, 10, 11, 12, 13), (0, 3, 9, 10, 11, 12, 13, 15), None)
g2_4.add_edge((0, 3, 8, 9, 10, 11, 12, 13), (0, 8, 9, 10, 11, 12, 13, 14), None)
g2_4.add_edge((0, 3, 8, 9, 10, 11, 12, 13), (3, 6, 8, 9, 10, 11, 12, 13), None)
g2_4.add_edge((0, 3, 8, 9, 10, 11, 13, 15), (0, 3, 8, 9, 11, 13, 14, 15), None)
g2_4.add_edge((0, 3, 8, 9, 10, 11, 13, 15), (0, 3, 9, 10, 11, 12, 13, 15), None)
g2_4.add_edge((0, 3, 8, 9, 10, 11, 13, 15), (0, 8, 9, 10, 11, 13, 14, 15), None)
g2_4.add_edge((0, 3, 8, 9, 10, 11, 13, 15), (3, 6, 8, 9, 10, 11, 13, 15), None)
g2_4.add_edge((0, 3, 8, 9, 11, 12, 13, 14), (0, 3, 8, 9, 11, 12, 14, 17), None)
g2_4.add_edge((0, 3, 8, 9, 11, 12, 13, 14), (0, 3, 8, 9, 11, 13, 14, 15), None)
g2_4.add_edge((0, 3, 8, 9, 11, 12, 13, 14), (0, 3, 9, 11, 12, 13, 14, 15), None)
g2_4.add_edge((0, 3, 8, 9, 11, 12, 13, 14), (0, 8, 9, 10, 11, 12, 13, 14), None)
g2_4.add_edge((0, 3, 8, 9, 11, 12, 13, 14), (3, 6, 8, 9, 11, 12, 13, 14), None)
g2_4.add_edge((0, 3, 8, 9, 11, 12, 14, 17), (0, 3, 8, 9, 11, 14, 16, 17), None)
g2_4.add_edge((0, 3, 8, 9, 11, 12, 14, 17), (0, 3, 9, 11, 12, 14, 16, 17), None)
g2_4.add_edge((0, 3, 8, 9, 11, 12, 14, 17), (0, 8, 9, 10, 11, 12, 14, 17), None)
g2_4.add_edge((0, 3, 8, 9, 11, 12, 14, 17), (3, 6, 8, 9, 11, 12, 14, 17), None)
g2_4.add_edge((0, 3, 8, 9, 11, 13, 14, 15), (0, 3, 8, 9, 11, 14, 15, 16), None)
g2_4.add_edge((0, 3, 8, 9, 11, 13, 14, 15), (0, 3, 9, 11, 12, 13, 14, 15), None)
g2_4.add_edge((0, 3, 8, 9, 11, 13, 14, 15), (0, 8, 9, 10, 11, 13, 14, 15), None)
g2_4.add_edge((0, 3, 8, 9, 11, 13, 14, 15), (3, 6, 8, 9, 11, 13, 14, 15), None)
g2_4.add_edge((0, 3, 8, 9, 11, 14, 15, 16), (0, 3, 8, 9, 11, 14, 16, 17), None)
g2_4.add_edge((0, 3, 8, 9, 11, 14, 15, 16), (0, 3, 9, 11, 12, 14, 15, 16), None)
g2_4.add_edge((0, 3, 8, 9, 11, 14, 15, 16), (0, 8, 9, 10, 11, 14, 15, 16), None)
g2_4.add_edge((0, 3, 8, 9, 11, 14, 15, 16), (3, 6, 8, 9, 11, 14, 15, 16), None)
g2_4.add_edge((0, 3, 8, 9, 11, 14, 16, 17), (0, 3, 9, 11, 12, 14, 16, 17), None)
g2_4.add_edge((0, 3, 8, 9, 11, 14, 16, 17), (0, 8, 9, 10, 11, 14, 16, 17), None)
g2_4.add_edge((0, 3, 8, 9, 11, 14, 16, 17), (3, 6, 8, 9, 11, 14, 16, 17), None)
g2_4.add_edge((0, 3, 9, 10, 11, 12, 13, 15), (0, 3, 9, 11, 12, 13, 14, 15), None)
g2_4.add_edge((0, 3, 9, 10, 11, 12, 13, 15), (0, 9, 10, 11, 12, 13, 14, 15), None)
g2_4.add_edge((0, 3, 9, 10, 11, 12, 13, 15), (3, 6, 9, 10, 11, 12, 13, 15), None)
g2_4.add_edge((0, 3, 9, 11, 12, 13, 14, 15), (0, 3, 9, 11, 12, 14, 15, 16), None)
g2_4.add_edge((0, 3, 9, 11, 12, 13, 14, 15), (0, 9, 10, 11, 12, 13, 14, 15), None)
g2_4.add_edge((0, 3, 9, 11, 12, 13, 14, 15), (3, 6, 9, 11, 12, 13, 14, 15), None)
g2_4.add_edge((0, 3, 9, 11, 12, 14, 15, 16), (0, 3, 9, 11, 12, 14, 16, 17), None)
g2_4.add_edge((0, 3, 9, 11, 12, 14, 15, 16), (0, 9, 10, 11, 12, 14, 15, 16), None)
g2_4.add_edge((0, 3, 9, 11, 12, 14, 15, 16), (3, 6, 9, 11, 12, 14, 15, 16), None)
g2_4.add_edge((0, 3, 9, 11, 12, 14, 16, 17), (0, 9, 10, 11, 12, 14, 16, 17), None)
g2_4.add_edge((0, 3, 9, 11, 12, 14, 16, 17), (3, 6, 9, 11, 12, 14, 16, 17), None)
g2_4.add_edge((0, 4, 5, 6, 7, 12, 13, 14), (0, 4, 5, 6, 7, 12, 14, 17), None)
g2_4.add_edge((0, 4, 5, 6, 7, 12, 13, 14), (0, 4, 5, 6, 7, 13, 14, 15), None)
g2_4.add_edge((0, 4, 5, 6, 7, 12, 13, 14), (0, 4, 5, 7, 12, 13, 14, 17), None)
g2_4.add_edge((0, 4, 5, 6, 7, 12, 13, 14), (0, 4, 6, 7, 12, 13, 14, 15), None)
g2_4.add_edge((0, 4, 5, 6, 7, 12, 13, 14), (0, 5, 6, 7, 8, 12, 13, 14), None)
g2_4.add_edge((0, 4, 5, 6, 7, 12, 13, 14), (4, 5, 6, 7, 11, 12, 13, 14), None)
g2_4.add_edge((0, 4, 5, 6, 7, 12, 14, 17), (0, 4, 5, 6, 7, 14, 16, 17), None)
g2_4.add_edge((0, 4, 5, 6, 7, 12, 14, 17), (0, 4, 5, 7, 12, 13, 14, 17), None)
g2_4.add_edge((0, 4, 5, 6, 7, 12, 14, 17), (0, 4, 6, 7, 12, 14, 16, 17), None)
g2_4.add_edge((0, 4, 5, 6, 7, 12, 14, 17), (0, 5, 6, 7, 8, 12, 14, 17), None)
g2_4.add_edge((0, 4, 5, 6, 7, 12, 14, 17), (4, 5, 6, 7, 11, 12, 14, 17), None)
g2_4.add_edge((0, 4, 5, 6, 7, 13, 14, 15), (0, 4, 5, 6, 7, 14, 15, 16), None)
g2_4.add_edge((0, 4, 5, 6, 7, 13, 14, 15), (0, 4, 5, 7, 13, 14, 15, 17), None)
g2_4.add_edge((0, 4, 5, 6, 7, 13, 14, 15), (0, 4, 6, 7, 12, 13, 14, 15), None)
g2_4.add_edge((0, 4, 5, 6, 7, 13, 14, 15), (0, 5, 6, 7, 8, 13, 14, 15), None)
g2_4.add_edge((0, 4, 5, 6, 7, 13, 14, 15), (4, 5, 6, 7, 11, 13, 14, 15), None)
g2_4.add_edge((0, 4, 5, 6, 7, 14, 15, 16), (0, 4, 5, 6, 7, 14, 16, 17), None)
g2_4.add_edge((0, 4, 5, 6, 7, 14, 15, 16), (0, 4, 5, 7, 14, 15, 16, 17), None)
g2_4.add_edge((0, 4, 5, 6, 7, 14, 15, 16), (0, 4, 6, 7, 12, 14, 15, 16), None)
g2_4.add_edge((0, 4, 5, 6, 7, 14, 15, 16), (0, 5, 6, 7, 8, 14, 15, 16), None)
g2_4.add_edge((0, 4, 5, 6, 7, 14, 15, 16), (4, 5, 6, 7, 11, 14, 15, 16), None)
g2_4.add_edge((0, 4, 5, 6, 7, 14, 16, 17), (0, 4, 5, 7, 14, 15, 16, 17), None)
g2_4.add_edge((0, 4, 5, 6, 7, 14, 16, 17), (0, 4, 6, 7, 12, 14, 16, 17), None)
g2_4.add_edge((0, 4, 5, 6, 7, 14, 16, 17), (0, 5, 6, 7, 8, 14, 16, 17), None)
g2_4.add_edge((0, 4, 5, 6, 7, 14, 16, 17), (4, 5, 6, 7, 11, 14, 16, 17), None)
g2_4.add_edge((0, 4, 5, 7, 12, 13, 14, 17), (0, 4, 5, 7, 13, 14, 15, 17), None)
g2_4.add_edge((0, 4, 5, 7, 12, 13, 14, 17), (0, 4, 7, 12, 13, 14, 16, 17), None)
g2_4.add_edge((0, 4, 5, 7, 12, 13, 14, 17), (0, 5, 7, 8, 12, 13, 14, 17), None)
g2_4.add_edge((0, 4, 5, 7, 12, 13, 14, 17), (4, 5, 7, 11, 12, 13, 14, 17), None)
g2_4.add_edge((0, 4, 5, 7, 13, 14, 15, 17), (0, 4, 5, 7, 14, 15, 16, 17), None)
g2_4.add_edge((0, 4, 5, 7, 13, 14, 15, 17), (0, 4, 7, 13, 14, 15, 16, 17), None)
g2_4.add_edge((0, 4, 5, 7, 13, 14, 15, 17), (0, 5, 7, 8, 13, 14, 15, 17), None)
g2_4.add_edge((0, 4, 5, 7, 13, 14, 15, 17), (4, 5, 7, 11, 13, 14, 15, 17), None)
g2_4.add_edge((0, 4, 5, 7, 14, 15, 16, 17), (0, 4, 7, 13, 14, 15, 16, 17), None)
g2_4.add_edge((0, 4, 5, 7, 14, 15, 16, 17), (0, 5, 7, 8, 14, 15, 16, 17), None)
g2_4.add_edge((0, 4, 5, 7, 14, 15, 16, 17), (4, 5, 7, 11, 14, 15, 16, 17), None)
g2_4.add_edge((0, 4, 6, 7, 12, 13, 14, 15), (0, 4, 6, 7, 12, 14, 15, 16), None)
g2_4.add_edge((0, 4, 6, 7, 12, 13, 14, 15), (0, 4, 7, 12, 13, 14, 15, 16), None)
g2_4.add_edge((0, 4, 6, 7, 12, 13, 14, 15), (0, 6, 7, 9, 12, 13, 14, 15), None)
g2_4.add_edge((0, 4, 6, 7, 12, 13, 14, 15), (4, 6, 7, 11, 12, 13, 14, 15), None)
g2_4.add_edge((0, 4, 6, 7, 12, 14, 15, 16), (0, 4, 6, 7, 12, 14, 16, 17), None)
g2_4.add_edge((0, 4, 6, 7, 12, 14, 15, 16), (0, 4, 7, 12, 13, 14, 15, 16), None)
g2_4.add_edge((0, 4, 6, 7, 12, 14, 15, 16), (0, 6, 7, 9, 12, 14, 15, 16), None)
g2_4.add_edge((0, 4, 6, 7, 12, 14, 15, 16), (4, 6, 7, 11, 12, 14, 15, 16), None)
g2_4.add_edge((0, 4, 6, 7, 12, 14, 16, 17), (0, 4, 7, 12, 13, 14, 16, 17), None)
g2_4.add_edge((0, 4, 6, 7, 12, 14, 16, 17), (0, 6, 7, 9, 12, 14, 16, 17), None)
g2_4.add_edge((0, 4, 6, 7, 12, 14, 16, 17), (4, 6, 7, 11, 12, 14, 16, 17), None)
g2_4.add_edge((0, 4, 7, 12, 13, 14, 15, 16), (0, 4, 7, 12, 13, 14, 16, 17), None)
g2_4.add_edge((0, 4, 7, 12, 13, 14, 15, 16), (0, 4, 7, 13, 14, 15, 16, 17), None)
g2_4.add_edge((0, 4, 7, 12, 13, 14, 15, 16), (0, 7, 10, 12, 13, 14, 15, 16), None)
g2_4.add_edge((0, 4, 7, 12, 13, 14, 15, 16), (4, 7, 11, 12, 13, 14, 15, 16), None)
g2_4.add_edge((0, 4, 7, 12, 13, 14, 16, 17), (0, 4, 7, 13, 14, 15, 16, 17), None)
g2_4.add_edge((0, 4, 7, 12, 13, 14, 16, 17), (0, 7, 10, 12, 13, 14, 16, 17), None)
g2_4.add_edge((0, 4, 7, 12, 13, 14, 16, 17), (4, 7, 11, 12, 13, 14, 16, 17), None)
g2_4.add_edge((0, 4, 7, 13, 14, 15, 16, 17), (0, 7, 10, 13, 14, 15, 16, 17), None)
g2_4.add_edge((0, 4, 7, 13, 14, 15, 16, 17), (4, 7, 11, 13, 14, 15, 16, 17), None)
g2_4.add_edge((0, 5, 6, 7, 8, 12, 13, 14), (0, 5, 6, 7, 8, 12, 14, 17), None)
g2_4.add_edge((0, 5, 6, 7, 8, 12, 13, 14), (0, 5, 6, 7, 8, 13, 14, 15), None)
g2_4.add_edge((0, 5, 6, 7, 8, 12, 13, 14), (0, 5, 7, 8, 12, 13, 14, 17), None)
g2_4.add_edge((0, 5, 6, 7, 8, 12, 13, 14), (0, 6, 7, 8, 9, 12, 13, 14), None)
g2_4.add_edge((0, 5, 6, 7, 8, 12, 13, 14), (5, 6, 7, 8, 11, 12, 13, 14), None)
g2_4.add_edge((0, 5, 6, 7, 8, 12, 14, 17), (0, 5, 6, 7, 8, 14, 16, 17), None)
g2_4.add_edge((0, 5, 6, 7, 8, 12, 14, 17), (0, 5, 7, 8, 12, 13, 14, 17), None)
g2_4.add_edge((0, 5, 6, 7, 8, 12, 14, 17), (0, 6, 7, 8, 9, 12, 14, 17), None)
g2_4.add_edge((0, 5, 6, 7, 8, 12, 14, 17), (5, 6, 7, 8, 11, 12, 14, 17), None)
g2_4.add_edge((0, 5, 6, 7, 8, 13, 14, 15), (0, 5, 6, 7, 8, 14, 15, 16), None)
g2_4.add_edge((0, 5, 6, 7, 8, 13, 14, 15), (0, 5, 7, 8, 13, 14, 15, 17), None)
g2_4.add_edge((0, 5, 6, 7, 8, 13, 14, 15), (0, 6, 7, 8, 9, 13, 14, 15), None)
g2_4.add_edge((0, 5, 6, 7, 8, 13, 14, 15), (5, 6, 7, 8, 11, 13, 14, 15), None)
g2_4.add_edge((0, 5, 6, 7, 8, 14, 15, 16), (0, 5, 6, 7, 8, 14, 16, 17), None)
g2_4.add_edge((0, 5, 6, 7, 8, 14, 15, 16), (0, 5, 7, 8, 14, 15, 16, 17), None)
g2_4.add_edge((0, 5, 6, 7, 8, 14, 15, 16), (0, 6, 7, 8, 9, 14, 15, 16), None)
g2_4.add_edge((0, 5, 6, 7, 8, 14, 15, 16), (5, 6, 7, 8, 11, 14, 15, 16), None)
g2_4.add_edge((0, 5, 6, 7, 8, 14, 16, 17), (0, 5, 7, 8, 14, 15, 16, 17), None)
g2_4.add_edge((0, 5, 6, 7, 8, 14, 16, 17), (0, 6, 7, 8, 9, 14, 16, 17), None)
g2_4.add_edge((0, 5, 6, 7, 8, 14, 16, 17), (5, 6, 7, 8, 11, 14, 16, 17), None)
g2_4.add_edge((0, 5, 7, 8, 12, 13, 14, 17), (0, 5, 7, 8, 13, 14, 15, 17), None)
g2_4.add_edge((0, 5, 7, 8, 12, 13, 14, 17), (0, 7, 8, 10, 12, 13, 14, 17), None)
g2_4.add_edge((0, 5, 7, 8, 12, 13, 14, 17), (5, 7, 8, 11, 12, 13, 14, 17), None)
g2_4.add_edge((0, 5, 7, 8, 13, 14, 15, 17), (0, 5, 7, 8, 14, 15, 16, 17), None)
g2_4.add_edge((0, 5, 7, 8, 13, 14, 15, 17), (0, 7, 8, 10, 13, 14, 15, 17), None)
g2_4.add_edge((0, 5, 7, 8, 13, 14, 15, 17), (5, 7, 8, 11, 13, 14, 15, 17), None)
g2_4.add_edge((0, 5, 7, 8, 14, 15, 16, 17), (0, 7, 8, 10, 14, 15, 16, 17), None)
g2_4.add_edge((0, 5, 7, 8, 14, 15, 16, 17), (5, 7, 8, 11, 14, 15, 16, 17), None)
g2_4.add_edge((0, 6, 7, 8, 9, 12, 13, 14), (0, 6, 7, 8, 9, 12, 14, 17), None)
g2_4.add_edge((0, 6, 7, 8, 9, 12, 13, 14), (0, 6, 7, 8, 9, 13, 14, 15), None)
g2_4.add_edge((0, 6, 7, 8, 9, 12, 13, 14), (0, 6, 7, 9, 12, 13, 14, 15), None)
g2_4.add_edge((0, 6, 7, 8, 9, 12, 13, 14), (0, 7, 8, 9, 10, 12, 13, 14), None)
g2_4.add_edge((0, 6, 7, 8, 9, 12, 13, 14), (6, 7, 8, 9, 11, 12, 13, 14), None)
g2_4.add_edge((0, 6, 7, 8, 9, 12, 14, 17), (0, 6, 7, 8, 9, 14, 16, 17), None)
g2_4.add_edge((0, 6, 7, 8, 9, 12, 14, 17), (0, 6, 7, 9, 12, 14, 16, 17), None)
g2_4.add_edge((0, 6, 7, 8, 9, 12, 14, 17), (0, 7, 8, 9, 10, 12, 14, 17), None)
g2_4.add_edge((0, 6, 7, 8, 9, 12, 14, 17), (6, 7, 8, 9, 11, 12, 14, 17), None)
g2_4.add_edge((0, 6, 7, 8, 9, 13, 14, 15), (0, 6, 7, 8, 9, 14, 15, 16), None)
g2_4.add_edge((0, 6, 7, 8, 9, 13, 14, 15), (0, 6, 7, 9, 12, 13, 14, 15), None)
g2_4.add_edge((0, 6, 7, 8, 9, 13, 14, 15), (0, 7, 8, 9, 10, 13, 14, 15), None)
g2_4.add_edge((0, 6, 7, 8, 9, 13, 14, 15), (6, 7, 8, 9, 11, 13, 14, 15), None)
g2_4.add_edge((0, 6, 7, 8, 9, 14, 15, 16), (0, 6, 7, 8, 9, 14, 16, 17), None)
g2_4.add_edge((0, 6, 7, 8, 9, 14, 15, 16), (0, 6, 7, 9, 12, 14, 15, 16), None)
g2_4.add_edge((0, 6, 7, 8, 9, 14, 15, 16), (0, 7, 8, 9, 10, 14, 15, 16), None)
g2_4.add_edge((0, 6, 7, 8, 9, 14, 15, 16), (6, 7, 8, 9, 11, 14, 15, 16), None)
g2_4.add_edge((0, 6, 7, 8, 9, 14, 16, 17), (0, 6, 7, 9, 12, 14, 16, 17), None)
g2_4.add_edge((0, 6, 7, 8, 9, 14, 16, 17), (0, 7, 8, 9, 10, 14, 16, 17), None)
g2_4.add_edge((0, 6, 7, 8, 9, 14, 16, 17), (6, 7, 8, 9, 11, 14, 16, 17), None)
g2_4.add_edge((0, 6, 7, 9, 12, 13, 14, 15), (0, 6, 7, 9, 12, 14, 15, 16), None)
g2_4.add_edge((0, 6, 7, 9, 12, 13, 14, 15), (0, 7, 9, 10, 12, 13, 14, 15), None)
g2_4.add_edge((0, 6, 7, 9, 12, 13, 14, 15), (6, 7, 9, 11, 12, 13, 14, 15), None)
g2_4.add_edge((0, 6, 7, 9, 12, 14, 15, 16), (0, 6, 7, 9, 12, 14, 16, 17), None)
g2_4.add_edge((0, 6, 7, 9, 12, 14, 15, 16), (0, 7, 9, 10, 12, 14, 15, 16), None)
g2_4.add_edge((0, 6, 7, 9, 12, 14, 15, 16), (6, 7, 9, 11, 12, 14, 15, 16), None)
g2_4.add_edge((0, 6, 7, 9, 12, 14, 16, 17), (0, 7, 9, 10, 12, 14, 16, 17), None)
g2_4.add_edge((0, 6, 7, 9, 12, 14, 16, 17), (6, 7, 9, 11, 12, 14, 16, 17), None)
g2_4.add_edge((0, 7, 8, 9, 10, 12, 13, 14), (0, 7, 8, 9, 10, 12, 14, 17), None)
g2_4.add_edge((0, 7, 8, 9, 10, 12, 13, 14), (0, 7, 8, 9, 10, 13, 14, 15), None)
g2_4.add_edge((0, 7, 8, 9, 10, 12, 13, 14), (0, 7, 8, 10, 12, 13, 14, 17), None)
g2_4.add_edge((0, 7, 8, 9, 10, 12, 13, 14), (0, 7, 9, 10, 12, 13, 14, 15), None)
g2_4.add_edge((0, 7, 8, 9, 10, 12, 13, 14), (0, 8, 9, 10, 11, 12, 13, 14), None)
g2_4.add_edge((0, 7, 8, 9, 10, 12, 13, 14), (7, 8, 9, 10, 11, 12, 13, 14), None)
g2_4.add_edge((0, 7, 8, 9, 10, 12, 14, 17), (0, 7, 8, 9, 10, 14, 16, 17), None)
g2_4.add_edge((0, 7, 8, 9, 10, 12, 14, 17), (0, 7, 8, 10, 12, 13, 14, 17), None)
g2_4.add_edge((0, 7, 8, 9, 10, 12, 14, 17), (0, 7, 9, 10, 12, 14, 16, 17), None)
g2_4.add_edge((0, 7, 8, 9, 10, 12, 14, 17), (0, 8, 9, 10, 11, 12, 14, 17), None)
g2_4.add_edge((0, 7, 8, 9, 10, 12, 14, 17), (7, 8, 9, 10, 11, 12, 14, 17), None)
g2_4.add_edge((0, 7, 8, 9, 10, 13, 14, 15), (0, 7, 8, 9, 10, 14, 15, 16), None)
g2_4.add_edge((0, 7, 8, 9, 10, 13, 14, 15), (0, 7, 8, 10, 13, 14, 15, 17), None)
g2_4.add_edge((0, 7, 8, 9, 10, 13, 14, 15), (0, 7, 9, 10, 12, 13, 14, 15), None)
g2_4.add_edge((0, 7, 8, 9, 10, 13, 14, 15), (0, 8, 9, 10, 11, 13, 14, 15), None)
g2_4.add_edge((0, 7, 8, 9, 10, 13, 14, 15), (7, 8, 9, 10, 11, 13, 14, 15), None)
g2_4.add_edge((0, 7, 8, 9, 10, 14, 15, 16), (0, 7, 8, 9, 10, 14, 16, 17), None)
g2_4.add_edge((0, 7, 8, 9, 10, 14, 15, 16), (0, 7, 8, 10, 14, 15, 16, 17), None)
g2_4.add_edge((0, 7, 8, 9, 10, 14, 15, 16), (0, 7, 9, 10, 12, 14, 15, 16), None)
g2_4.add_edge((0, 7, 8, 9, 10, 14, 15, 16), (0, 8, 9, 10, 11, 14, 15, 16), None)
g2_4.add_edge((0, 7, 8, 9, 10, 14, 15, 16), (7, 8, 9, 10, 11, 14, 15, 16), None)
g2_4.add_edge((0, 7, 8, 9, 10, 14, 16, 17), (0, 7, 8, 10, 14, 15, 16, 17), None)
g2_4.add_edge((0, 7, 8, 9, 10, 14, 16, 17), (0, 7, 9, 10, 12, 14, 16, 17), None)
g2_4.add_edge((0, 7, 8, 9, 10, 14, 16, 17), (0, 8, 9, 10, 11, 14, 16, 17), None)
g2_4.add_edge((0, 7, 8, 9, 10, 14, 16, 17), (7, 8, 9, 10, 11, 14, 16, 17), None)
g2_4.add_edge((0, 7, 8, 10, 12, 13, 14, 17), (0, 7, 8, 10, 13, 14, 15, 17), None)
g2_4.add_edge((0, 7, 8, 10, 12, 13, 14, 17), (0, 7, 10, 12, 13, 14, 16, 17), None)
g2_4.add_edge((0, 7, 8, 10, 12, 13, 14, 17), (0, 8, 10, 11, 12, 13, 14, 17), None)
g2_4.add_edge((0, 7, 8, 10, 12, 13, 14, 17), (7, 8, 10, 11, 12, 13, 14, 17), None)
g2_4.add_edge((0, 7, 8, 10, 13, 14, 15, 17), (0, 7, 8, 10, 14, 15, 16, 17), None)
g2_4.add_edge((0, 7, 8, 10, 13, 14, 15, 17), (0, 7, 10, 13, 14, 15, 16, 17), None)
g2_4.add_edge((0, 7, 8, 10, 13, 14, 15, 17), (0, 8, 10, 11, 13, 14, 15, 17), None)
g2_4.add_edge((0, 7, 8, 10, 13, 14, 15, 17), (7, 8, 10, 11, 13, 14, 15, 17), None)
g2_4.add_edge((0, 7, 8, 10, 14, 15, 16, 17), (0, 7, 10, 13, 14, 15, 16, 17), None)
g2_4.add_edge((0, 7, 8, 10, 14, 15, 16, 17), (0, 8, 10, 11, 14, 15, 16, 17), None)
g2_4.add_edge((0, 7, 8, 10, 14, 15, 16, 17), (7, 8, 10, 11, 14, 15, 16, 17), None)
g2_4.add_edge((0, 7, 9, 10, 12, 13, 14, 15), (0, 7, 9, 10, 12, 14, 15, 16), None)
g2_4.add_edge((0, 7, 9, 10, 12, 13, 14, 15), (0, 7, 10, 12, 13, 14, 15, 16), None)
g2_4.add_edge((0, 7, 9, 10, 12, 13, 14, 15), (0, 9, 10, 11, 12, 13, 14, 15), None)
g2_4.add_edge((0, 7, 9, 10, 12, 13, 14, 15), (7, 9, 10, 11, 12, 13, 14, 15), None)
g2_4.add_edge((0, 7, 9, 10, 12, 14, 15, 16), (0, 7, 9, 10, 12, 14, 16, 17), None)
g2_4.add_edge((0, 7, 9, 10, 12, 14, 15, 16), (0, 7, 10, 12, 13, 14, 15, 16), None)
g2_4.add_edge((0, 7, 9, 10, 12, 14, 15, 16), (0, 9, 10, 11, 12, 14, 15, 16), None)
g2_4.add_edge((0, 7, 9, 10, 12, 14, 15, 16), (7, 9, 10, 11, 12, 14, 15, 16), None)
g2_4.add_edge((0, 7, 9, 10, 12, 14, 16, 17), (0, 7, 10, 12, 13, 14, 16, 17), None)
g2_4.add_edge((0, 7, 9, 10, 12, 14, 16, 17), (0, 9, 10, 11, 12, 14, 16, 17), None)
g2_4.add_edge((0, 7, 9, 10, 12, 14, 16, 17), (7, 9, 10, 11, 12, 14, 16, 17), None)
g2_4.add_edge((0, 7, 10, 12, 13, 14, 15, 16), (0, 7, 10, 12, 13, 14, 16, 17), None)
g2_4.add_edge((0, 7, 10, 12, 13, 14, 15, 16), (0, 7, 10, 13, 14, 15, 16, 17), None)
g2_4.add_edge((0, 7, 10, 12, 13, 14, 15, 16), (0, 10, 11, 12, 13, 14, 15, 16), None)
g2_4.add_edge((0, 7, 10, 12, 13, 14, 15, 16), (7, 10, 11, 12, 13, 14, 15, 16), None)
g2_4.add_edge((0, 7, 10, 12, 13, 14, 16, 17), (0, 7, 10, 13, 14, 15, 16, 17), None)
g2_4.add_edge((0, 7, 10, 12, 13, 14, 16, 17), (0, 10, 11, 12, 13, 14, 16, 17), None)
g2_4.add_edge((0, 7, 10, 12, 13, 14, 16, 17), (7, 10, 11, 12, 13, 14, 16, 17), None)
g2_4.add_edge((0, 7, 10, 13, 14, 15, 16, 17), (0, 10, 11, 13, 14, 15, 16, 17), None)
g2_4.add_edge((0, 7, 10, 13, 14, 15, 16, 17), (7, 10, 11, 13, 14, 15, 16, 17), None)
g2_4.add_edge((0, 8, 9, 10, 11, 12, 13, 14), (0, 8, 9, 10, 11, 12, 14, 17), None)
g2_4.add_edge((0, 8, 9, 10, 11, 12, 13, 14), (0, 8, 9, 10, 11, 13, 14, 15), None)
g2_4.add_edge((0, 8, 9, 10, 11, 12, 13, 14), (0, 8, 10, 11, 12, 13, 14, 17), None)
g2_4.add_edge((0, 8, 9, 10, 11, 12, 13, 14), (0, 9, 10, 11, 12, 13, 14, 15), None)
g2_4.add_edge((0, 8, 9, 10, 11, 12, 13, 14), (7, 8, 9, 10, 11, 12, 13, 14), None)
g2_4.add_edge((0, 8, 9, 10, 11, 12, 14, 17), (0, 8, 9, 10, 11, 14, 16, 17), None)
g2_4.add_edge((0, 8, 9, 10, 11, 12, 14, 17), (0, 8, 10, 11, 12, 13, 14, 17), None)
g2_4.add_edge((0, 8, 9, 10, 11, 12, 14, 17), (0, 9, 10, 11, 12, 14, 16, 17), None)
g2_4.add_edge((0, 8, 9, 10, 11, 12, 14, 17), (7, 8, 9, 10, 11, 12, 14, 17), None)
g2_4.add_edge((0, 8, 9, 10, 11, 13, 14, 15), (0, 8, 9, 10, 11, 14, 15, 16), None)
g2_4.add_edge((0, 8, 9, 10, 11, 13, 14, 15), (0, 8, 10, 11, 13, 14, 15, 17), None)
g2_4.add_edge((0, 8, 9, 10, 11, 13, 14, 15), (0, 9, 10, 11, 12, 13, 14, 15), None)
g2_4.add_edge((0, 8, 9, 10, 11, 13, 14, 15), (7, 8, 9, 10, 11, 13, 14, 15), None)
g2_4.add_edge((0, 8, 9, 10, 11, 14, 15, 16), (0, 8, 9, 10, 11, 14, 16, 17), None)
g2_4.add_edge((0, 8, 9, 10, 11, 14, 15, 16), (0, 8, 10, 11, 14, 15, 16, 17), None)
g2_4.add_edge((0, 8, 9, 10, 11, 14, 15, 16), (0, 9, 10, 11, 12, 14, 15, 16), None)
g2_4.add_edge((0, 8, 9, 10, 11, 14, 15, 16), (7, 8, 9, 10, 11, 14, 15, 16), None)
g2_4.add_edge((0, 8, 9, 10, 11, 14, 16, 17), (0, 8, 10, 11, 14, 15, 16, 17), None)
g2_4.add_edge((0, 8, 9, 10, 11, 14, 16, 17), (0, 9, 10, 11, 12, 14, 16, 17), None)
g2_4.add_edge((0, 8, 9, 10, 11, 14, 16, 17), (7, 8, 9, 10, 11, 14, 16, 17), None)
g2_4.add_edge((0, 8, 10, 11, 12, 13, 14, 17), (0, 8, 10, 11, 13, 14, 15, 17), None)
g2_4.add_edge((0, 8, 10, 11, 12, 13, 14, 17), (0, 10, 11, 12, 13, 14, 16, 17), None)
g2_4.add_edge((0, 8, 10, 11, 12, 13, 14, 17), (7, 8, 10, 11, 12, 13, 14, 17), None)
g2_4.add_edge((0, 8, 10, 11, 13, 14, 15, 17), (0, 8, 10, 11, 14, 15, 16, 17), None)
g2_4.add_edge((0, 8, 10, 11, 13, 14, 15, 17), (0, 10, 11, 13, 14, 15, 16, 17), None)
g2_4.add_edge((0, 8, 10, 11, 13, 14, 15, 17), (7, 8, 10, 11, 13, 14, 15, 17), None)
g2_4.add_edge((0, 8, 10, 11, 14, 15, 16, 17), (0, 10, 11, 13, 14, 15, 16, 17), None)
g2_4.add_edge((0, 8, 10, 11, 14, 15, 16, 17), (7, 8, 10, 11, 14, 15, 16, 17), None)
g2_4.add_edge((0, 9, 10, 11, 12, 13, 14, 15), (0, 9, 10, 11, 12, 14, 15, 16), None)
g2_4.add_edge((0, 9, 10, 11, 12, 13, 14, 15), (0, 10, 11, 12, 13, 14, 15, 16), None)
g2_4.add_edge((0, 9, 10, 11, 12, 13, 14, 15), (7, 9, 10, 11, 12, 13, 14, 15), None)
g2_4.add_edge((0, 9, 10, 11, 12, 14, 15, 16), (0, 9, 10, 11, 12, 14, 16, 17), None)
g2_4.add_edge((0, 9, 10, 11, 12, 14, 15, 16), (0, 10, 11, 12, 13, 14, 15, 16), None)
g2_4.add_edge((0, 9, 10, 11, 12, 14, 15, 16), (7, 9, 10, 11, 12, 14, 15, 16), None)
g2_4.add_edge((0, 9, 10, 11, 12, 14, 16, 17), (0, 10, 11, 12, 13, 14, 16, 17), None)
g2_4.add_edge((0, 9, 10, 11, 12, 14, 16, 17), (7, 9, 10, 11, 12, 14, 16, 17), None)
g2_4.add_edge((0, 10, 11, 12, 13, 14, 15, 16), (0, 10, 11, 12, 13, 14, 16, 17), None)
g2_4.add_edge((0, 10, 11, 12, 13, 14, 15, 16), (0, 10, 11, 13, 14, 15, 16, 17), None)
g2_4.add_edge((0, 10, 11, 12, 13, 14, 15, 16), (7, 10, 11, 12, 13, 14, 15, 16), None)
g2_4.add_edge((0, 10, 11, 12, 13, 14, 16, 17), (0, 10, 11, 13, 14, 15, 16, 17), None)
g2_4.add_edge((0, 10, 11, 12, 13, 14, 16, 17), (7, 10, 11, 12, 13, 14, 16, 17), None)
g2_4.add_edge((0, 10, 11, 13, 14, 15, 16, 17), (7, 10, 11, 13, 14, 15, 16, 17), None)
g2_4.add_edge((1, 2, 3, 4, 5, 6, 7, 8), (1, 2, 3, 4, 5, 6, 8, 17), None)
g2_4.add_edge((1, 2, 3, 4, 5, 6, 7, 8), (1, 2, 3, 4, 5, 7, 8, 15), None)
g2_4.add_edge((1, 2, 3, 4, 5, 6, 7, 8), (1, 2, 3, 4, 6, 7, 8, 9), None)
g2_4.add_edge((1, 2, 3, 4, 5, 6, 7, 8), (1, 2, 4, 5, 6, 7, 8, 17), None)
g2_4.add_edge((1, 2, 3, 4, 5, 6, 7, 8), (1, 3, 4, 5, 6, 7, 8, 15), None)
g2_4.add_edge((1, 2, 3, 4, 5, 6, 7, 8), (2, 3, 4, 5, 6, 7, 8, 9), None)
g2_4.add_edge((1, 2, 3, 4, 5, 6, 8, 17), (1, 2, 3, 4, 5, 8, 16, 17), None)
g2_4.add_edge((1, 2, 3, 4, 5, 6, 8, 17), (1, 2, 3, 4, 6, 8, 9, 17), None)
g2_4.add_edge((1, 2, 3, 4, 5, 6, 8, 17), (1, 2, 4, 5, 6, 7, 8, 17), None)
g2_4.add_edge((1, 2, 3, 4, 5, 6, 8, 17), (1, 3, 4, 5, 6, 8, 16, 17), None)
g2_4.add_edge((1, 2, 3, 4, 5, 6, 8, 17), (2, 3, 4, 5, 6, 8, 9, 17), None)
g2_4.add_edge((1, 2, 3, 4, 5, 7, 8, 15), (1, 2, 3, 4, 5, 8, 15, 16), None)
g2_4.add_edge((1, 2, 3, 4, 5, 7, 8, 15), (1, 2, 3, 4, 7, 8, 10, 15), None)
g2_4.add_edge((1, 2, 3, 4, 5, 7, 8, 15), (1, 2, 4, 5, 7, 8, 15, 17), None)
g2_4.add_edge((1, 2, 3, 4, 5, 7, 8, 15), (1, 3, 4, 5, 6, 7, 8, 15), None)
g2_4.add_edge((1, 2, 3, 4, 5, 7, 8, 15), (2, 3, 4, 5, 7, 8, 10, 15), None)
g2_4.add_edge((1, 2, 3, 4, 5, 8, 15, 16), (1, 2, 3, 4, 5, 8, 16, 17), None)
g2_4.add_edge((1, 2, 3, 4, 5, 8, 15, 16), (1, 2, 3, 4, 8, 11, 15, 16), None)
g2_4.add_edge((1, 2, 3, 4, 5, 8, 15, 16), (1, 2, 4, 5, 8, 15, 16, 17), None)
g2_4.add_edge((1, 2, 3, 4, 5, 8, 15, 16), (1, 3, 4, 5, 6, 8, 15, 16), None)
g2_4.add_edge((1, 2, 3, 4, 5, 8, 15, 16), (2, 3, 4, 5, 8, 11, 15, 16), None)
g2_4.add_edge((1, 2, 3, 4, 5, 8, 16, 17), (1, 2, 3, 4, 8, 11, 16, 17), None)
g2_4.add_edge((1, 2, 3, 4, 5, 8, 16, 17), (1, 2, 4, 5, 8, 15, 16, 17), None)
g2_4.add_edge((1, 2, 3, 4, 5, 8, 16, 17), (1, 3, 4, 5, 6, 8, 16, 17), None)
g2_4.add_edge((1, 2, 3, 4, 5, 8, 16, 17), (2, 3, 4, 5, 8, 11, 16, 17), None)
g2_4.add_edge((1, 2, 3, 4, 6, 7, 8, 9), (1, 2, 3, 4, 6, 7, 9, 12), None)
g2_4.add_edge((1, 2, 3, 4, 6, 7, 8, 9), (1, 2, 3, 4, 6, 8, 9, 17), None)
g2_4.add_edge((1, 2, 3, 4, 6, 7, 8, 9), (1, 2, 3, 4, 7, 8, 9, 10), None)
g2_4.add_edge((1, 2, 3, 4, 6, 7, 8, 9), (1, 2, 4, 6, 7, 8, 9, 17), None)
g2_4.add_edge((1, 2, 3, 4, 6, 7, 8, 9), (1, 3, 4, 6, 7, 8, 9, 15), None)
g2_4.add_edge((1, 2, 3, 4, 6, 7, 8, 9), (2, 3, 4, 5, 6, 7, 8, 9), None)
g2_4.add_edge((1, 2, 3, 4, 6, 7, 9, 12), (1, 2, 3, 4, 6, 9, 12, 17), None)
g2_4.add_edge((1, 2, 3, 4, 6, 7, 9, 12), (1, 2, 3, 4, 7, 9, 10, 12), None)
g2_4.add_edge((1, 2, 3, 4, 6, 7, 9, 12), (1, 2, 4, 6, 7, 9, 12, 17), None)
g2_4.add_edge((1, 2, 3, 4, 6, 7, 9, 12), (1, 3, 4, 6, 7, 9, 12, 15), None)
g2_4.add_edge((1, 2, 3, 4, 6, 7, 9, 12), (2, 3, 4, 5, 6, 7, 9, 12), None)
g2_4.add_edge((1, 2, 3, 4, 6, 8, 9, 17), (1, 2, 3, 4, 6, 9, 12, 17), None)
g2_4.add_edge((1, 2, 3, 4, 6, 8, 9, 17), (1, 2, 3, 4, 8, 9, 11, 17), None)
g2_4.add_edge((1, 2, 3, 4, 6, 8, 9, 17), (1, 2, 4, 6, 7, 8, 9, 17), None)
g2_4.add_edge((1, 2, 3, 4, 6, 8, 9, 17), (1, 3, 4, 6, 8, 9, 16, 17), None)
g2_4.add_edge((1, 2, 3, 4, 6, 8, 9, 17), (2, 3, 4, 5, 6, 8, 9, 17), None)
g2_4.add_edge((1, 2, 3, 4, 6, 9, 12, 17), (1, 2, 3, 4, 9, 11, 12, 17), None)
g2_4.add_edge((1, 2, 3, 4, 6, 9, 12, 17), (1, 2, 4, 6, 7, 9, 12, 17), None)
g2_4.add_edge((1, 2, 3, 4, 6, 9, 12, 17), (1, 3, 4, 6, 9, 12, 16, 17), None)
g2_4.add_edge((1, 2, 3, 4, 6, 9, 12, 17), (2, 3, 4, 5, 6, 9, 12, 17), None)
g2_4.add_edge((1, 2, 3, 4, 7, 8, 9, 10), (1, 2, 3, 4, 7, 8, 10, 15), None)
g2_4.add_edge((1, 2, 3, 4, 7, 8, 9, 10), (1, 2, 3, 4, 7, 9, 10, 12), None)
g2_4.add_edge((1, 2, 3, 4, 7, 8, 9, 10), (1, 2, 3, 4, 8, 9, 10, 11), None)
g2_4.add_edge((1, 2, 3, 4, 7, 8, 9, 10), (1, 2, 4, 7, 8, 9, 10, 17), None)
g2_4.add_edge((1, 2, 3, 4, 7, 8, 9, 10), (1, 3, 4, 7, 8, 9, 10, 15), None)
g2_4.add_edge((1, 2, 3, 4, 7, 8, 9, 10), (2, 3, 4, 5, 7, 8, 9, 10), None)
g2_4.add_edge((1, 2, 3, 4, 7, 8, 10, 15), (1, 2, 3, 4, 7, 10, 13, 15), None)
g2_4.add_edge((1, 2, 3, 4, 7, 8, 10, 15), (1, 2, 3, 4, 8, 10, 11, 15), None)
g2_4.add_edge((1, 2, 3, 4, 7, 8, 10, 15), (1, 2, 4, 7, 8, 10, 15, 17), None)
g2_4.add_edge((1, 2, 3, 4, 7, 8, 10, 15), (1, 3, 4, 7, 8, 9, 10, 15), None)
g2_4.add_edge((1, 2, 3, 4, 7, 8, 10, 15), (2, 3, 4, 5, 7, 8, 10, 15), None)
g2_4.add_edge((1, 2, 3, 4, 7, 9, 10, 12), (1, 2, 3, 4, 7, 10, 12, 13), None)
g2_4.add_edge((1, 2, 3, 4, 7, 9, 10, 12), (1, 2, 3, 4, 9, 10, 11, 12), None)
g2_4.add_edge((1, 2, 3, 4, 7, 9, 10, 12), (1, 2, 4, 7, 9, 10, 12, 17), None)
g2_4.add_edge((1, 2, 3, 4, 7, 9, 10, 12), (1, 3, 4, 7, 9, 10, 12, 15), None)
g2_4.add_edge((1, 2, 3, 4, 7, 9, 10, 12), (2, 3, 4, 5, 7, 9, 10, 12), None)
g2_4.add_edge((1, 2, 3, 4, 7, 10, 12, 13), (1, 2, 3, 4, 7, 10, 13, 15), None)
g2_4.add_edge((1, 2, 3, 4, 7, 10, 12, 13), (1, 2, 3, 4, 10, 11, 12, 13), None)
g2_4.add_edge((1, 2, 3, 4, 7, 10, 12, 13), (1, 2, 4, 7, 10, 12, 13, 17), None)
g2_4.add_edge((1, 2, 3, 4, 7, 10, 12, 13), (1, 3, 4, 7, 10, 12, 13, 15), None)
g2_4.add_edge((1, 2, 3, 4, 7, 10, 12, 13), (2, 3, 4, 5, 7, 10, 12, 13), None)
g2_4.add_edge((1, 2, 3, 4, 7, 10, 13, 15), (1, 2, 3, 4, 10, 11, 13, 15), None)
g2_4.add_edge((1, 2, 3, 4, 7, 10, 13, 15), (1, 2, 4, 7, 10, 13, 15, 17), None)
g2_4.add_edge((1, 2, 3, 4, 7, 10, 13, 15), (1, 3, 4, 7, 10, 12, 13, 15), None)
g2_4.add_edge((1, 2, 3, 4, 7, 10, 13, 15), (2, 3, 4, 5, 7, 10, 13, 15), None)
g2_4.add_edge((1, 2, 3, 4, 8, 9, 10, 11), (1, 2, 3, 4, 8, 9, 11, 17), None)
g2_4.add_edge((1, 2, 3, 4, 8, 9, 10, 11), (1, 2, 3, 4, 8, 10, 11, 15), None)
g2_4.add_edge((1, 2, 3, 4, 8, 9, 10, 11), (1, 2, 3, 4, 9, 10, 11, 12), None)
g2_4.add_edge((1, 2, 3, 4, 8, 9, 10, 11), (1, 2, 4, 8, 9, 10, 11, 17), None)
g2_4.add_edge((1, 2, 3, 4, 8, 9, 10, 11), (1, 3, 4, 8, 9, 10, 11, 15), None)
g2_4.add_edge((1, 2, 3, 4, 8, 9, 10, 11), (2, 3, 4, 5, 8, 9, 10, 11), None)
g2_4.add_edge((1, 2, 3, 4, 8, 9, 11, 17), (1, 2, 3, 4, 8, 11, 16, 17), None)
g2_4.add_edge((1, 2, 3, 4, 8, 9, 11, 17), (1, 2, 3, 4, 9, 11, 12, 17), None)
g2_4.add_edge((1, 2, 3, 4, 8, 9, 11, 17), (1, 2, 4, 8, 9, 10, 11, 17), None)
g2_4.add_edge((1, 2, 3, 4, 8, 9, 11, 17), (1, 3, 4, 8, 9, 11, 16, 17), None)
g2_4.add_edge((1, 2, 3, 4, 8, 9, 11, 17), (2, 3, 4, 5, 8, 9, 11, 17), None)
g2_4.add_edge((1, 2, 3, 4, 8, 10, 11, 15), (1, 2, 3, 4, 8, 11, 15, 16), None)
g2_4.add_edge((1, 2, 3, 4, 8, 10, 11, 15), (1, 2, 3, 4, 10, 11, 13, 15), None)
g2_4.add_edge((1, 2, 3, 4, 8, 10, 11, 15), (1, 2, 4, 8, 10, 11, 15, 17), None)
g2_4.add_edge((1, 2, 3, 4, 8, 10, 11, 15), (1, 3, 4, 8, 9, 10, 11, 15), None)
g2_4.add_edge((1, 2, 3, 4, 8, 10, 11, 15), (2, 3, 4, 5, 8, 10, 11, 15), None)
g2_4.add_edge((1, 2, 3, 4, 8, 11, 15, 16), (1, 2, 3, 4, 8, 11, 16, 17), None)
g2_4.add_edge((1, 2, 3, 4, 8, 11, 15, 16), (1, 2, 3, 4, 11, 14, 15, 16), None)
g2_4.add_edge((1, 2, 3, 4, 8, 11, 15, 16), (1, 2, 4, 8, 11, 15, 16, 17), None)
g2_4.add_edge((1, 2, 3, 4, 8, 11, 15, 16), (1, 3, 4, 8, 9, 11, 15, 16), None)
g2_4.add_edge((1, 2, 3, 4, 8, 11, 15, 16), (2, 3, 4, 5, 8, 11, 15, 16), None)
g2_4.add_edge((1, 2, 3, 4, 8, 11, 16, 17), (1, 2, 3, 4, 11, 14, 16, 17), None)
g2_4.add_edge((1, 2, 3, 4, 8, 11, 16, 17), (1, 2, 4, 8, 11, 15, 16, 17), None)
g2_4.add_edge((1, 2, 3, 4, 8, 11, 16, 17), (1, 3, 4, 8, 9, 11, 16, 17), None)
g2_4.add_edge((1, 2, 3, 4, 8, 11, 16, 17), (2, 3, 4, 5, 8, 11, 16, 17), None)
g2_4.add_edge((1, 2, 3, 4, 9, 10, 11, 12), (1, 2, 3, 4, 9, 11, 12, 17), None)
g2_4.add_edge((1, 2, 3, 4, 9, 10, 11, 12), (1, 2, 3, 4, 10, 11, 12, 13), None)
g2_4.add_edge((1, 2, 3, 4, 9, 10, 11, 12), (1, 2, 4, 9, 10, 11, 12, 17), None)
g2_4.add_edge((1, 2, 3, 4, 9, 10, 11, 12), (1, 3, 4, 9, 10, 11, 12, 15), None)
g2_4.add_edge((1, 2, 3, 4, 9, 10, 11, 12), (2, 3, 4, 5, 9, 10, 11, 12), None)
g2_4.add_edge((1, 2, 3, 4, 9, 11, 12, 17), (1, 2, 3, 4, 11, 12, 14, 17), None)
g2_4.add_edge((1, 2, 3, 4, 9, 11, 12, 17), (1, 2, 4, 9, 10, 11, 12, 17), None)
g2_4.add_edge((1, 2, 3, 4, 9, 11, 12, 17), (1, 3, 4, 9, 11, 12, 16, 17), None)
g2_4.add_edge((1, 2, 3, 4, 9, 11, 12, 17), (2, 3, 4, 5, 9, 11, 12, 17), None)
g2_4.add_edge((1, 2, 3, 4, 10, 11, 12, 13), (1, 2, 3, 4, 10, 11, 13, 15), None)
g2_4.add_edge((1, 2, 3, 4, 10, 11, 12, 13), (1, 2, 3, 4, 11, 12, 13, 14), None)
g2_4.add_edge((1, 2, 3, 4, 10, 11, 12, 13), (1, 2, 4, 10, 11, 12, 13, 17), None)
g2_4.add_edge((1, 2, 3, 4, 10, 11, 12, 13), (1, 3, 4, 10, 11, 12, 13, 15), None)
g2_4.add_edge((1, 2, 3, 4, 10, 11, 12, 13), (2, 3, 4, 5, 10, 11, 12, 13), None)
g2_4.add_edge((1, 2, 3, 4, 10, 11, 13, 15), (1, 2, 3, 4, 11, 13, 14, 15), None)
g2_4.add_edge((1, 2, 3, 4, 10, 11, 13, 15), (1, 2, 4, 10, 11, 13, 15, 17), None)
g2_4.add_edge((1, 2, 3, 4, 10, 11, 13, 15), (1, 3, 4, 10, 11, 12, 13, 15), None)
g2_4.add_edge((1, 2, 3, 4, 10, 11, 13, 15), (2, 3, 4, 5, 10, 11, 13, 15), None)
g2_4.add_edge((1, 2, 3, 4, 11, 12, 13, 14), (1, 2, 3, 4, 11, 12, 14, 17), None)
g2_4.add_edge((1, 2, 3, 4, 11, 12, 13, 14), (1, 2, 3, 4, 11, 13, 14, 15), None)
g2_4.add_edge((1, 2, 3, 4, 11, 12, 13, 14), (1, 2, 4, 11, 12, 13, 14, 17), None)
g2_4.add_edge((1, 2, 3, 4, 11, 12, 13, 14), (1, 3, 4, 11, 12, 13, 14, 15), None)
g2_4.add_edge((1, 2, 3, 4, 11, 12, 13, 14), (2, 3, 4, 5, 11, 12, 13, 14), None)
g2_4.add_edge((1, 2, 3, 4, 11, 12, 14, 17), (1, 2, 3, 4, 11, 14, 16, 17), None)
g2_4.add_edge((1, 2, 3, 4, 11, 12, 14, 17), (1, 2, 4, 11, 12, 13, 14, 17), None)
g2_4.add_edge((1, 2, 3, 4, 11, 12, 14, 17), (1, 3, 4, 11, 12, 14, 16, 17), None)
g2_4.add_edge((1, 2, 3, 4, 11, 12, 14, 17), (2, 3, 4, 5, 11, 12, 14, 17), None)
g2_4.add_edge((1, 2, 3, 4, 11, 13, 14, 15), (1, 2, 3, 4, 11, 14, 15, 16), None)
g2_4.add_edge((1, 2, 3, 4, 11, 13, 14, 15), (1, 2, 4, 11, 13, 14, 15, 17), None)
g2_4.add_edge((1, 2, 3, 4, 11, 13, 14, 15), (1, 3, 4, 11, 12, 13, 14, 15), None)
g2_4.add_edge((1, 2, 3, 4, 11, 13, 14, 15), (2, 3, 4, 5, 11, 13, 14, 15), None)
g2_4.add_edge((1, 2, 3, 4, 11, 14, 15, 16), (1, 2, 3, 4, 11, 14, 16, 17), None)
g2_4.add_edge((1, 2, 3, 4, 11, 14, 15, 16), (1, 2, 4, 11, 14, 15, 16, 17), None)
g2_4.add_edge((1, 2, 3, 4, 11, 14, 15, 16), (1, 3, 4, 11, 12, 14, 15, 16), None)
g2_4.add_edge((1, 2, 3, 4, 11, 14, 15, 16), (2, 3, 4, 5, 11, 14, 15, 16), None)
g2_4.add_edge((1, 2, 3, 4, 11, 14, 16, 17), (1, 2, 4, 11, 14, 15, 16, 17), None)
g2_4.add_edge((1, 2, 3, 4, 11, 14, 16, 17), (1, 3, 4, 11, 12, 14, 16, 17), None)
g2_4.add_edge((1, 2, 3, 4, 11, 14, 16, 17), (2, 3, 4, 5, 11, 14, 16, 17), None)
g2_4.add_edge((1, 2, 4, 5, 6, 7, 8, 17), (1, 2, 4, 5, 7, 8, 15, 17), None)
g2_4.add_edge((1, 2, 4, 5, 6, 7, 8, 17), (1, 2, 4, 6, 7, 8, 9, 17), None)
g2_4.add_edge((1, 2, 4, 5, 6, 7, 8, 17), (1, 4, 5, 6, 7, 8, 16, 17), None)
g2_4.add_edge((1, 2, 4, 5, 6, 7, 8, 17), (2, 4, 5, 6, 7, 8, 9, 17), None)
g2_4.add_edge((1, 2, 4, 5, 7, 8, 15, 17), (1, 2, 4, 5, 8, 15, 16, 17), None)
g2_4.add_edge((1, 2, 4, 5, 7, 8, 15, 17), (1, 2, 4, 7, 8, 10, 15, 17), None)
g2_4.add_edge((1, 2, 4, 5, 7, 8, 15, 17), (1, 4, 5, 7, 8, 15, 16, 17), None)
g2_4.add_edge((1, 2, 4, 5, 7, 8, 15, 17), (2, 4, 5, 7, 8, 10, 15, 17), None)
g2_4.add_edge((1, 2, 4, 5, 8, 15, 16, 17), (1, 2, 4, 8, 11, 15, 16, 17), None)
g2_4.add_edge((1, 2, 4, 5, 8, 15, 16, 17), (1, 4, 5, 7, 8, 15, 16, 17), None)
g2_4.add_edge((1, 2, 4, 5, 8, 15, 16, 17), (2, 4, 5, 8, 11, 15, 16, 17), None)
g2_4.add_edge((1, 2, 4, 6, 7, 8, 9, 17), (1, 2, 4, 6, 7, 9, 12, 17), None)
g2_4.add_edge((1, 2, 4, 6, 7, 8, 9, 17), (1, 2, 4, 7, 8, 9, 10, 17), None)
g2_4.add_edge((1, 2, 4, 6, 7, 8, 9, 17), (1, 4, 6, 7, 8, 9, 16, 17), None)
g2_4.add_edge((1, 2, 4, 6, 7, 8, 9, 17), (2, 4, 5, 6, 7, 8, 9, 17), None)
g2_4.add_edge((1, 2, 4, 6, 7, 9, 12, 17), (1, 2, 4, 7, 9, 10, 12, 17), None)
g2_4.add_edge((1, 2, 4, 6, 7, 9, 12, 17), (1, 4, 6, 7, 9, 12, 16, 17), None)
g2_4.add_edge((1, 2, 4, 6, 7, 9, 12, 17), (2, 4, 5, 6, 7, 9, 12, 17), None)
g2_4.add_edge((1, 2, 4, 7, 8, 9, 10, 17), (1, 2, 4, 7, 8, 10, 15, 17), None)
g2_4.add_edge((1, 2, 4, 7, 8, 9, 10, 17), (1, 2, 4, 7, 9, 10, 12, 17), None)
g2_4.add_edge((1, 2, 4, 7, 8, 9, 10, 17), (1, 2, 4, 8, 9, 10, 11, 17), None)
g2_4.add_edge((1, 2, 4, 7, 8, 9, 10, 17), (1, 4, 7, 8, 9, 10, 16, 17), None)
g2_4.add_edge((1, 2, 4, 7, 8, 9, 10, 17), (2, 4, 5, 7, 8, 9, 10, 17), None)
g2_4.add_edge((1, 2, 4, 7, 8, 10, 15, 17), (1, 2, 4, 7, 10, 13, 15, 17), None)
g2_4.add_edge((1, 2, 4, 7, 8, 10, 15, 17), (1, 2, 4, 8, 10, 11, 15, 17), None)
g2_4.add_edge((1, 2, 4, 7, 8, 10, 15, 17), (1, 4, 7, 8, 10, 15, 16, 17), None)
g2_4.add_edge((1, 2, 4, 7, 8, 10, 15, 17), (2, 4, 5, 7, 8, 10, 15, 17), None)
g2_4.add_edge((1, 2, 4, 7, 9, 10, 12, 17), (1, 2, 4, 7, 10, 12, 13, 17), None)
g2_4.add_edge((1, 2, 4, 7, 9, 10, 12, 17), (1, 2, 4, 9, 10, 11, 12, 17), None)
g2_4.add_edge((1, 2, 4, 7, 9, 10, 12, 17), (1, 4, 7, 9, 10, 12, 16, 17), None)
g2_4.add_edge((1, 2, 4, 7, 9, 10, 12, 17), (2, 4, 5, 7, 9, 10, 12, 17), None)
g2_4.add_edge((1, 2, 4, 7, 10, 12, 13, 17), (1, 2, 4, 7, 10, 13, 15, 17), None)
g2_4.add_edge((1, 2, 4, 7, 10, 12, 13, 17), (1, 2, 4, 10, 11, 12, 13, 17), None)
g2_4.add_edge((1, 2, 4, 7, 10, 12, 13, 17), (1, 4, 7, 10, 12, 13, 16, 17), None)
g2_4.add_edge((1, 2, 4, 7, 10, 12, 13, 17), (2, 4, 5, 7, 10, 12, 13, 17), None)
g2_4.add_edge((1, 2, 4, 7, 10, 13, 15, 17), (1, 2, 4, 10, 11, 13, 15, 17), None)
g2_4.add_edge((1, 2, 4, 7, 10, 13, 15, 17), (1, 4, 7, 10, 13, 15, 16, 17), None)
g2_4.add_edge((1, 2, 4, 7, 10, 13, 15, 17), (2, 4, 5, 7, 10, 13, 15, 17), None)
g2_4.add_edge((1, 2, 4, 8, 9, 10, 11, 17), (1, 2, 4, 8, 10, 11, 15, 17), None)
g2_4.add_edge((1, 2, 4, 8, 9, 10, 11, 17), (1, 2, 4, 9, 10, 11, 12, 17), None)
g2_4.add_edge((1, 2, 4, 8, 9, 10, 11, 17), (1, 4, 8, 9, 10, 11, 16, 17), None)
g2_4.add_edge((1, 2, 4, 8, 9, 10, 11, 17), (2, 4, 5, 8, 9, 10, 11, 17), None)
g2_4.add_edge((1, 2, 4, 8, 10, 11, 15, 17), (1, 2, 4, 8, 11, 15, 16, 17), None)
g2_4.add_edge((1, 2, 4, 8, 10, 11, 15, 17), (1, 2, 4, 10, 11, 13, 15, 17), None)
g2_4.add_edge((1, 2, 4, 8, 10, 11, 15, 17), (1, 4, 8, 10, 11, 15, 16, 17), None)
g2_4.add_edge((1, 2, 4, 8, 10, 11, 15, 17), (2, 4, 5, 8, 10, 11, 15, 17), None)
g2_4.add_edge((1, 2, 4, 8, 11, 15, 16, 17), (1, 2, 4, 11, 14, 15, 16, 17), None)
g2_4.add_edge((1, 2, 4, 8, 11, 15, 16, 17), (1, 4, 8, 10, 11, 15, 16, 17), None)
g2_4.add_edge((1, 2, 4, 8, 11, 15, 16, 17), (2, 4, 5, 8, 11, 15, 16, 17), None)
g2_4.add_edge((1, 2, 4, 9, 10, 11, 12, 17), (1, 2, 4, 10, 11, 12, 13, 17), None)
g2_4.add_edge((1, 2, 4, 9, 10, 11, 12, 17), (1, 4, 9, 10, 11, 12, 16, 17), None)
g2_4.add_edge((1, 2, 4, 9, 10, 11, 12, 17), (2, 4, 5, 9, 10, 11, 12, 17), None)
g2_4.add_edge((1, 2, 4, 10, 11, 12, 13, 17), (1, 2, 4, 10, 11, 13, 15, 17), None)
g2_4.add_edge((1, 2, 4, 10, 11, 12, 13, 17), (1, 2, 4, 11, 12, 13, 14, 17), None)
g2_4.add_edge((1, 2, 4, 10, 11, 12, 13, 17), (1, 4, 10, 11, 12, 13, 16, 17), None)
g2_4.add_edge((1, 2, 4, 10, 11, 12, 13, 17), (2, 4, 5, 10, 11, 12, 13, 17), None)
g2_4.add_edge((1, 2, 4, 10, 11, 13, 15, 17), (1, 2, 4, 11, 13, 14, 15, 17), None)
g2_4.add_edge((1, 2, 4, 10, 11, 13, 15, 17), (1, 4, 10, 11, 13, 15, 16, 17), None)
g2_4.add_edge((1, 2, 4, 10, 11, 13, 15, 17), (2, 4, 5, 10, 11, 13, 15, 17), None)
g2_4.add_edge((1, 2, 4, 11, 12, 13, 14, 17), (1, 2, 4, 11, 13, 14, 15, 17), None)
g2_4.add_edge((1, 2, 4, 11, 12, 13, 14, 17), (1, 4, 11, 12, 13, 14, 16, 17), None)
g2_4.add_edge((1, 2, 4, 11, 12, 13, 14, 17), (2, 4, 5, 11, 12, 13, 14, 17), None)
g2_4.add_edge((1, 2, 4, 11, 13, 14, 15, 17), (1, 2, 4, 11, 14, 15, 16, 17), None)
g2_4.add_edge((1, 2, 4, 11, 13, 14, 15, 17), (1, 4, 11, 13, 14, 15, 16, 17), None)
g2_4.add_edge((1, 2, 4, 11, 13, 14, 15, 17), (2, 4, 5, 11, 13, 14, 15, 17), None)
g2_4.add_edge((1, 2, 4, 11, 14, 15, 16, 17), (1, 4, 11, 13, 14, 15, 16, 17), None)
g2_4.add_edge((1, 2, 4, 11, 14, 15, 16, 17), (2, 4, 5, 11, 14, 15, 16, 17), None)
g2_4.add_edge((1, 3, 4, 5, 6, 7, 8, 15), (1, 3, 4, 5, 6, 8, 15, 16), None)
g2_4.add_edge((1, 3, 4, 5, 6, 7, 8, 15), (1, 3, 4, 6, 7, 8, 9, 15), None)
g2_4.add_edge((1, 3, 4, 5, 6, 7, 8, 15), (1, 4, 5, 6, 7, 8, 15, 16), None)
g2_4.add_edge((1, 3, 4, 5, 6, 7, 8, 15), (3, 4, 5, 6, 7, 8, 10, 15), None)
g2_4.add_edge((1, 3, 4, 5, 6, 8, 15, 16), (1, 3, 4, 5, 6, 8, 16, 17), None)
g2_4.add_edge((1, 3, 4, 5, 6, 8, 15, 16), (1, 3, 4, 6, 8, 9, 15, 16), None)
g2_4.add_edge((1, 3, 4, 5, 6, 8, 15, 16), (1, 4, 5, 6, 7, 8, 15, 16), None)
g2_4.add_edge((1, 3, 4, 5, 6, 8, 15, 16), (3, 4, 5, 6, 8, 11, 15, 16), None)
g2_4.add_edge((1, 3, 4, 5, 6, 8, 16, 17), (1, 3, 4, 6, 8, 9, 16, 17), None)
g2_4.add_edge((1, 3, 4, 5, 6, 8, 16, 17), (1, 4, 5, 6, 7, 8, 16, 17), None)
g2_4.add_edge((1, 3, 4, 5, 6, 8, 16, 17), (3, 4, 5, 6, 8, 11, 16, 17), None)
g2_4.add_edge((1, 3, 4, 6, 7, 8, 9, 15), (1, 3, 4, 6, 7, 9, 12, 15), None)
g2_4.add_edge((1, 3, 4, 6, 7, 8, 9, 15), (1, 3, 4, 6, 8, 9, 15, 16), None)
g2_4.add_edge((1, 3, 4, 6, 7, 8, 9, 15), (1, 3, 4, 7, 8, 9, 10, 15), None)
g2_4.add_edge((1, 3, 4, 6, 7, 8, 9, 15), (1, 4, 6, 7, 8, 9, 15, 16), None)
g2_4.add_edge((1, 3, 4, 6, 7, 8, 9, 15), (3, 4, 6, 7, 8, 9, 10, 15), None)
g2_4.add_edge((1, 3, 4, 6, 7, 9, 12, 15), (1, 3, 4, 6, 9, 12, 15, 16), None)
g2_4.add_edge((1, 3, 4, 6, 7, 9, 12, 15), (1, 3, 4, 7, 9, 10, 12, 15), None)
g2_4.add_edge((1, 3, 4, 6, 7, 9, 12, 15), (1, 4, 6, 7, 9, 12, 15, 16), None)
g2_4.add_edge((1, 3, 4, 6, 7, 9, 12, 15), (3, 4, 6, 7, 9, 10, 12, 15), None)
g2_4.add_edge((1, 3, 4, 6, 8, 9, 15, 16), (1, 3, 4, 6, 8, 9, 16, 17), None)
g2_4.add_edge((1, 3, 4, 6, 8, 9, 15, 16), (1, 3, 4, 6, 9, 12, 15, 16), None)
g2_4.add_edge((1, 3, 4, 6, 8, 9, 15, 16), (1, 3, 4, 8, 9, 11, 15, 16), None)
g2_4.add_edge((1, 3, 4, 6, 8, 9, 15, 16), (1, 4, 6, 7, 8, 9, 15, 16), None)
g2_4.add_edge((1, 3, 4, 6, 8, 9, 15, 16), (3, 4, 6, 8, 9, 11, 15, 16), None)
g2_4.add_edge((1, 3, 4, 6, 8, 9, 16, 17), (1, 3, 4, 6, 9, 12, 16, 17), None)
g2_4.add_edge((1, 3, 4, 6, 8, 9, 16, 17), (1, 3, 4, 8, 9, 11, 16, 17), None)
g2_4.add_edge((1, 3, 4, 6, 8, 9, 16, 17), (1, 4, 6, 7, 8, 9, 16, 17), None)
g2_4.add_edge((1, 3, 4, 6, 8, 9, 16, 17), (3, 4, 6, 8, 9, 11, 16, 17), None)
g2_4.add_edge((1, 3, 4, 6, 9, 12, 15, 16), (1, 3, 4, 6, 9, 12, 16, 17), None)
g2_4.add_edge((1, 3, 4, 6, 9, 12, 15, 16), (1, 3, 4, 9, 11, 12, 15, 16), None)
g2_4.add_edge((1, 3, 4, 6, 9, 12, 15, 16), (1, 4, 6, 7, 9, 12, 15, 16), None)
g2_4.add_edge((1, 3, 4, 6, 9, 12, 15, 16), (3, 4, 6, 9, 11, 12, 15, 16), None)
g2_4.add_edge((1, 3, 4, 6, 9, 12, 16, 17), (1, 3, 4, 9, 11, 12, 16, 17), None)
g2_4.add_edge((1, 3, 4, 6, 9, 12, 16, 17), (1, 4, 6, 7, 9, 12, 16, 17), None)
g2_4.add_edge((1, 3, 4, 6, 9, 12, 16, 17), (3, 4, 6, 9, 11, 12, 16, 17), None)
g2_4.add_edge((1, 3, 4, 7, 8, 9, 10, 15), (1, 3, 4, 7, 9, 10, 12, 15), None)
g2_4.add_edge((1, 3, 4, 7, 8, 9, 10, 15), (1, 3, 4, 8, 9, 10, 11, 15), None)
g2_4.add_edge((1, 3, 4, 7, 8, 9, 10, 15), (1, 4, 7, 8, 9, 10, 15, 16), None)
g2_4.add_edge((1, 3, 4, 7, 8, 9, 10, 15), (3, 4, 6, 7, 8, 9, 10, 15), None)
g2_4.add_edge((1, 3, 4, 7, 9, 10, 12, 15), (1, 3, 4, 7, 10, 12, 13, 15), None)
g2_4.add_edge((1, 3, 4, 7, 9, 10, 12, 15), (1, 3, 4, 9, 10, 11, 12, 15), None)
g2_4.add_edge((1, 3, 4, 7, 9, 10, 12, 15), (1, 4, 7, 9, 10, 12, 15, 16), None)
g2_4.add_edge((1, 3, 4, 7, 9, 10, 12, 15), (3, 4, 6, 7, 9, 10, 12, 15), None)
g2_4.add_edge((1, 3, 4, 7, 10, 12, 13, 15), (1, 3, 4, 10, 11, 12, 13, 15), None)
g2_4.add_edge((1, 3, 4, 7, 10, 12, 13, 15), (1, 4, 7, 10, 12, 13, 15, 16), None)
g2_4.add_edge((1, 3, 4, 7, 10, 12, 13, 15), (3, 4, 6, 7, 10, 12, 13, 15), None)
g2_4.add_edge((1, 3, 4, 8, 9, 10, 11, 15), (1, 3, 4, 8, 9, 11, 15, 16), None)
g2_4.add_edge((1, 3, 4, 8, 9, 10, 11, 15), (1, 3, 4, 9, 10, 11, 12, 15), None)
g2_4.add_edge((1, 3, 4, 8, 9, 10, 11, 15), (1, 4, 8, 9, 10, 11, 15, 16), None)
g2_4.add_edge((1, 3, 4, 8, 9, 10, 11, 15), (3, 4, 6, 8, 9, 10, 11, 15), None)
g2_4.add_edge((1, 3, 4, 8, 9, 11, 15, 16), (1, 3, 4, 8, 9, 11, 16, 17), None)
g2_4.add_edge((1, 3, 4, 8, 9, 11, 15, 16), (1, 3, 4, 9, 11, 12, 15, 16), None)
g2_4.add_edge((1, 3, 4, 8, 9, 11, 15, 16), (1, 4, 8, 9, 10, 11, 15, 16), None)
g2_4.add_edge((1, 3, 4, 8, 9, 11, 15, 16), (3, 4, 6, 8, 9, 11, 15, 16), None)
g2_4.add_edge((1, 3, 4, 8, 9, 11, 16, 17), (1, 3, 4, 9, 11, 12, 16, 17), None)
g2_4.add_edge((1, 3, 4, 8, 9, 11, 16, 17), (1, 4, 8, 9, 10, 11, 16, 17), None)
g2_4.add_edge((1, 3, 4, 8, 9, 11, 16, 17), (3, 4, 6, 8, 9, 11, 16, 17), None)
g2_4.add_edge((1, 3, 4, 9, 10, 11, 12, 15), (1, 3, 4, 9, 11, 12, 15, 16), None)
g2_4.add_edge((1, 3, 4, 9, 10, 11, 12, 15), (1, 3, 4, 10, 11, 12, 13, 15), None)
g2_4.add_edge((1, 3, 4, 9, 10, 11, 12, 15), (1, 4, 9, 10, 11, 12, 15, 16), None)
g2_4.add_edge((1, 3, 4, 9, 10, 11, 12, 15), (3, 4, 6, 9, 10, 11, 12, 15), None)
g2_4.add_edge((1, 3, 4, 9, 11, 12, 15, 16), (1, 3, 4, 9, 11, 12, 16, 17), None)
g2_4.add_edge((1, 3, 4, 9, 11, 12, 15, 16), (1, 3, 4, 11, 12, 14, 15, 16), None)
g2_4.add_edge((1, 3, 4, 9, 11, 12, 15, 16), (1, 4, 9, 10, 11, 12, 15, 16), None)
g2_4.add_edge((1, 3, 4, 9, 11, 12, 15, 16), (3, 4, 6, 9, 11, 12, 15, 16), None)
g2_4.add_edge((1, 3, 4, 9, 11, 12, 16, 17), (1, 3, 4, 11, 12, 14, 16, 17), None)
g2_4.add_edge((1, 3, 4, 9, 11, 12, 16, 17), (1, 4, 9, 10, 11, 12, 16, 17), None)
g2_4.add_edge((1, 3, 4, 9, 11, 12, 16, 17), (3, 4, 6, 9, 11, 12, 16, 17), None)
g2_4.add_edge((1, 3, 4, 10, 11, 12, 13, 15), (1, 3, 4, 11, 12, 13, 14, 15), None)
g2_4.add_edge((1, 3, 4, 10, 11, 12, 13, 15), (1, 4, 10, 11, 12, 13, 15, 16), None)
g2_4.add_edge((1, 3, 4, 10, 11, 12, 13, 15), (3, 4, 6, 10, 11, 12, 13, 15), None)
g2_4.add_edge((1, 3, 4, 11, 12, 13, 14, 15), (1, 3, 4, 11, 12, 14, 15, 16), None)
g2_4.add_edge((1, 3, 4, 11, 12, 13, 14, 15), (1, 4, 11, 12, 13, 14, 15, 16), None)
g2_4.add_edge((1, 3, 4, 11, 12, 13, 14, 15), (3, 4, 6, 11, 12, 13, 14, 15), None)
g2_4.add_edge((1, 3, 4, 11, 12, 14, 15, 16), (1, 3, 4, 11, 12, 14, 16, 17), None)
g2_4.add_edge((1, 3, 4, 11, 12, 14, 15, 16), (1, 4, 11, 12, 13, 14, 15, 16), None)
g2_4.add_edge((1, 3, 4, 11, 12, 14, 15, 16), (3, 4, 6, 11, 12, 14, 15, 16), None)
g2_4.add_edge((1, 3, 4, 11, 12, 14, 16, 17), (1, 4, 11, 12, 13, 14, 16, 17), None)
g2_4.add_edge((1, 3, 4, 11, 12, 14, 16, 17), (3, 4, 6, 11, 12, 14, 16, 17), None)
g2_4.add_edge((1, 4, 5, 6, 7, 8, 15, 16), (1, 4, 5, 6, 7, 8, 16, 17), None)
g2_4.add_edge((1, 4, 5, 6, 7, 8, 15, 16), (1, 4, 5, 7, 8, 15, 16, 17), None)
g2_4.add_edge((1, 4, 5, 6, 7, 8, 15, 16), (1, 4, 6, 7, 8, 9, 15, 16), None)
g2_4.add_edge((1, 4, 5, 6, 7, 8, 15, 16), (4, 5, 6, 7, 8, 11, 15, 16), None)
g2_4.add_edge((1, 4, 5, 6, 7, 8, 16, 17), (1, 4, 5, 7, 8, 15, 16, 17), None)
g2_4.add_edge((1, 4, 5, 6, 7, 8, 16, 17), (1, 4, 6, 7, 8, 9, 16, 17), None)
g2_4.add_edge((1, 4, 5, 6, 7, 8, 16, 17), (4, 5, 6, 7, 8, 11, 16, 17), None)
g2_4.add_edge((1, 4, 5, 7, 8, 15, 16, 17), (1, 4, 7, 8, 10, 15, 16, 17), None)
g2_4.add_edge((1, 4, 5, 7, 8, 15, 16, 17), (4, 5, 7, 8, 11, 15, 16, 17), None)
g2_4.add_edge((1, 4, 6, 7, 8, 9, 15, 16), (1, 4, 6, 7, 8, 9, 16, 17), None)
g2_4.add_edge((1, 4, 6, 7, 8, 9, 15, 16), (1, 4, 6, 7, 9, 12, 15, 16), None)
g2_4.add_edge((1, 4, 6, 7, 8, 9, 15, 16), (1, 4, 7, 8, 9, 10, 15, 16), None)
g2_4.add_edge((1, 4, 6, 7, 8, 9, 15, 16), (4, 6, 7, 8, 9, 11, 15, 16), None)
g2_4.add_edge((1, 4, 6, 7, 8, 9, 16, 17), (1, 4, 6, 7, 9, 12, 16, 17), None)
g2_4.add_edge((1, 4, 6, 7, 8, 9, 16, 17), (1, 4, 7, 8, 9, 10, 16, 17), None)
g2_4.add_edge((1, 4, 6, 7, 8, 9, 16, 17), (4, 6, 7, 8, 9, 11, 16, 17), None)
g2_4.add_edge((1, 4, 6, 7, 9, 12, 15, 16), (1, 4, 6, 7, 9, 12, 16, 17), None)
g2_4.add_edge((1, 4, 6, 7, 9, 12, 15, 16), (1, 4, 7, 9, 10, 12, 15, 16), None)
g2_4.add_edge((1, 4, 6, 7, 9, 12, 15, 16), (4, 6, 7, 9, 11, 12, 15, 16), None)
g2_4.add_edge((1, 4, 6, 7, 9, 12, 16, 17), (1, 4, 7, 9, 10, 12, 16, 17), None)
g2_4.add_edge((1, 4, 6, 7, 9, 12, 16, 17), (4, 6, 7, 9, 11, 12, 16, 17), None)
g2_4.add_edge((1, 4, 7, 8, 9, 10, 15, 16), (1, 4, 7, 8, 9, 10, 16, 17), None)
g2_4.add_edge((1, 4, 7, 8, 9, 10, 15, 16), (1, 4, 7, 8, 10, 15, 16, 17), None)
g2_4.add_edge((1, 4, 7, 8, 9, 10, 15, 16), (1, 4, 7, 9, 10, 12, 15, 16), None)
g2_4.add_edge((1, 4, 7, 8, 9, 10, 15, 16), (1, 4, 8, 9, 10, 11, 15, 16), None)
g2_4.add_edge((1, 4, 7, 8, 9, 10, 15, 16), (4, 7, 8, 9, 10, 11, 15, 16), None)
g2_4.add_edge((1, 4, 7, 8, 9, 10, 16, 17), (1, 4, 7, 8, 10, 15, 16, 17), None)
g2_4.add_edge((1, 4, 7, 8, 9, 10, 16, 17), (1, 4, 7, 9, 10, 12, 16, 17), None)
g2_4.add_edge((1, 4, 7, 8, 9, 10, 16, 17), (1, 4, 8, 9, 10, 11, 16, 17), None)
g2_4.add_edge((1, 4, 7, 8, 9, 10, 16, 17), (4, 7, 8, 9, 10, 11, 16, 17), None)
g2_4.add_edge((1, 4, 7, 8, 10, 15, 16, 17), (1, 4, 7, 10, 13, 15, 16, 17), None)
g2_4.add_edge((1, 4, 7, 8, 10, 15, 16, 17), (1, 4, 8, 10, 11, 15, 16, 17), None)
g2_4.add_edge((1, 4, 7, 8, 10, 15, 16, 17), (4, 7, 8, 10, 11, 15, 16, 17), None)
g2_4.add_edge((1, 4, 7, 9, 10, 12, 15, 16), (1, 4, 7, 9, 10, 12, 16, 17), None)
g2_4.add_edge((1, 4, 7, 9, 10, 12, 15, 16), (1, 4, 7, 10, 12, 13, 15, 16), None)
g2_4.add_edge((1, 4, 7, 9, 10, 12, 15, 16), (1, 4, 9, 10, 11, 12, 15, 16), None)
g2_4.add_edge((1, 4, 7, 9, 10, 12, 15, 16), (4, 7, 9, 10, 11, 12, 15, 16), None)
g2_4.add_edge((1, 4, 7, 9, 10, 12, 16, 17), (1, 4, 7, 10, 12, 13, 16, 17), None)
g2_4.add_edge((1, 4, 7, 9, 10, 12, 16, 17), (1, 4, 9, 10, 11, 12, 16, 17), None)
g2_4.add_edge((1, 4, 7, 9, 10, 12, 16, 17), (4, 7, 9, 10, 11, 12, 16, 17), None)
g2_4.add_edge((1, 4, 7, 10, 12, 13, 15, 16), (1, 4, 7, 10, 12, 13, 16, 17), None)
g2_4.add_edge((1, 4, 7, 10, 12, 13, 15, 16), (1, 4, 7, 10, 13, 15, 16, 17), None)
g2_4.add_edge((1, 4, 7, 10, 12, 13, 15, 16), (1, 4, 10, 11, 12, 13, 15, 16), None)
g2_4.add_edge((1, 4, 7, 10, 12, 13, 15, 16), (4, 7, 10, 11, 12, 13, 15, 16), None)
g2_4.add_edge((1, 4, 7, 10, 12, 13, 16, 17), (1, 4, 7, 10, 13, 15, 16, 17), None)
g2_4.add_edge((1, 4, 7, 10, 12, 13, 16, 17), (1, 4, 10, 11, 12, 13, 16, 17), None)
g2_4.add_edge((1, 4, 7, 10, 12, 13, 16, 17), (4, 7, 10, 11, 12, 13, 16, 17), None)
g2_4.add_edge((1, 4, 7, 10, 13, 15, 16, 17), (1, 4, 10, 11, 13, 15, 16, 17), None)
g2_4.add_edge((1, 4, 7, 10, 13, 15, 16, 17), (4, 7, 10, 11, 13, 15, 16, 17), None)
g2_4.add_edge((1, 4, 8, 9, 10, 11, 15, 16), (1, 4, 8, 9, 10, 11, 16, 17), None)
g2_4.add_edge((1, 4, 8, 9, 10, 11, 15, 16), (1, 4, 8, 10, 11, 15, 16, 17), None)
g2_4.add_edge((1, 4, 8, 9, 10, 11, 15, 16), (1, 4, 9, 10, 11, 12, 15, 16), None)
g2_4.add_edge((1, 4, 8, 9, 10, 11, 15, 16), (4, 7, 8, 9, 10, 11, 15, 16), None)
g2_4.add_edge((1, 4, 8, 9, 10, 11, 16, 17), (1, 4, 8, 10, 11, 15, 16, 17), None)
g2_4.add_edge((1, 4, 8, 9, 10, 11, 16, 17), (1, 4, 9, 10, 11, 12, 16, 17), None)
g2_4.add_edge((1, 4, 8, 9, 10, 11, 16, 17), (4, 7, 8, 9, 10, 11, 16, 17), None)
g2_4.add_edge((1, 4, 8, 10, 11, 15, 16, 17), (1, 4, 10, 11, 13, 15, 16, 17), None)
g2_4.add_edge((1, 4, 8, 10, 11, 15, 16, 17), (4, 7, 8, 10, 11, 15, 16, 17), None)
g2_4.add_edge((1, 4, 9, 10, 11, 12, 15, 16), (1, 4, 9, 10, 11, 12, 16, 17), None)
g2_4.add_edge((1, 4, 9, 10, 11, 12, 15, 16), (1, 4, 10, 11, 12, 13, 15, 16), None)
g2_4.add_edge((1, 4, 9, 10, 11, 12, 15, 16), (4, 7, 9, 10, 11, 12, 15, 16), None)
g2_4.add_edge((1, 4, 9, 10, 11, 12, 16, 17), (1, 4, 10, 11, 12, 13, 16, 17), None)
g2_4.add_edge((1, 4, 9, 10, 11, 12, 16, 17), (4, 7, 9, 10, 11, 12, 16, 17), None)
g2_4.add_edge((1, 4, 10, 11, 12, 13, 15, 16), (1, 4, 10, 11, 12, 13, 16, 17), None)
g2_4.add_edge((1, 4, 10, 11, 12, 13, 15, 16), (1, 4, 10, 11, 13, 15, 16, 17), None)
g2_4.add_edge((1, 4, 10, 11, 12, 13, 15, 16), (1, 4, 11, 12, 13, 14, 15, 16), None)
g2_4.add_edge((1, 4, 10, 11, 12, 13, 15, 16), (4, 7, 10, 11, 12, 13, 15, 16), None)
g2_4.add_edge((1, 4, 10, 11, 12, 13, 16, 17), (1, 4, 10, 11, 13, 15, 16, 17), None)
g2_4.add_edge((1, 4, 10, 11, 12, 13, 16, 17), (1, 4, 11, 12, 13, 14, 16, 17), None)
g2_4.add_edge((1, 4, 10, 11, 12, 13, 16, 17), (4, 7, 10, 11, 12, 13, 16, 17), None)
g2_4.add_edge((1, 4, 10, 11, 13, 15, 16, 17), (1, 4, 11, 13, 14, 15, 16, 17), None)
g2_4.add_edge((1, 4, 10, 11, 13, 15, 16, 17), (4, 7, 10, 11, 13, 15, 16, 17), None)
g2_4.add_edge((1, 4, 11, 12, 13, 14, 15, 16), (1, 4, 11, 12, 13, 14, 16, 17), None)
g2_4.add_edge((1, 4, 11, 12, 13, 14, 15, 16), (1, 4, 11, 13, 14, 15, 16, 17), None)
g2_4.add_edge((1, 4, 11, 12, 13, 14, 15, 16), (4, 7, 11, 12, 13, 14, 15, 16), None)
g2_4.add_edge((1, 4, 11, 12, 13, 14, 16, 17), (1, 4, 11, 13, 14, 15, 16, 17), None)
g2_4.add_edge((1, 4, 11, 12, 13, 14, 16, 17), (4, 7, 11, 12, 13, 14, 16, 17), None)
g2_4.add_edge((1, 4, 11, 13, 14, 15, 16, 17), (4, 7, 11, 13, 14, 15, 16, 17), None)
g2_4.add_edge((2, 3, 4, 5, 6, 7, 8, 9), (2, 3, 4, 5, 6, 7, 9, 12), None)
g2_4.add_edge((2, 3, 4, 5, 6, 7, 8, 9), (2, 3, 4, 5, 6, 8, 9, 17), None)
g2_4.add_edge((2, 3, 4, 5, 6, 7, 8, 9), (2, 3, 4, 5, 7, 8, 9, 10), None)
g2_4.add_edge((2, 3, 4, 5, 6, 7, 8, 9), (2, 3, 5, 6, 7, 8, 9, 12), None)
g2_4.add_edge((2, 3, 4, 5, 6, 7, 8, 9), (2, 4, 5, 6, 7, 8, 9, 17), None)
g2_4.add_edge((2, 3, 4, 5, 6, 7, 8, 9), (3, 4, 5, 6, 7, 8, 9, 10), None)
g2_4.add_edge((2, 3, 4, 5, 6, 7, 9, 12), (2, 3, 4, 5, 6, 9, 12, 17), None)
g2_4.add_edge((2, 3, 4, 5, 6, 7, 9, 12), (2, 3, 4, 5, 7, 9, 10, 12), None)
g2_4.add_edge((2, 3, 4, 5, 6, 7, 9, 12), (2, 3, 5, 6, 7, 8, 9, 12), None)
g2_4.add_edge((2, 3, 4, 5, 6, 7, 9, 12), (2, 4, 5, 6, 7, 9, 12, 17), None)
g2_4.add_edge((2, 3, 4, 5, 6, 7, 9, 12), (3, 4, 5, 6, 7, 9, 10, 12), None)
g2_4.add_edge((2, 3, 4, 5, 6, 8, 9, 17), (2, 3, 4, 5, 6, 9, 12, 17), None)
g2_4.add_edge((2, 3, 4, 5, 6, 8, 9, 17), (2, 3, 4, 5, 8, 9, 11, 17), None)
g2_4.add_edge((2, 3, 4, 5, 6, 8, 9, 17), (2, 3, 5, 6, 8, 9, 12, 17), None)
g2_4.add_edge((2, 3, 4, 5, 6, 8, 9, 17), (2, 4, 5, 6, 7, 8, 9, 17), None)
g2_4.add_edge((2, 3, 4, 5, 6, 8, 9, 17), (3, 4, 5, 6, 8, 9, 11, 17), None)
g2_4.add_edge((2, 3, 4, 5, 6, 9, 12, 17), (2, 3, 4, 5, 9, 11, 12, 17), None)
g2_4.add_edge((2, 3, 4, 5, 6, 9, 12, 17), (2, 3, 5, 6, 8, 9, 12, 17), None)
g2_4.add_edge((2, 3, 4, 5, 6, 9, 12, 17), (2, 4, 5, 6, 7, 9, 12, 17), None)
g2_4.add_edge((2, 3, 4, 5, 6, 9, 12, 17), (3, 4, 5, 6, 9, 11, 12, 17), None)
g2_4.add_edge((2, 3, 4, 5, 7, 8, 9, 10), (2, 3, 4, 5, 7, 8, 10, 15), None)
g2_4.add_edge((2, 3, 4, 5, 7, 8, 9, 10), (2, 3, 4, 5, 7, 9, 10, 12), None)
g2_4.add_edge((2, 3, 4, 5, 7, 8, 9, 10), (2, 3, 4, 5, 8, 9, 10, 11), None)
g2_4.add_edge((2, 3, 4, 5, 7, 8, 9, 10), (2, 3, 5, 7, 8, 9, 10, 12), None)
g2_4.add_edge((2, 3, 4, 5, 7, 8, 9, 10), (2, 4, 5, 7, 8, 9, 10, 17), None)
g2_4.add_edge((2, 3, 4, 5, 7, 8, 9, 10), (3, 4, 5, 6, 7, 8, 9, 10), None)
g2_4.add_edge((2, 3, 4, 5, 7, 8, 10, 15), (2, 3, 4, 5, 7, 10, 13, 15), None)
g2_4.add_edge((2, 3, 4, 5, 7, 8, 10, 15), (2, 3, 4, 5, 8, 10, 11, 15), None)
g2_4.add_edge((2, 3, 4, 5, 7, 8, 10, 15), (2, 3, 5, 7, 8, 10, 13, 15), None)
g2_4.add_edge((2, 3, 4, 5, 7, 8, 10, 15), (2, 4, 5, 7, 8, 10, 15, 17), None)
g2_4.add_edge((2, 3, 4, 5, 7, 8, 10, 15), (3, 4, 5, 6, 7, 8, 10, 15), None)
g2_4.add_edge((2, 3, 4, 5, 7, 9, 10, 12), (2, 3, 4, 5, 7, 10, 12, 13), None)
g2_4.add_edge((2, 3, 4, 5, 7, 9, 10, 12), (2, 3, 4, 5, 9, 10, 11, 12), None)
g2_4.add_edge((2, 3, 4, 5, 7, 9, 10, 12), (2, 3, 5, 7, 8, 9, 10, 12), None)
g2_4.add_edge((2, 3, 4, 5, 7, 9, 10, 12), (2, 4, 5, 7, 9, 10, 12, 17), None)
g2_4.add_edge((2, 3, 4, 5, 7, 9, 10, 12), (3, 4, 5, 6, 7, 9, 10, 12), None)
g2_4.add_edge((2, 3, 4, 5, 7, 10, 12, 13), (2, 3, 4, 5, 7, 10, 13, 15), None)
g2_4.add_edge((2, 3, 4, 5, 7, 10, 12, 13), (2, 3, 4, 5, 10, 11, 12, 13), None)
g2_4.add_edge((2, 3, 4, 5, 7, 10, 12, 13), (2, 3, 5, 7, 8, 10, 12, 13), None)
g2_4.add_edge((2, 3, 4, 5, 7, 10, 12, 13), (2, 4, 5, 7, 10, 12, 13, 17), None)
g2_4.add_edge((2, 3, 4, 5, 7, 10, 12, 13), (3, 4, 5, 6, 7, 10, 12, 13), None)
g2_4.add_edge((2, 3, 4, 5, 7, 10, 13, 15), (2, 3, 4, 5, 10, 11, 13, 15), None)
g2_4.add_edge((2, 3, 4, 5, 7, 10, 13, 15), (2, 3, 5, 7, 8, 10, 13, 15), None)
g2_4.add_edge((2, 3, 4, 5, 7, 10, 13, 15), (2, 4, 5, 7, 10, 13, 15, 17), None)
g2_4.add_edge((2, 3, 4, 5, 7, 10, 13, 15), (3, 4, 5, 6, 7, 10, 13, 15), None)
g2_4.add_edge((2, 3, 4, 5, 8, 9, 10, 11), (2, 3, 4, 5, 8, 9, 11, 17), None)
g2_4.add_edge((2, 3, 4, 5, 8, 9, 10, 11), (2, 3, 4, 5, 8, 10, 11, 15), None)
g2_4.add_edge((2, 3, 4, 5, 8, 9, 10, 11), (2, 3, 4, 5, 9, 10, 11, 12), None)
g2_4.add_edge((2, 3, 4, 5, 8, 9, 10, 11), (2, 3, 5, 8, 9, 10, 11, 12), None)
g2_4.add_edge((2, 3, 4, 5, 8, 9, 10, 11), (2, 4, 5, 8, 9, 10, 11, 17), None)
g2_4.add_edge((2, 3, 4, 5, 8, 9, 10, 11), (3, 4, 5, 6, 8, 9, 10, 11), None)
g2_4.add_edge((2, 3, 4, 5, 8, 9, 11, 17), (2, 3, 4, 5, 8, 11, 16, 17), None)
g2_4.add_edge((2, 3, 4, 5, 8, 9, 11, 17), (2, 3, 4, 5, 9, 11, 12, 17), None)
g2_4.add_edge((2, 3, 4, 5, 8, 9, 11, 17), (2, 3, 5, 8, 9, 11, 12, 17), None)
g2_4.add_edge((2, 3, 4, 5, 8, 9, 11, 17), (2, 4, 5, 8, 9, 10, 11, 17), None)
g2_4.add_edge((2, 3, 4, 5, 8, 9, 11, 17), (3, 4, 5, 6, 8, 9, 11, 17), None)
g2_4.add_edge((2, 3, 4, 5, 8, 10, 11, 15), (2, 3, 4, 5, 8, 11, 15, 16), None)
g2_4.add_edge((2, 3, 4, 5, 8, 10, 11, 15), (2, 3, 4, 5, 10, 11, 13, 15), None)
g2_4.add_edge((2, 3, 4, 5, 8, 10, 11, 15), (2, 3, 5, 8, 10, 11, 13, 15), None)
g2_4.add_edge((2, 3, 4, 5, 8, 10, 11, 15), (2, 4, 5, 8, 10, 11, 15, 17), None)
g2_4.add_edge((2, 3, 4, 5, 8, 10, 11, 15), (3, 4, 5, 6, 8, 10, 11, 15), None)
g2_4.add_edge((2, 3, 4, 5, 8, 11, 15, 16), (2, 3, 4, 5, 8, 11, 16, 17), None)
g2_4.add_edge((2, 3, 4, 5, 8, 11, 15, 16), (2, 3, 4, 5, 11, 14, 15, 16), None)
g2_4.add_edge((2, 3, 4, 5, 8, 11, 15, 16), (2, 3, 5, 8, 11, 14, 15, 16), None)
g2_4.add_edge((2, 3, 4, 5, 8, 11, 15, 16), (2, 4, 5, 8, 11, 15, 16, 17), None)
g2_4.add_edge((2, 3, 4, 5, 8, 11, 15, 16), (3, 4, 5, 6, 8, 11, 15, 16), None)
g2_4.add_edge((2, 3, 4, 5, 8, 11, 16, 17), (2, 3, 4, 5, 11, 14, 16, 17), None)
g2_4.add_edge((2, 3, 4, 5, 8, 11, 16, 17), (2, 3, 5, 8, 11, 14, 16, 17), None)
g2_4.add_edge((2, 3, 4, 5, 8, 11, 16, 17), (2, 4, 5, 8, 11, 15, 16, 17), None)
g2_4.add_edge((2, 3, 4, 5, 8, 11, 16, 17), (3, 4, 5, 6, 8, 11, 16, 17), None)
g2_4.add_edge((2, 3, 4, 5, 9, 10, 11, 12), (2, 3, 4, 5, 9, 11, 12, 17), None)
g2_4.add_edge((2, 3, 4, 5, 9, 10, 11, 12), (2, 3, 4, 5, 10, 11, 12, 13), None)
g2_4.add_edge((2, 3, 4, 5, 9, 10, 11, 12), (2, 3, 5, 8, 9, 10, 11, 12), None)
g2_4.add_edge((2, 3, 4, 5, 9, 10, 11, 12), (2, 4, 5, 9, 10, 11, 12, 17), None)
g2_4.add_edge((2, 3, 4, 5, 9, 10, 11, 12), (3, 4, 5, 6, 9, 10, 11, 12), None)
g2_4.add_edge((2, 3, 4, 5, 9, 11, 12, 17), (2, 3, 4, 5, 11, 12, 14, 17), None)
g2_4.add_edge((2, 3, 4, 5, 9, 11, 12, 17), (2, 3, 5, 8, 9, 11, 12, 17), None)
g2_4.add_edge((2, 3, 4, 5, 9, 11, 12, 17), (2, 4, 5, 9, 10, 11, 12, 17), None)
g2_4.add_edge((2, 3, 4, 5, 9, 11, 12, 17), (3, 4, 5, 6, 9, 11, 12, 17), None)
g2_4.add_edge((2, 3, 4, 5, 10, 11, 12, 13), (2, 3, 4, 5, 10, 11, 13, 15), None)
g2_4.add_edge((2, 3, 4, 5, 10, 11, 12, 13), (2, 3, 4, 5, 11, 12, 13, 14), None)
g2_4.add_edge((2, 3, 4, 5, 10, 11, 12, 13), (2, 3, 5, 8, 10, 11, 12, 13), None)
g2_4.add_edge((2, 3, 4, 5, 10, 11, 12, 13), (2, 4, 5, 10, 11, 12, 13, 17), None)
g2_4.add_edge((2, 3, 4, 5, 10, 11, 12, 13), (3, 4, 5, 6, 10, 11, 12, 13), None)
g2_4.add_edge((2, 3, 4, 5, 10, 11, 13, 15), (2, 3, 4, 5, 11, 13, 14, 15), None)
g2_4.add_edge((2, 3, 4, 5, 10, 11, 13, 15), (2, 3, 5, 8, 10, 11, 13, 15), None)
g2_4.add_edge((2, 3, 4, 5, 10, 11, 13, 15), (2, 4, 5, 10, 11, 13, 15, 17), None)
g2_4.add_edge((2, 3, 4, 5, 10, 11, 13, 15), (3, 4, 5, 6, 10, 11, 13, 15), None)
g2_4.add_edge((2, 3, 4, 5, 11, 12, 13, 14), (2, 3, 4, 5, 11, 12, 14, 17), None)
g2_4.add_edge((2, 3, 4, 5, 11, 12, 13, 14), (2, 3, 4, 5, 11, 13, 14, 15), None)
g2_4.add_edge((2, 3, 4, 5, 11, 12, 13, 14), (2, 3, 5, 8, 11, 12, 13, 14), None)
g2_4.add_edge((2, 3, 4, 5, 11, 12, 13, 14), (2, 4, 5, 11, 12, 13, 14, 17), None)
g2_4.add_edge((2, 3, 4, 5, 11, 12, 13, 14), (3, 4, 5, 6, 11, 12, 13, 14), None)
g2_4.add_edge((2, 3, 4, 5, 11, 12, 14, 17), (2, 3, 4, 5, 11, 14, 16, 17), None)
g2_4.add_edge((2, 3, 4, 5, 11, 12, 14, 17), (2, 3, 5, 8, 11, 12, 14, 17), None)
g2_4.add_edge((2, 3, 4, 5, 11, 12, 14, 17), (2, 4, 5, 11, 12, 13, 14, 17), None)
g2_4.add_edge((2, 3, 4, 5, 11, 12, 14, 17), (3, 4, 5, 6, 11, 12, 14, 17), None)
g2_4.add_edge((2, 3, 4, 5, 11, 13, 14, 15), (2, 3, 4, 5, 11, 14, 15, 16), None)
g2_4.add_edge((2, 3, 4, 5, 11, 13, 14, 15), (2, 3, 5, 8, 11, 13, 14, 15), None)
g2_4.add_edge((2, 3, 4, 5, 11, 13, 14, 15), (2, 4, 5, 11, 13, 14, 15, 17), None)
g2_4.add_edge((2, 3, 4, 5, 11, 13, 14, 15), (3, 4, 5, 6, 11, 13, 14, 15), None)
g2_4.add_edge((2, 3, 4, 5, 11, 14, 15, 16), (2, 3, 4, 5, 11, 14, 16, 17), None)
g2_4.add_edge((2, 3, 4, 5, 11, 14, 15, 16), (2, 3, 5, 8, 11, 14, 15, 16), None)
g2_4.add_edge((2, 3, 4, 5, 11, 14, 15, 16), (2, 4, 5, 11, 14, 15, 16, 17), None)
g2_4.add_edge((2, 3, 4, 5, 11, 14, 15, 16), (3, 4, 5, 6, 11, 14, 15, 16), None)
g2_4.add_edge((2, 3, 4, 5, 11, 14, 16, 17), (2, 3, 5, 8, 11, 14, 16, 17), None)
g2_4.add_edge((2, 3, 4, 5, 11, 14, 16, 17), (2, 4, 5, 11, 14, 15, 16, 17), None)
g2_4.add_edge((2, 3, 4, 5, 11, 14, 16, 17), (3, 4, 5, 6, 11, 14, 16, 17), None)
g2_4.add_edge((2, 3, 5, 6, 7, 8, 9, 12), (2, 3, 5, 6, 8, 9, 12, 17), None)
g2_4.add_edge((2, 3, 5, 6, 7, 8, 9, 12), (2, 3, 5, 7, 8, 9, 10, 12), None)
g2_4.add_edge((2, 3, 5, 6, 7, 8, 9, 12), (2, 5, 6, 7, 8, 9, 12, 17), None)
g2_4.add_edge((2, 3, 5, 6, 7, 8, 9, 12), (3, 5, 6, 7, 8, 9, 10, 12), None)
g2_4.add_edge((2, 3, 5, 6, 8, 9, 12, 17), (2, 3, 5, 8, 9, 11, 12, 17), None)
g2_4.add_edge((2, 3, 5, 6, 8, 9, 12, 17), (2, 5, 6, 7, 8, 9, 12, 17), None)
g2_4.add_edge((2, 3, 5, 6, 8, 9, 12, 17), (3, 5, 6, 8, 9, 11, 12, 17), None)
g2_4.add_edge((2, 3, 5, 7, 8, 9, 10, 12), (2, 3, 5, 7, 8, 10, 12, 13), None)
g2_4.add_edge((2, 3, 5, 7, 8, 9, 10, 12), (2, 3, 5, 8, 9, 10, 11, 12), None)
g2_4.add_edge((2, 3, 5, 7, 8, 9, 10, 12), (2, 5, 7, 8, 9, 10, 12, 17), None)
g2_4.add_edge((2, 3, 5, 7, 8, 9, 10, 12), (3, 5, 6, 7, 8, 9, 10, 12), None)
g2_4.add_edge((2, 3, 5, 7, 8, 10, 12, 13), (2, 3, 5, 7, 8, 10, 13, 15), None)
g2_4.add_edge((2, 3, 5, 7, 8, 10, 12, 13), (2, 3, 5, 8, 10, 11, 12, 13), None)
g2_4.add_edge((2, 3, 5, 7, 8, 10, 12, 13), (2, 5, 7, 8, 10, 12, 13, 17), None)
g2_4.add_edge((2, 3, 5, 7, 8, 10, 12, 13), (3, 5, 6, 7, 8, 10, 12, 13), None)
g2_4.add_edge((2, 3, 5, 7, 8, 10, 13, 15), (2, 3, 5, 8, 10, 11, 13, 15), None)
g2_4.add_edge((2, 3, 5, 7, 8, 10, 13, 15), (2, 5, 7, 8, 10, 13, 15, 17), None)
g2_4.add_edge((2, 3, 5, 7, 8, 10, 13, 15), (3, 5, 6, 7, 8, 10, 13, 15), None)
g2_4.add_edge((2, 3, 5, 8, 9, 10, 11, 12), (2, 3, 5, 8, 9, 11, 12, 17), None)
g2_4.add_edge((2, 3, 5, 8, 9, 10, 11, 12), (2, 3, 5, 8, 10, 11, 12, 13), None)
g2_4.add_edge((2, 3, 5, 8, 9, 10, 11, 12), (2, 5, 8, 9, 10, 11, 12, 17), None)
g2_4.add_edge((2, 3, 5, 8, 9, 10, 11, 12), (3, 5, 6, 8, 9, 10, 11, 12), None)
g2_4.add_edge((2, 3, 5, 8, 9, 11, 12, 17), (2, 3, 5, 8, 11, 12, 14, 17), None)
g2_4.add_edge((2, 3, 5, 8, 9, 11, 12, 17), (2, 5, 8, 9, 10, 11, 12, 17), None)
g2_4.add_edge((2, 3, 5, 8, 9, 11, 12, 17), (3, 5, 6, 8, 9, 11, 12, 17), None)
g2_4.add_edge((2, 3, 5, 8, 10, 11, 12, 13), (2, 3, 5, 8, 10, 11, 13, 15), None)
g2_4.add_edge((2, 3, 5, 8, 10, 11, 12, 13), (2, 3, 5, 8, 11, 12, 13, 14), None)
g2_4.add_edge((2, 3, 5, 8, 10, 11, 12, 13), (2, 5, 8, 10, 11, 12, 13, 17), None)
g2_4.add_edge((2, 3, 5, 8, 10, 11, 12, 13), (3, 5, 6, 8, 10, 11, 12, 13), None)
g2_4.add_edge((2, 3, 5, 8, 10, 11, 13, 15), (2, 3, 5, 8, 11, 13, 14, 15), None)
g2_4.add_edge((2, 3, 5, 8, 10, 11, 13, 15), (2, 5, 8, 10, 11, 13, 15, 17), None)
g2_4.add_edge((2, 3, 5, 8, 10, 11, 13, 15), (3, 5, 6, 8, 10, 11, 13, 15), None)
g2_4.add_edge((2, 3, 5, 8, 11, 12, 13, 14), (2, 3, 5, 8, 11, 12, 14, 17), None)
g2_4.add_edge((2, 3, 5, 8, 11, 12, 13, 14), (2, 3, 5, 8, 11, 13, 14, 15), None)
g2_4.add_edge((2, 3, 5, 8, 11, 12, 13, 14), (2, 5, 8, 11, 12, 13, 14, 17), None)
g2_4.add_edge((2, 3, 5, 8, 11, 12, 13, 14), (3, 5, 6, 8, 11, 12, 13, 14), None)
g2_4.add_edge((2, 3, 5, 8, 11, 12, 14, 17), (2, 3, 5, 8, 11, 14, 16, 17), None)
g2_4.add_edge((2, 3, 5, 8, 11, 12, 14, 17), (2, 5, 8, 11, 12, 13, 14, 17), None)
g2_4.add_edge((2, 3, 5, 8, 11, 12, 14, 17), (3, 5, 6, 8, 11, 12, 14, 17), None)
g2_4.add_edge((2, 3, 5, 8, 11, 13, 14, 15), (2, 3, 5, 8, 11, 14, 15, 16), None)
g2_4.add_edge((2, 3, 5, 8, 11, 13, 14, 15), (2, 5, 8, 11, 13, 14, 15, 17), None)
g2_4.add_edge((2, 3, 5, 8, 11, 13, 14, 15), (3, 5, 6, 8, 11, 13, 14, 15), None)
g2_4.add_edge((2, 3, 5, 8, 11, 14, 15, 16), (2, 3, 5, 8, 11, 14, 16, 17), None)
g2_4.add_edge((2, 3, 5, 8, 11, 14, 15, 16), (2, 5, 8, 11, 14, 15, 16, 17), None)
g2_4.add_edge((2, 3, 5, 8, 11, 14, 15, 16), (3, 5, 6, 8, 11, 14, 15, 16), None)
g2_4.add_edge((2, 3, 5, 8, 11, 14, 16, 17), (2, 5, 8, 11, 14, 15, 16, 17), None)
g2_4.add_edge((2, 3, 5, 8, 11, 14, 16, 17), (3, 5, 6, 8, 11, 14, 16, 17), None)
g2_4.add_edge((2, 4, 5, 6, 7, 8, 9, 17), (2, 4, 5, 6, 7, 9, 12, 17), None)
g2_4.add_edge((2, 4, 5, 6, 7, 8, 9, 17), (2, 4, 5, 7, 8, 9, 10, 17), None)
g2_4.add_edge((2, 4, 5, 6, 7, 8, 9, 17), (2, 5, 6, 7, 8, 9, 12, 17), None)
g2_4.add_edge((2, 4, 5, 6, 7, 8, 9, 17), (4, 5, 6, 7, 8, 9, 11, 17), None)
g2_4.add_edge((2, 4, 5, 6, 7, 9, 12, 17), (2, 4, 5, 7, 9, 10, 12, 17), None)
g2_4.add_edge((2, 4, 5, 6, 7, 9, 12, 17), (2, 5, 6, 7, 8, 9, 12, 17), None)
g2_4.add_edge((2, 4, 5, 6, 7, 9, 12, 17), (4, 5, 6, 7, 9, 11, 12, 17), None)
g2_4.add_edge((2, 4, 5, 7, 8, 9, 10, 17), (2, 4, 5, 7, 8, 10, 15, 17), None)
g2_4.add_edge((2, 4, 5, 7, 8, 9, 10, 17), (2, 4, 5, 7, 9, 10, 12, 17), None)
g2_4.add_edge((2, 4, 5, 7, 8, 9, 10, 17), (2, 4, 5, 8, 9, 10, 11, 17), None)
g2_4.add_edge((2, 4, 5, 7, 8, 9, 10, 17), (2, 5, 7, 8, 9, 10, 12, 17), None)
g2_4.add_edge((2, 4, 5, 7, 8, 9, 10, 17), (4, 5, 7, 8, 9, 10, 11, 17), None)
g2_4.add_edge((2, 4, 5, 7, 8, 10, 15, 17), (2, 4, 5, 7, 10, 13, 15, 17), None)
g2_4.add_edge((2, 4, 5, 7, 8, 10, 15, 17), (2, 4, 5, 8, 10, 11, 15, 17), None)
g2_4.add_edge((2, 4, 5, 7, 8, 10, 15, 17), (2, 5, 7, 8, 10, 13, 15, 17), None)
g2_4.add_edge((2, 4, 5, 7, 8, 10, 15, 17), (4, 5, 7, 8, 10, 11, 15, 17), None)
g2_4.add_edge((2, 4, 5, 7, 9, 10, 12, 17), (2, 4, 5, 7, 10, 12, 13, 17), None)
g2_4.add_edge((2, 4, 5, 7, 9, 10, 12, 17), (2, 4, 5, 9, 10, 11, 12, 17), None)
g2_4.add_edge((2, 4, 5, 7, 9, 10, 12, 17), (2, 5, 7, 8, 9, 10, 12, 17), None)
g2_4.add_edge((2, 4, 5, 7, 9, 10, 12, 17), (4, 5, 7, 9, 10, 11, 12, 17), None)
g2_4.add_edge((2, 4, 5, 7, 10, 12, 13, 17), (2, 4, 5, 7, 10, 13, 15, 17), None)
g2_4.add_edge((2, 4, 5, 7, 10, 12, 13, 17), (2, 4, 5, 10, 11, 12, 13, 17), None)
g2_4.add_edge((2, 4, 5, 7, 10, 12, 13, 17), (2, 5, 7, 8, 10, 12, 13, 17), None)
g2_4.add_edge((2, 4, 5, 7, 10, 12, 13, 17), (4, 5, 7, 10, 11, 12, 13, 17), None)
g2_4.add_edge((2, 4, 5, 7, 10, 13, 15, 17), (2, 4, 5, 10, 11, 13, 15, 17), None)
g2_4.add_edge((2, 4, 5, 7, 10, 13, 15, 17), (2, 5, 7, 8, 10, 13, 15, 17), None)
g2_4.add_edge((2, 4, 5, 7, 10, 13, 15, 17), (4, 5, 7, 10, 11, 13, 15, 17), None)
g2_4.add_edge((2, 4, 5, 8, 9, 10, 11, 17), (2, 4, 5, 8, 10, 11, 15, 17), None)
g2_4.add_edge((2, 4, 5, 8, 9, 10, 11, 17), (2, 4, 5, 9, 10, 11, 12, 17), None)
g2_4.add_edge((2, 4, 5, 8, 9, 10, 11, 17), (2, 5, 8, 9, 10, 11, 12, 17), None)
g2_4.add_edge((2, 4, 5, 8, 9, 10, 11, 17), (4, 5, 7, 8, 9, 10, 11, 17), None)
g2_4.add_edge((2, 4, 5, 8, 10, 11, 15, 17), (2, 4, 5, 8, 11, 15, 16, 17), None)
g2_4.add_edge((2, 4, 5, 8, 10, 11, 15, 17), (2, 4, 5, 10, 11, 13, 15, 17), None)
g2_4.add_edge((2, 4, 5, 8, 10, 11, 15, 17), (2, 5, 8, 10, 11, 13, 15, 17), None)
g2_4.add_edge((2, 4, 5, 8, 10, 11, 15, 17), (4, 5, 7, 8, 10, 11, 15, 17), None)
g2_4.add_edge((2, 4, 5, 8, 11, 15, 16, 17), (2, 4, 5, 11, 14, 15, 16, 17), None)
g2_4.add_edge((2, 4, 5, 8, 11, 15, 16, 17), (2, 5, 8, 11, 14, 15, 16, 17), None)
g2_4.add_edge((2, 4, 5, 8, 11, 15, 16, 17), (4, 5, 7, 8, 11, 15, 16, 17), None)
g2_4.add_edge((2, 4, 5, 9, 10, 11, 12, 17), (2, 4, 5, 10, 11, 12, 13, 17), None)
g2_4.add_edge((2, 4, 5, 9, 10, 11, 12, 17), (2, 5, 8, 9, 10, 11, 12, 17), None)
g2_4.add_edge((2, 4, 5, 9, 10, 11, 12, 17), (4, 5, 7, 9, 10, 11, 12, 17), None)
g2_4.add_edge((2, 4, 5, 10, 11, 12, 13, 17), (2, 4, 5, 10, 11, 13, 15, 17), None)
g2_4.add_edge((2, 4, 5, 10, 11, 12, 13, 17), (2, 4, 5, 11, 12, 13, 14, 17), None)
g2_4.add_edge((2, 4, 5, 10, 11, 12, 13, 17), (2, 5, 8, 10, 11, 12, 13, 17), None)
g2_4.add_edge((2, 4, 5, 10, 11, 12, 13, 17), (4, 5, 7, 10, 11, 12, 13, 17), None)
g2_4.add_edge((2, 4, 5, 10, 11, 13, 15, 17), (2, 4, 5, 11, 13, 14, 15, 17), None)
g2_4.add_edge((2, 4, 5, 10, 11, 13, 15, 17), (2, 5, 8, 10, 11, 13, 15, 17), None)
g2_4.add_edge((2, 4, 5, 10, 11, 13, 15, 17), (4, 5, 7, 10, 11, 13, 15, 17), None)
g2_4.add_edge((2, 4, 5, 11, 12, 13, 14, 17), (2, 4, 5, 11, 13, 14, 15, 17), None)
g2_4.add_edge((2, 4, 5, 11, 12, 13, 14, 17), (2, 5, 8, 11, 12, 13, 14, 17), None)
g2_4.add_edge((2, 4, 5, 11, 12, 13, 14, 17), (4, 5, 7, 11, 12, 13, 14, 17), None)
g2_4.add_edge((2, 4, 5, 11, 13, 14, 15, 17), (2, 4, 5, 11, 14, 15, 16, 17), None)
g2_4.add_edge((2, 4, 5, 11, 13, 14, 15, 17), (2, 5, 8, 11, 13, 14, 15, 17), None)
g2_4.add_edge((2, 4, 5, 11, 13, 14, 15, 17), (4, 5, 7, 11, 13, 14, 15, 17), None)
g2_4.add_edge((2, 4, 5, 11, 14, 15, 16, 17), (2, 5, 8, 11, 14, 15, 16, 17), None)
g2_4.add_edge((2, 4, 5, 11, 14, 15, 16, 17), (4, 5, 7, 11, 14, 15, 16, 17), None)
g2_4.add_edge((2, 5, 6, 7, 8, 9, 12, 17), (2, 5, 7, 8, 9, 10, 12, 17), None)
g2_4.add_edge((2, 5, 6, 7, 8, 9, 12, 17), (5, 6, 7, 8, 9, 11, 12, 17), None)
g2_4.add_edge((2, 5, 7, 8, 9, 10, 12, 17), (2, 5, 7, 8, 10, 12, 13, 17), None)
g2_4.add_edge((2, 5, 7, 8, 9, 10, 12, 17), (2, 5, 8, 9, 10, 11, 12, 17), None)
g2_4.add_edge((2, 5, 7, 8, 9, 10, 12, 17), (5, 7, 8, 9, 10, 11, 12, 17), None)
g2_4.add_edge((2, 5, 7, 8, 10, 12, 13, 17), (2, 5, 7, 8, 10, 13, 15, 17), None)
g2_4.add_edge((2, 5, 7, 8, 10, 12, 13, 17), (2, 5, 8, 10, 11, 12, 13, 17), None)
g2_4.add_edge((2, 5, 7, 8, 10, 12, 13, 17), (5, 7, 8, 10, 11, 12, 13, 17), None)
g2_4.add_edge((2, 5, 7, 8, 10, 13, 15, 17), (2, 5, 8, 10, 11, 13, 15, 17), None)
g2_4.add_edge((2, 5, 7, 8, 10, 13, 15, 17), (5, 7, 8, 10, 11, 13, 15, 17), None)
g2_4.add_edge((2, 5, 8, 9, 10, 11, 12, 17), (2, 5, 8, 10, 11, 12, 13, 17), None)
g2_4.add_edge((2, 5, 8, 9, 10, 11, 12, 17), (5, 7, 8, 9, 10, 11, 12, 17), None)
g2_4.add_edge((2, 5, 8, 10, 11, 12, 13, 17), (2, 5, 8, 10, 11, 13, 15, 17), None)
g2_4.add_edge((2, 5, 8, 10, 11, 12, 13, 17), (2, 5, 8, 11, 12, 13, 14, 17), None)
g2_4.add_edge((2, 5, 8, 10, 11, 12, 13, 17), (5, 7, 8, 10, 11, 12, 13, 17), None)
g2_4.add_edge((2, 5, 8, 10, 11, 13, 15, 17), (2, 5, 8, 11, 13, 14, 15, 17), None)
g2_4.add_edge((2, 5, 8, 10, 11, 13, 15, 17), (5, 7, 8, 10, 11, 13, 15, 17), None)
g2_4.add_edge((2, 5, 8, 11, 12, 13, 14, 17), (2, 5, 8, 11, 13, 14, 15, 17), None)
g2_4.add_edge((2, 5, 8, 11, 12, 13, 14, 17), (5, 7, 8, 11, 12, 13, 14, 17), None)
g2_4.add_edge((2, 5, 8, 11, 13, 14, 15, 17), (2, 5, 8, 11, 14, 15, 16, 17), None)
g2_4.add_edge((2, 5, 8, 11, 13, 14, 15, 17), (5, 7, 8, 11, 13, 14, 15, 17), None)
g2_4.add_edge((2, 5, 8, 11, 14, 15, 16, 17), (5, 7, 8, 11, 14, 15, 16, 17), None)
g2_4.add_edge((3, 4, 5, 6, 7, 8, 9, 10), (3, 4, 5, 6, 7, 8, 10, 15), None)
g2_4.add_edge((3, 4, 5, 6, 7, 8, 9, 10), (3, 4, 5, 6, 7, 9, 10, 12), None)
g2_4.add_edge((3, 4, 5, 6, 7, 8, 9, 10), (3, 4, 5, 6, 8, 9, 10, 11), None)
g2_4.add_edge((3, 4, 5, 6, 7, 8, 9, 10), (3, 4, 6, 7, 8, 9, 10, 15), None)
g2_4.add_edge((3, 4, 5, 6, 7, 8, 9, 10), (3, 5, 6, 7, 8, 9, 10, 12), None)
g2_4.add_edge((3, 4, 5, 6, 7, 8, 9, 10), (4, 5, 6, 7, 8, 9, 10, 11), None)
g2_4.add_edge((3, 4, 5, 6, 7, 8, 10, 15), (3, 4, 5, 6, 7, 10, 13, 15), None)
g2_4.add_edge((3, 4, 5, 6, 7, 8, 10, 15), (3, 4, 5, 6, 8, 10, 11, 15), None)
g2_4.add_edge((3, 4, 5, 6, 7, 8, 10, 15), (3, 4, 6, 7, 8, 9, 10, 15), None)
g2_4.add_edge((3, 4, 5, 6, 7, 8, 10, 15), (3, 5, 6, 7, 8, 10, 13, 15), None)
g2_4.add_edge((3, 4, 5, 6, 7, 8, 10, 15), (4, 5, 6, 7, 8, 10, 11, 15), None)
g2_4.add_edge((3, 4, 5, 6, 7, 9, 10, 12), (3, 4, 5, 6, 7, 10, 12, 13), None)
g2_4.add_edge((3, 4, 5, 6, 7, 9, 10, 12), (3, 4, 5, 6, 9, 10, 11, 12), None)
g2_4.add_edge((3, 4, 5, 6, 7, 9, 10, 12), (3, 4, 6, 7, 9, 10, 12, 15), None)
g2_4.add_edge((3, 4, 5, 6, 7, 9, 10, 12), (3, 5, 6, 7, 8, 9, 10, 12), None)
g2_4.add_edge((3, 4, 5, 6, 7, 9, 10, 12), (4, 5, 6, 7, 9, 10, 11, 12), None)
g2_4.add_edge((3, 4, 5, 6, 7, 10, 12, 13), (3, 4, 5, 6, 7, 10, 13, 15), None)
g2_4.add_edge((3, 4, 5, 6, 7, 10, 12, 13), (3, 4, 5, 6, 10, 11, 12, 13), None)
g2_4.add_edge((3, 4, 5, 6, 7, 10, 12, 13), (3, 4, 6, 7, 10, 12, 13, 15), None)
g2_4.add_edge((3, 4, 5, 6, 7, 10, 12, 13), (3, 5, 6, 7, 8, 10, 12, 13), None)
g2_4.add_edge((3, 4, 5, 6, 7, 10, 12, 13), (4, 5, 6, 7, 10, 11, 12, 13), None)
g2_4.add_edge((3, 4, 5, 6, 7, 10, 13, 15), (3, 4, 5, 6, 10, 11, 13, 15), None)
g2_4.add_edge((3, 4, 5, 6, 7, 10, 13, 15), (3, 4, 6, 7, 10, 12, 13, 15), None)
g2_4.add_edge((3, 4, 5, 6, 7, 10, 13, 15), (3, 5, 6, 7, 8, 10, 13, 15), None)
g2_4.add_edge((3, 4, 5, 6, 7, 10, 13, 15), (4, 5, 6, 7, 10, 11, 13, 15), None)
g2_4.add_edge((3, 4, 5, 6, 8, 9, 10, 11), (3, 4, 5, 6, 8, 9, 11, 17), None)
g2_4.add_edge((3, 4, 5, 6, 8, 9, 10, 11), (3, 4, 5, 6, 8, 10, 11, 15), None)
g2_4.add_edge((3, 4, 5, 6, 8, 9, 10, 11), (3, 4, 5, 6, 9, 10, 11, 12), None)
g2_4.add_edge((3, 4, 5, 6, 8, 9, 10, 11), (3, 4, 6, 8, 9, 10, 11, 15), None)
g2_4.add_edge((3, 4, 5, 6, 8, 9, 10, 11), (3, 5, 6, 8, 9, 10, 11, 12), None)
g2_4.add_edge((3, 4, 5, 6, 8, 9, 10, 11), (4, 5, 6, 7, 8, 9, 10, 11), None)
g2_4.add_edge((3, 4, 5, 6, 8, 9, 11, 17), (3, 4, 5, 6, 8, 11, 16, 17), None)
g2_4.add_edge((3, 4, 5, 6, 8, 9, 11, 17), (3, 4, 5, 6, 9, 11, 12, 17), None)
g2_4.add_edge((3, 4, 5, 6, 8, 9, 11, 17), (3, 4, 6, 8, 9, 11, 16, 17), None)
g2_4.add_edge((3, 4, 5, 6, 8, 9, 11, 17), (3, 5, 6, 8, 9, 11, 12, 17), None)
g2_4.add_edge((3, 4, 5, 6, 8, 9, 11, 17), (4, 5, 6, 7, 8, 9, 11, 17), None)
g2_4.add_edge((3, 4, 5, 6, 8, 10, 11, 15), (3, 4, 5, 6, 8, 11, 15, 16), None)
g2_4.add_edge((3, 4, 5, 6, 8, 10, 11, 15), (3, 4, 5, 6, 10, 11, 13, 15), None)
g2_4.add_edge((3, 4, 5, 6, 8, 10, 11, 15), (3, 4, 6, 8, 9, 10, 11, 15), None)
g2_4.add_edge((3, 4, 5, 6, 8, 10, 11, 15), (3, 5, 6, 8, 10, 11, 13, 15), None)
g2_4.add_edge((3, 4, 5, 6, 8, 10, 11, 15), (4, 5, 6, 7, 8, 10, 11, 15), None)
g2_4.add_edge((3, 4, 5, 6, 8, 11, 15, 16), (3, 4, 5, 6, 8, 11, 16, 17), None)
g2_4.add_edge((3, 4, 5, 6, 8, 11, 15, 16), (3, 4, 5, 6, 11, 14, 15, 16), None)
g2_4.add_edge((3, 4, 5, 6, 8, 11, 15, 16), (3, 4, 6, 8, 9, 11, 15, 16), None)
g2_4.add_edge((3, 4, 5, 6, 8, 11, 15, 16), (3, 5, 6, 8, 11, 14, 15, 16), None)
g2_4.add_edge((3, 4, 5, 6, 8, 11, 15, 16), (4, 5, 6, 7, 8, 11, 15, 16), None)
g2_4.add_edge((3, 4, 5, 6, 8, 11, 16, 17), (3, 4, 5, 6, 11, 14, 16, 17), None)
g2_4.add_edge((3, 4, 5, 6, 8, 11, 16, 17), (3, 4, 6, 8, 9, 11, 16, 17), None)
g2_4.add_edge((3, 4, 5, 6, 8, 11, 16, 17), (3, 5, 6, 8, 11, 14, 16, 17), None)
g2_4.add_edge((3, 4, 5, 6, 8, 11, 16, 17), (4, 5, 6, 7, 8, 11, 16, 17), None)
g2_4.add_edge((3, 4, 5, 6, 9, 10, 11, 12), (3, 4, 5, 6, 9, 11, 12, 17), None)
g2_4.add_edge((3, 4, 5, 6, 9, 10, 11, 12), (3, 4, 5, 6, 10, 11, 12, 13), None)
g2_4.add_edge((3, 4, 5, 6, 9, 10, 11, 12), (3, 4, 6, 9, 10, 11, 12, 15), None)
g2_4.add_edge((3, 4, 5, 6, 9, 10, 11, 12), (3, 5, 6, 8, 9, 10, 11, 12), None)
g2_4.add_edge((3, 4, 5, 6, 9, 10, 11, 12), (4, 5, 6, 7, 9, 10, 11, 12), None)
g2_4.add_edge((3, 4, 5, 6, 9, 11, 12, 17), (3, 4, 5, 6, 11, 12, 14, 17), None)
g2_4.add_edge((3, 4, 5, 6, 9, 11, 12, 17), (3, 4, 6, 9, 11, 12, 16, 17), None)
g2_4.add_edge((3, 4, 5, 6, 9, 11, 12, 17), (3, 5, 6, 8, 9, 11, 12, 17), None)
g2_4.add_edge((3, 4, 5, 6, 9, 11, 12, 17), (4, 5, 6, 7, 9, 11, 12, 17), None)
g2_4.add_edge((3, 4, 5, 6, 10, 11, 12, 13), (3, 4, 5, 6, 10, 11, 13, 15), None)
g2_4.add_edge((3, 4, 5, 6, 10, 11, 12, 13), (3, 4, 5, 6, 11, 12, 13, 14), None)
g2_4.add_edge((3, 4, 5, 6, 10, 11, 12, 13), (3, 4, 6, 10, 11, 12, 13, 15), None)
g2_4.add_edge((3, 4, 5, 6, 10, 11, 12, 13), (3, 5, 6, 8, 10, 11, 12, 13), None)
g2_4.add_edge((3, 4, 5, 6, 10, 11, 12, 13), (4, 5, 6, 7, 10, 11, 12, 13), None)
g2_4.add_edge((3, 4, 5, 6, 10, 11, 13, 15), (3, 4, 5, 6, 11, 13, 14, 15), None)
g2_4.add_edge((3, 4, 5, 6, 10, 11, 13, 15), (3, 4, 6, 10, 11, 12, 13, 15), None)
g2_4.add_edge((3, 4, 5, 6, 10, 11, 13, 15), (3, 5, 6, 8, 10, 11, 13, 15), None)
g2_4.add_edge((3, 4, 5, 6, 10, 11, 13, 15), (4, 5, 6, 7, 10, 11, 13, 15), None)
g2_4.add_edge((3, 4, 5, 6, 11, 12, 13, 14), (3, 4, 5, 6, 11, 12, 14, 17), None)
g2_4.add_edge((3, 4, 5, 6, 11, 12, 13, 14), (3, 4, 5, 6, 11, 13, 14, 15), None)
g2_4.add_edge((3, 4, 5, 6, 11, 12, 13, 14), (3, 4, 6, 11, 12, 13, 14, 15), None)
g2_4.add_edge((3, 4, 5, 6, 11, 12, 13, 14), (3, 5, 6, 8, 11, 12, 13, 14), None)
g2_4.add_edge((3, 4, 5, 6, 11, 12, 13, 14), (4, 5, 6, 7, 11, 12, 13, 14), None)
g2_4.add_edge((3, 4, 5, 6, 11, 12, 14, 17), (3, 4, 5, 6, 11, 14, 16, 17), None)
g2_4.add_edge((3, 4, 5, 6, 11, 12, 14, 17), (3, 4, 6, 11, 12, 14, 16, 17), None)
g2_4.add_edge((3, 4, 5, 6, 11, 12, 14, 17), (3, 5, 6, 8, 11, 12, 14, 17), None)
g2_4.add_edge((3, 4, 5, 6, 11, 12, 14, 17), (4, 5, 6, 7, 11, 12, 14, 17), None)
g2_4.add_edge((3, 4, 5, 6, 11, 13, 14, 15), (3, 4, 5, 6, 11, 14, 15, 16), None)
g2_4.add_edge((3, 4, 5, 6, 11, 13, 14, 15), (3, 4, 6, 11, 12, 13, 14, 15), None)
g2_4.add_edge((3, 4, 5, 6, 11, 13, 14, 15), (3, 5, 6, 8, 11, 13, 14, 15), None)
g2_4.add_edge((3, 4, 5, 6, 11, 13, 14, 15), (4, 5, 6, 7, 11, 13, 14, 15), None)
g2_4.add_edge((3, 4, 5, 6, 11, 14, 15, 16), (3, 4, 5, 6, 11, 14, 16, 17), None)
g2_4.add_edge((3, 4, 5, 6, 11, 14, 15, 16), (3, 4, 6, 11, 12, 14, 15, 16), None)
g2_4.add_edge((3, 4, 5, 6, 11, 14, 15, 16), (3, 5, 6, 8, 11, 14, 15, 16), None)
g2_4.add_edge((3, 4, 5, 6, 11, 14, 15, 16), (4, 5, 6, 7, 11, 14, 15, 16), None)
g2_4.add_edge((3, 4, 5, 6, 11, 14, 16, 17), (3, 4, 6, 11, 12, 14, 16, 17), None)
g2_4.add_edge((3, 4, 5, 6, 11, 14, 16, 17), (3, 5, 6, 8, 11, 14, 16, 17), None)
g2_4.add_edge((3, 4, 5, 6, 11, 14, 16, 17), (4, 5, 6, 7, 11, 14, 16, 17), None)
g2_4.add_edge((3, 4, 6, 7, 8, 9, 10, 15), (3, 4, 6, 7, 9, 10, 12, 15), None)
g2_4.add_edge((3, 4, 6, 7, 8, 9, 10, 15), (3, 4, 6, 8, 9, 10, 11, 15), None)
g2_4.add_edge((3, 4, 6, 7, 8, 9, 10, 15), (3, 6, 7, 8, 9, 10, 13, 15), None)
g2_4.add_edge((3, 4, 6, 7, 8, 9, 10, 15), (4, 6, 7, 8, 9, 10, 11, 15), None)
g2_4.add_edge((3, 4, 6, 7, 9, 10, 12, 15), (3, 4, 6, 7, 10, 12, 13, 15), None)
g2_4.add_edge((3, 4, 6, 7, 9, 10, 12, 15), (3, 4, 6, 9, 10, 11, 12, 15), None)
g2_4.add_edge((3, 4, 6, 7, 9, 10, 12, 15), (3, 6, 7, 9, 10, 12, 13, 15), None)
g2_4.add_edge((3, 4, 6, 7, 9, 10, 12, 15), (4, 6, 7, 9, 10, 11, 12, 15), None)
g2_4.add_edge((3, 4, 6, 7, 10, 12, 13, 15), (3, 4, 6, 10, 11, 12, 13, 15), None)
g2_4.add_edge((3, 4, 6, 7, 10, 12, 13, 15), (3, 6, 7, 9, 10, 12, 13, 15), None)
g2_4.add_edge((3, 4, 6, 7, 10, 12, 13, 15), (4, 6, 7, 10, 11, 12, 13, 15), None)
g2_4.add_edge((3, 4, 6, 8, 9, 10, 11, 15), (3, 4, 6, 8, 9, 11, 15, 16), None)
g2_4.add_edge((3, 4, 6, 8, 9, 10, 11, 15), (3, 4, 6, 9, 10, 11, 12, 15), None)
g2_4.add_edge((3, 4, 6, 8, 9, 10, 11, 15), (3, 6, 8, 9, 10, 11, 13, 15), None)
g2_4.add_edge((3, 4, 6, 8, 9, 10, 11, 15), (4, 6, 7, 8, 9, 10, 11, 15), None)
g2_4.add_edge((3, 4, 6, 8, 9, 11, 15, 16), (3, 4, 6, 8, 9, 11, 16, 17), None)
g2_4.add_edge((3, 4, 6, 8, 9, 11, 15, 16), (3, 4, 6, 9, 11, 12, 15, 16), None)
g2_4.add_edge((3, 4, 6, 8, 9, 11, 15, 16), (3, 6, 8, 9, 11, 14, 15, 16), None)
g2_4.add_edge((3, 4, 6, 8, 9, 11, 15, 16), (4, 6, 7, 8, 9, 11, 15, 16), None)
g2_4.add_edge((3, 4, 6, 8, 9, 11, 16, 17), (3, 4, 6, 9, 11, 12, 16, 17), None)
g2_4.add_edge((3, 4, 6, 8, 9, 11, 16, 17), (3, 6, 8, 9, 11, 14, 16, 17), None)
g2_4.add_edge((3, 4, 6, 8, 9, 11, 16, 17), (4, 6, 7, 8, 9, 11, 16, 17), None)
g2_4.add_edge((3, 4, 6, 9, 10, 11, 12, 15), (3, 4, 6, 9, 11, 12, 15, 16), None)
g2_4.add_edge((3, 4, 6, 9, 10, 11, 12, 15), (3, 4, 6, 10, 11, 12, 13, 15), None)
g2_4.add_edge((3, 4, 6, 9, 10, 11, 12, 15), (3, 6, 9, 10, 11, 12, 13, 15), None)
g2_4.add_edge((3, 4, 6, 9, 10, 11, 12, 15), (4, 6, 7, 9, 10, 11, 12, 15), None)
g2_4.add_edge((3, 4, 6, 9, 11, 12, 15, 16), (3, 4, 6, 9, 11, 12, 16, 17), None)
g2_4.add_edge((3, 4, 6, 9, 11, 12, 15, 16), (3, 4, 6, 11, 12, 14, 15, 16), None)
g2_4.add_edge((3, 4, 6, 9, 11, 12, 15, 16), (3, 6, 9, 11, 12, 14, 15, 16), None)
g2_4.add_edge((3, 4, 6, 9, 11, 12, 15, 16), (4, 6, 7, 9, 11, 12, 15, 16), None)
g2_4.add_edge((3, 4, 6, 9, 11, 12, 16, 17), (3, 4, 6, 11, 12, 14, 16, 17), None)
g2_4.add_edge((3, 4, 6, 9, 11, 12, 16, 17), (3, 6, 9, 11, 12, 14, 16, 17), None)
g2_4.add_edge((3, 4, 6, 9, 11, 12, 16, 17), (4, 6, 7, 9, 11, 12, 16, 17), None)
g2_4.add_edge((3, 4, 6, 10, 11, 12, 13, 15), (3, 4, 6, 11, 12, 13, 14, 15), None)
g2_4.add_edge((3, 4, 6, 10, 11, 12, 13, 15), (3, 6, 9, 10, 11, 12, 13, 15), None)
g2_4.add_edge((3, 4, 6, 10, 11, 12, 13, 15), (4, 6, 7, 10, 11, 12, 13, 15), None)
g2_4.add_edge((3, 4, 6, 11, 12, 13, 14, 15), (3, 4, 6, 11, 12, 14, 15, 16), None)
g2_4.add_edge((3, 4, 6, 11, 12, 13, 14, 15), (3, 6, 9, 11, 12, 13, 14, 15), None)
g2_4.add_edge((3, 4, 6, 11, 12, 13, 14, 15), (4, 6, 7, 11, 12, 13, 14, 15), None)
g2_4.add_edge((3, 4, 6, 11, 12, 14, 15, 16), (3, 4, 6, 11, 12, 14, 16, 17), None)
g2_4.add_edge((3, 4, 6, 11, 12, 14, 15, 16), (3, 6, 9, 11, 12, 14, 15, 16), None)
g2_4.add_edge((3, 4, 6, 11, 12, 14, 15, 16), (4, 6, 7, 11, 12, 14, 15, 16), None)
g2_4.add_edge((3, 4, 6, 11, 12, 14, 16, 17), (3, 6, 9, 11, 12, 14, 16, 17), None)
g2_4.add_edge((3, 4, 6, 11, 12, 14, 16, 17), (4, 6, 7, 11, 12, 14, 16, 17), None)
g2_4.add_edge((3, 5, 6, 7, 8, 9, 10, 12), (3, 5, 6, 7, 8, 10, 12, 13), None)
g2_4.add_edge((3, 5, 6, 7, 8, 9, 10, 12), (3, 5, 6, 8, 9, 10, 11, 12), None)
g2_4.add_edge((3, 5, 6, 7, 8, 9, 10, 12), (3, 6, 7, 8, 9, 10, 12, 13), None)
g2_4.add_edge((3, 5, 6, 7, 8, 9, 10, 12), (5, 6, 7, 8, 9, 10, 11, 12), None)
g2_4.add_edge((3, 5, 6, 7, 8, 10, 12, 13), (3, 5, 6, 7, 8, 10, 13, 15), None)
g2_4.add_edge((3, 5, 6, 7, 8, 10, 12, 13), (3, 5, 6, 8, 10, 11, 12, 13), None)
g2_4.add_edge((3, 5, 6, 7, 8, 10, 12, 13), (3, 6, 7, 8, 9, 10, 12, 13), None)
g2_4.add_edge((3, 5, 6, 7, 8, 10, 12, 13), (5, 6, 7, 8, 10, 11, 12, 13), None)
g2_4.add_edge((3, 5, 6, 7, 8, 10, 13, 15), (3, 5, 6, 8, 10, 11, 13, 15), None)
g2_4.add_edge((3, 5, 6, 7, 8, 10, 13, 15), (3, 6, 7, 8, 9, 10, 13, 15), None)
g2_4.add_edge((3, 5, 6, 7, 8, 10, 13, 15), (5, 6, 7, 8, 10, 11, 13, 15), None)
g2_4.add_edge((3, 5, 6, 8, 9, 10, 11, 12), (3, 5, 6, 8, 9, 11, 12, 17), None)
g2_4.add_edge((3, 5, 6, 8, 9, 10, 11, 12), (3, 5, 6, 8, 10, 11, 12, 13), None)
g2_4.add_edge((3, 5, 6, 8, 9, 10, 11, 12), (3, 6, 8, 9, 10, 11, 12, 13), None)
g2_4.add_edge((3, 5, 6, 8, 9, 10, 11, 12), (5, 6, 7, 8, 9, 10, 11, 12), None)
g2_4.add_edge((3, 5, 6, 8, 9, 11, 12, 17), (3, 5, 6, 8, 11, 12, 14, 17), None)
g2_4.add_edge((3, 5, 6, 8, 9, 11, 12, 17), (3, 6, 8, 9, 11, 12, 14, 17), None)
g2_4.add_edge((3, 5, 6, 8, 9, 11, 12, 17), (5, 6, 7, 8, 9, 11, 12, 17), None)
g2_4.add_edge((3, 5, 6, 8, 10, 11, 12, 13), (3, 5, 6, 8, 10, 11, 13, 15), None)
g2_4.add_edge((3, 5, 6, 8, 10, 11, 12, 13), (3, 5, 6, 8, 11, 12, 13, 14), None)
g2_4.add_edge((3, 5, 6, 8, 10, 11, 12, 13), (3, 6, 8, 9, 10, 11, 12, 13), None)
g2_4.add_edge((3, 5, 6, 8, 10, 11, 12, 13), (5, 6, 7, 8, 10, 11, 12, 13), None)
g2_4.add_edge((3, 5, 6, 8, 10, 11, 13, 15), (3, 5, 6, 8, 11, 13, 14, 15), None)
g2_4.add_edge((3, 5, 6, 8, 10, 11, 13, 15), (3, 6, 8, 9, 10, 11, 13, 15), None)
g2_4.add_edge((3, 5, 6, 8, 10, 11, 13, 15), (5, 6, 7, 8, 10, 11, 13, 15), None)
g2_4.add_edge((3, 5, 6, 8, 11, 12, 13, 14), (3, 5, 6, 8, 11, 12, 14, 17), None)
g2_4.add_edge((3, 5, 6, 8, 11, 12, 13, 14), (3, 5, 6, 8, 11, 13, 14, 15), None)
g2_4.add_edge((3, 5, 6, 8, 11, 12, 13, 14), (3, 6, 8, 9, 11, 12, 13, 14), None)
g2_4.add_edge((3, 5, 6, 8, 11, 12, 13, 14), (5, 6, 7, 8, 11, 12, 13, 14), None)
g2_4.add_edge((3, 5, 6, 8, 11, 12, 14, 17), (3, 5, 6, 8, 11, 14, 16, 17), None)
g2_4.add_edge((3, 5, 6, 8, 11, 12, 14, 17), (3, 6, 8, 9, 11, 12, 14, 17), None)
g2_4.add_edge((3, 5, 6, 8, 11, 12, 14, 17), (5, 6, 7, 8, 11, 12, 14, 17), None)
g2_4.add_edge((3, 5, 6, 8, 11, 13, 14, 15), (3, 5, 6, 8, 11, 14, 15, 16), None)
g2_4.add_edge((3, 5, 6, 8, 11, 13, 14, 15), (3, 6, 8, 9, 11, 13, 14, 15), None)
g2_4.add_edge((3, 5, 6, 8, 11, 13, 14, 15), (5, 6, 7, 8, 11, 13, 14, 15), None)
g2_4.add_edge((3, 5, 6, 8, 11, 14, 15, 16), (3, 5, 6, 8, 11, 14, 16, 17), None)
g2_4.add_edge((3, 5, 6, 8, 11, 14, 15, 16), (3, 6, 8, 9, 11, 14, 15, 16), None)
g2_4.add_edge((3, 5, 6, 8, 11, 14, 15, 16), (5, 6, 7, 8, 11, 14, 15, 16), None)
g2_4.add_edge((3, 5, 6, 8, 11, 14, 16, 17), (3, 6, 8, 9, 11, 14, 16, 17), None)
g2_4.add_edge((3, 5, 6, 8, 11, 14, 16, 17), (5, 6, 7, 8, 11, 14, 16, 17), None)
g2_4.add_edge((3, 6, 7, 8, 9, 10, 12, 13), (3, 6, 7, 8, 9, 10, 13, 15), None)
g2_4.add_edge((3, 6, 7, 8, 9, 10, 12, 13), (3, 6, 7, 9, 10, 12, 13, 15), None)
g2_4.add_edge((3, 6, 7, 8, 9, 10, 12, 13), (3, 6, 8, 9, 10, 11, 12, 13), None)
g2_4.add_edge((3, 6, 7, 8, 9, 10, 12, 13), (6, 7, 8, 9, 10, 11, 12, 13), None)
g2_4.add_edge((3, 6, 7, 8, 9, 10, 13, 15), (3, 6, 7, 9, 10, 12, 13, 15), None)
g2_4.add_edge((3, 6, 7, 8, 9, 10, 13, 15), (3, 6, 8, 9, 10, 11, 13, 15), None)
g2_4.add_edge((3, 6, 7, 8, 9, 10, 13, 15), (6, 7, 8, 9, 10, 11, 13, 15), None)
g2_4.add_edge((3, 6, 7, 9, 10, 12, 13, 15), (3, 6, 9, 10, 11, 12, 13, 15), None)
g2_4.add_edge((3, 6, 7, 9, 10, 12, 13, 15), (6, 7, 9, 10, 11, 12, 13, 15), None)
g2_4.add_edge((3, 6, 8, 9, 10, 11, 12, 13), (3, 6, 8, 9, 10, 11, 13, 15), None)
g2_4.add_edge((3, 6, 8, 9, 10, 11, 12, 13), (3, 6, 8, 9, 11, 12, 13, 14), None)
g2_4.add_edge((3, 6, 8, 9, 10, 11, 12, 13), (3, 6, 9, 10, 11, 12, 13, 15), None)
g2_4.add_edge((3, 6, 8, 9, 10, 11, 12, 13), (6, 7, 8, 9, 10, 11, 12, 13), None)
g2_4.add_edge((3, 6, 8, 9, 10, 11, 13, 15), (3, 6, 8, 9, 11, 13, 14, 15), None)
g2_4.add_edge((3, 6, 8, 9, 10, 11, 13, 15), (3, 6, 9, 10, 11, 12, 13, 15), None)
g2_4.add_edge((3, 6, 8, 9, 10, 11, 13, 15), (6, 7, 8, 9, 10, 11, 13, 15), None)
g2_4.add_edge((3, 6, 8, 9, 11, 12, 13, 14), (3, 6, 8, 9, 11, 12, 14, 17), None)
g2_4.add_edge((3, 6, 8, 9, 11, 12, 13, 14), (3, 6, 8, 9, 11, 13, 14, 15), None)
g2_4.add_edge((3, 6, 8, 9, 11, 12, 13, 14), (3, 6, 9, 11, 12, 13, 14, 15), None)
g2_4.add_edge((3, 6, 8, 9, 11, 12, 13, 14), (6, 7, 8, 9, 11, 12, 13, 14), None)
g2_4.add_edge((3, 6, 8, 9, 11, 12, 14, 17), (3, 6, 8, 9, 11, 14, 16, 17), None)
g2_4.add_edge((3, 6, 8, 9, 11, 12, 14, 17), (3, 6, 9, 11, 12, 14, 16, 17), None)
g2_4.add_edge((3, 6, 8, 9, 11, 12, 14, 17), (6, 7, 8, 9, 11, 12, 14, 17), None)
g2_4.add_edge((3, 6, 8, 9, 11, 13, 14, 15), (3, 6, 8, 9, 11, 14, 15, 16), None)
g2_4.add_edge((3, 6, 8, 9, 11, 13, 14, 15), (3, 6, 9, 11, 12, 13, 14, 15), None)
g2_4.add_edge((3, 6, 8, 9, 11, 13, 14, 15), (6, 7, 8, 9, 11, 13, 14, 15), None)
g2_4.add_edge((3, 6, 8, 9, 11, 14, 15, 16), (3, 6, 8, 9, 11, 14, 16, 17), None)
g2_4.add_edge((3, 6, 8, 9, 11, 14, 15, 16), (3, 6, 9, 11, 12, 14, 15, 16), None)
g2_4.add_edge((3, 6, 8, 9, 11, 14, 15, 16), (6, 7, 8, 9, 11, 14, 15, 16), None)
g2_4.add_edge((3, 6, 8, 9, 11, 14, 16, 17), (3, 6, 9, 11, 12, 14, 16, 17), None)
g2_4.add_edge((3, 6, 8, 9, 11, 14, 16, 17), (6, 7, 8, 9, 11, 14, 16, 17), None)
g2_4.add_edge((3, 6, 9, 10, 11, 12, 13, 15), (3, 6, 9, 11, 12, 13, 14, 15), None)
g2_4.add_edge((3, 6, 9, 10, 11, 12, 13, 15), (6, 7, 9, 10, 11, 12, 13, 15), None)
g2_4.add_edge((3, 6, 9, 11, 12, 13, 14, 15), (3, 6, 9, 11, 12, 14, 15, 16), None)
g2_4.add_edge((3, 6, 9, 11, 12, 13, 14, 15), (6, 7, 9, 11, 12, 13, 14, 15), None)
g2_4.add_edge((3, 6, 9, 11, 12, 14, 15, 16), (3, 6, 9, 11, 12, 14, 16, 17), None)
g2_4.add_edge((3, 6, 9, 11, 12, 14, 15, 16), (6, 7, 9, 11, 12, 14, 15, 16), None)
g2_4.add_edge((3, 6, 9, 11, 12, 14, 16, 17), (6, 7, 9, 11, 12, 14, 16, 17), None)
g2_4.add_edge((4, 5, 6, 7, 8, 9, 10, 11), (4, 5, 6, 7, 8, 9, 11, 17), None)
g2_4.add_edge((4, 5, 6, 7, 8, 9, 10, 11), (4, 5, 6, 7, 8, 10, 11, 15), None)
g2_4.add_edge((4, 5, 6, 7, 8, 9, 10, 11), (4, 5, 6, 7, 9, 10, 11, 12), None)
g2_4.add_edge((4, 5, 6, 7, 8, 9, 10, 11), (4, 5, 7, 8, 9, 10, 11, 17), None)
g2_4.add_edge((4, 5, 6, 7, 8, 9, 10, 11), (4, 6, 7, 8, 9, 10, 11, 15), None)
g2_4.add_edge((4, 5, 6, 7, 8, 9, 10, 11), (5, 6, 7, 8, 9, 10, 11, 12), None)
g2_4.add_edge((4, 5, 6, 7, 8, 9, 11, 17), (4, 5, 6, 7, 8, 11, 16, 17), None)
g2_4.add_edge((4, 5, 6, 7, 8, 9, 11, 17), (4, 5, 6, 7, 9, 11, 12, 17), None)
g2_4.add_edge((4, 5, 6, 7, 8, 9, 11, 17), (4, 5, 7, 8, 9, 10, 11, 17), None)
g2_4.add_edge((4, 5, 6, 7, 8, 9, 11, 17), (4, 6, 7, 8, 9, 11, 16, 17), None)
g2_4.add_edge((4, 5, 6, 7, 8, 9, 11, 17), (5, 6, 7, 8, 9, 11, 12, 17), None)
g2_4.add_edge((4, 5, 6, 7, 8, 10, 11, 15), (4, 5, 6, 7, 8, 11, 15, 16), None)
g2_4.add_edge((4, 5, 6, 7, 8, 10, 11, 15), (4, 5, 6, 7, 10, 11, 13, 15), None)
g2_4.add_edge((4, 5, 6, 7, 8, 10, 11, 15), (4, 5, 7, 8, 10, 11, 15, 17), None)
g2_4.add_edge((4, 5, 6, 7, 8, 10, 11, 15), (4, 6, 7, 8, 9, 10, 11, 15), None)
g2_4.add_edge((4, 5, 6, 7, 8, 10, 11, 15), (5, 6, 7, 8, 10, 11, 13, 15), None)
g2_4.add_edge((4, 5, 6, 7, 8, 11, 15, 16), (4, 5, 6, 7, 8, 11, 16, 17), None)
g2_4.add_edge((4, 5, 6, 7, 8, 11, 15, 16), (4, 5, 6, 7, 11, 14, 15, 16), None)
g2_4.add_edge((4, 5, 6, 7, 8, 11, 15, 16), (4, 5, 7, 8, 11, 15, 16, 17), None)
g2_4.add_edge((4, 5, 6, 7, 8, 11, 15, 16), (4, 6, 7, 8, 9, 11, 15, 16), None)
g2_4.add_edge((4, 5, 6, 7, 8, 11, 15, 16), (5, 6, 7, 8, 11, 14, 15, 16), None)
g2_4.add_edge((4, 5, 6, 7, 8, 11, 16, 17), (4, 5, 6, 7, 11, 14, 16, 17), None)
g2_4.add_edge((4, 5, 6, 7, 8, 11, 16, 17), (4, 5, 7, 8, 11, 15, 16, 17), None)
g2_4.add_edge((4, 5, 6, 7, 8, 11, 16, 17), (4, 6, 7, 8, 9, 11, 16, 17), None)
g2_4.add_edge((4, 5, 6, 7, 8, 11, 16, 17), (5, 6, 7, 8, 11, 14, 16, 17), None)
g2_4.add_edge((4, 5, 6, 7, 9, 10, 11, 12), (4, 5, 6, 7, 9, 11, 12, 17), None)
g2_4.add_edge((4, 5, 6, 7, 9, 10, 11, 12), (4, 5, 6, 7, 10, 11, 12, 13), None)
g2_4.add_edge((4, 5, 6, 7, 9, 10, 11, 12), (4, 5, 7, 9, 10, 11, 12, 17), None)
g2_4.add_edge((4, 5, 6, 7, 9, 10, 11, 12), (4, 6, 7, 9, 10, 11, 12, 15), None)
g2_4.add_edge((4, 5, 6, 7, 9, 10, 11, 12), (5, 6, 7, 8, 9, 10, 11, 12), None)
g2_4.add_edge((4, 5, 6, 7, 9, 11, 12, 17), (4, 5, 6, 7, 11, 12, 14, 17), None)
g2_4.add_edge((4, 5, 6, 7, 9, 11, 12, 17), (4, 5, 7, 9, 10, 11, 12, 17), None)
g2_4.add_edge((4, 5, 6, 7, 9, 11, 12, 17), (4, 6, 7, 9, 11, 12, 16, 17), None)
g2_4.add_edge((4, 5, 6, 7, 9, 11, 12, 17), (5, 6, 7, 8, 9, 11, 12, 17), None)
g2_4.add_edge((4, 5, 6, 7, 10, 11, 12, 13), (4, 5, 6, 7, 10, 11, 13, 15), None)
g2_4.add_edge((4, 5, 6, 7, 10, 11, 12, 13), (4, 5, 6, 7, 11, 12, 13, 14), None)
g2_4.add_edge((4, 5, 6, 7, 10, 11, 12, 13), (4, 5, 7, 10, 11, 12, 13, 17), None)
g2_4.add_edge((4, 5, 6, 7, 10, 11, 12, 13), (4, 6, 7, 10, 11, 12, 13, 15), None)
g2_4.add_edge((4, 5, 6, 7, 10, 11, 12, 13), (5, 6, 7, 8, 10, 11, 12, 13), None)
g2_4.add_edge((4, 5, 6, 7, 10, 11, 13, 15), (4, 5, 6, 7, 11, 13, 14, 15), None)
g2_4.add_edge((4, 5, 6, 7, 10, 11, 13, 15), (4, 5, 7, 10, 11, 13, 15, 17), None)
g2_4.add_edge((4, 5, 6, 7, 10, 11, 13, 15), (4, 6, 7, 10, 11, 12, 13, 15), None)
g2_4.add_edge((4, 5, 6, 7, 10, 11, 13, 15), (5, 6, 7, 8, 10, 11, 13, 15), None)
g2_4.add_edge((4, 5, 6, 7, 11, 12, 13, 14), (4, 5, 6, 7, 11, 12, 14, 17), None)
g2_4.add_edge((4, 5, 6, 7, 11, 12, 13, 14), (4, 5, 6, 7, 11, 13, 14, 15), None)
g2_4.add_edge((4, 5, 6, 7, 11, 12, 13, 14), (4, 5, 7, 11, 12, 13, 14, 17), None)
g2_4.add_edge((4, 5, 6, 7, 11, 12, 13, 14), (4, 6, 7, 11, 12, 13, 14, 15), None)
g2_4.add_edge((4, 5, 6, 7, 11, 12, 13, 14), (5, 6, 7, 8, 11, 12, 13, 14), None)
g2_4.add_edge((4, 5, 6, 7, 11, 12, 14, 17), (4, 5, 6, 7, 11, 14, 16, 17), None)
g2_4.add_edge((4, 5, 6, 7, 11, 12, 14, 17), (4, 5, 7, 11, 12, 13, 14, 17), None)
g2_4.add_edge((4, 5, 6, 7, 11, 12, 14, 17), (4, 6, 7, 11, 12, 14, 16, 17), None)
g2_4.add_edge((4, 5, 6, 7, 11, 12, 14, 17), (5, 6, 7, 8, 11, 12, 14, 17), None)
g2_4.add_edge((4, 5, 6, 7, 11, 13, 14, 15), (4, 5, 6, 7, 11, 14, 15, 16), None)
g2_4.add_edge((4, 5, 6, 7, 11, 13, 14, 15), (4, 5, 7, 11, 13, 14, 15, 17), None)
g2_4.add_edge((4, 5, 6, 7, 11, 13, 14, 15), (4, 6, 7, 11, 12, 13, 14, 15), None)
g2_4.add_edge((4, 5, 6, 7, 11, 13, 14, 15), (5, 6, 7, 8, 11, 13, 14, 15), None)
g2_4.add_edge((4, 5, 6, 7, 11, 14, 15, 16), (4, 5, 6, 7, 11, 14, 16, 17), None)
g2_4.add_edge((4, 5, 6, 7, 11, 14, 15, 16), (4, 5, 7, 11, 14, 15, 16, 17), None)
g2_4.add_edge((4, 5, 6, 7, 11, 14, 15, 16), (4, 6, 7, 11, 12, 14, 15, 16), None)
g2_4.add_edge((4, 5, 6, 7, 11, 14, 15, 16), (5, 6, 7, 8, 11, 14, 15, 16), None)
g2_4.add_edge((4, 5, 6, 7, 11, 14, 16, 17), (4, 5, 7, 11, 14, 15, 16, 17), None)
g2_4.add_edge((4, 5, 6, 7, 11, 14, 16, 17), (4, 6, 7, 11, 12, 14, 16, 17), None)
g2_4.add_edge((4, 5, 6, 7, 11, 14, 16, 17), (5, 6, 7, 8, 11, 14, 16, 17), None)
g2_4.add_edge((4, 5, 7, 8, 9, 10, 11, 17), (4, 5, 7, 8, 10, 11, 15, 17), None)
g2_4.add_edge((4, 5, 7, 8, 9, 10, 11, 17), (4, 5, 7, 9, 10, 11, 12, 17), None)
g2_4.add_edge((4, 5, 7, 8, 9, 10, 11, 17), (4, 7, 8, 9, 10, 11, 16, 17), None)
g2_4.add_edge((4, 5, 7, 8, 9, 10, 11, 17), (5, 7, 8, 9, 10, 11, 12, 17), None)
g2_4.add_edge((4, 5, 7, 8, 10, 11, 15, 17), (4, 5, 7, 8, 11, 15, 16, 17), None)
g2_4.add_edge((4, 5, 7, 8, 10, 11, 15, 17), (4, 5, 7, 10, 11, 13, 15, 17), None)
g2_4.add_edge((4, 5, 7, 8, 10, 11, 15, 17), (4, 7, 8, 10, 11, 15, 16, 17), None)
g2_4.add_edge((4, 5, 7, 8, 10, 11, 15, 17), (5, 7, 8, 10, 11, 13, 15, 17), None)
g2_4.add_edge((4, 5, 7, 8, 11, 15, 16, 17), (4, 5, 7, 11, 14, 15, 16, 17), None)
g2_4.add_edge((4, 5, 7, 8, 11, 15, 16, 17), (4, 7, 8, 10, 11, 15, 16, 17), None)
g2_4.add_edge((4, 5, 7, 8, 11, 15, 16, 17), (5, 7, 8, 11, 14, 15, 16, 17), None)
g2_4.add_edge((4, 5, 7, 9, 10, 11, 12, 17), (4, 5, 7, 10, 11, 12, 13, 17), None)
g2_4.add_edge((4, 5, 7, 9, 10, 11, 12, 17), (4, 7, 9, 10, 11, 12, 16, 17), None)
g2_4.add_edge((4, 5, 7, 9, 10, 11, 12, 17), (5, 7, 8, 9, 10, 11, 12, 17), None)
g2_4.add_edge((4, 5, 7, 10, 11, 12, 13, 17), (4, 5, 7, 10, 11, 13, 15, 17), None)
g2_4.add_edge((4, 5, 7, 10, 11, 12, 13, 17), (4, 5, 7, 11, 12, 13, 14, 17), None)
g2_4.add_edge((4, 5, 7, 10, 11, 12, 13, 17), (4, 7, 10, 11, 12, 13, 16, 17), None)
g2_4.add_edge((4, 5, 7, 10, 11, 12, 13, 17), (5, 7, 8, 10, 11, 12, 13, 17), None)
g2_4.add_edge((4, 5, 7, 10, 11, 13, 15, 17), (4, 5, 7, 11, 13, 14, 15, 17), None)
g2_4.add_edge((4, 5, 7, 10, 11, 13, 15, 17), (4, 7, 10, 11, 13, 15, 16, 17), None)
g2_4.add_edge((4, 5, 7, 10, 11, 13, 15, 17), (5, 7, 8, 10, 11, 13, 15, 17), None)
g2_4.add_edge((4, 5, 7, 11, 12, 13, 14, 17), (4, 5, 7, 11, 13, 14, 15, 17), None)
g2_4.add_edge((4, 5, 7, 11, 12, 13, 14, 17), (4, 7, 11, 12, 13, 14, 16, 17), None)
g2_4.add_edge((4, 5, 7, 11, 12, 13, 14, 17), (5, 7, 8, 11, 12, 13, 14, 17), None)
g2_4.add_edge((4, 5, 7, 11, 13, 14, 15, 17), (4, 5, 7, 11, 14, 15, 16, 17), None)
g2_4.add_edge((4, 5, 7, 11, 13, 14, 15, 17), (4, 7, 11, 13, 14, 15, 16, 17), None)
g2_4.add_edge((4, 5, 7, 11, 13, 14, 15, 17), (5, 7, 8, 11, 13, 14, 15, 17), None)
g2_4.add_edge((4, 5, 7, 11, 14, 15, 16, 17), (4, 7, 11, 13, 14, 15, 16, 17), None)
g2_4.add_edge((4, 5, 7, 11, 14, 15, 16, 17), (5, 7, 8, 11, 14, 15, 16, 17), None)
g2_4.add_edge((4, 6, 7, 8, 9, 10, 11, 15), (4, 6, 7, 8, 9, 11, 15, 16), None)
g2_4.add_edge((4, 6, 7, 8, 9, 10, 11, 15), (4, 6, 7, 9, 10, 11, 12, 15), None)
g2_4.add_edge((4, 6, 7, 8, 9, 10, 11, 15), (4, 7, 8, 9, 10, 11, 15, 16), None)
g2_4.add_edge((4, 6, 7, 8, 9, 10, 11, 15), (6, 7, 8, 9, 10, 11, 13, 15), None)
g2_4.add_edge((4, 6, 7, 8, 9, 11, 15, 16), (4, 6, 7, 8, 9, 11, 16, 17), None)
g2_4.add_edge((4, 6, 7, 8, 9, 11, 15, 16), (4, 6, 7, 9, 11, 12, 15, 16), None)
g2_4.add_edge((4, 6, 7, 8, 9, 11, 15, 16), (4, 7, 8, 9, 10, 11, 15, 16), None)
g2_4.add_edge((4, 6, 7, 8, 9, 11, 15, 16), (6, 7, 8, 9, 11, 14, 15, 16), None)
g2_4.add_edge((4, 6, 7, 8, 9, 11, 16, 17), (4, 6, 7, 9, 11, 12, 16, 17), None)
g2_4.add_edge((4, 6, 7, 8, 9, 11, 16, 17), (4, 7, 8, 9, 10, 11, 16, 17), None)
g2_4.add_edge((4, 6, 7, 8, 9, 11, 16, 17), (6, 7, 8, 9, 11, 14, 16, 17), None)
g2_4.add_edge((4, 6, 7, 9, 10, 11, 12, 15), (4, 6, 7, 9, 11, 12, 15, 16), None)
g2_4.add_edge((4, 6, 7, 9, 10, 11, 12, 15), (4, 6, 7, 10, 11, 12, 13, 15), None)
g2_4.add_edge((4, 6, 7, 9, 10, 11, 12, 15), (4, 7, 9, 10, 11, 12, 15, 16), None)
g2_4.add_edge((4, 6, 7, 9, 10, 11, 12, 15), (6, 7, 9, 10, 11, 12, 13, 15), None)
g2_4.add_edge((4, 6, 7, 9, 11, 12, 15, 16), (4, 6, 7, 9, 11, 12, 16, 17), None)
g2_4.add_edge((4, 6, 7, 9, 11, 12, 15, 16), (4, 6, 7, 11, 12, 14, 15, 16), None)
g2_4.add_edge((4, 6, 7, 9, 11, 12, 15, 16), (4, 7, 9, 10, 11, 12, 15, 16), None)
g2_4.add_edge((4, 6, 7, 9, 11, 12, 15, 16), (6, 7, 9, 11, 12, 14, 15, 16), None)
g2_4.add_edge((4, 6, 7, 9, 11, 12, 16, 17), (4, 6, 7, 11, 12, 14, 16, 17), None)
g2_4.add_edge((4, 6, 7, 9, 11, 12, 16, 17), (4, 7, 9, 10, 11, 12, 16, 17), None)
g2_4.add_edge((4, 6, 7, 9, 11, 12, 16, 17), (6, 7, 9, 11, 12, 14, 16, 17), None)
g2_4.add_edge((4, 6, 7, 10, 11, 12, 13, 15), (4, 6, 7, 11, 12, 13, 14, 15), None)
g2_4.add_edge((4, 6, 7, 10, 11, 12, 13, 15), (4, 7, 10, 11, 12, 13, 15, 16), None)
g2_4.add_edge((4, 6, 7, 10, 11, 12, 13, 15), (6, 7, 9, 10, 11, 12, 13, 15), None)
g2_4.add_edge((4, 6, 7, 11, 12, 13, 14, 15), (4, 6, 7, 11, 12, 14, 15, 16), None)
g2_4.add_edge((4, 6, 7, 11, 12, 13, 14, 15), (4, 7, 11, 12, 13, 14, 15, 16), None)
g2_4.add_edge((4, 6, 7, 11, 12, 13, 14, 15), (6, 7, 9, 11, 12, 13, 14, 15), None)
g2_4.add_edge((4, 6, 7, 11, 12, 14, 15, 16), (4, 6, 7, 11, 12, 14, 16, 17), None)
g2_4.add_edge((4, 6, 7, 11, 12, 14, 15, 16), (4, 7, 11, 12, 13, 14, 15, 16), None)
g2_4.add_edge((4, 6, 7, 11, 12, 14, 15, 16), (6, 7, 9, 11, 12, 14, 15, 16), None)
g2_4.add_edge((4, 6, 7, 11, 12, 14, 16, 17), (4, 7, 11, 12, 13, 14, 16, 17), None)
g2_4.add_edge((4, 6, 7, 11, 12, 14, 16, 17), (6, 7, 9, 11, 12, 14, 16, 17), None)
g2_4.add_edge((4, 7, 8, 9, 10, 11, 15, 16), (4, 7, 8, 9, 10, 11, 16, 17), None)
g2_4.add_edge((4, 7, 8, 9, 10, 11, 15, 16), (4, 7, 8, 10, 11, 15, 16, 17), None)
g2_4.add_edge((4, 7, 8, 9, 10, 11, 15, 16), (4, 7, 9, 10, 11, 12, 15, 16), None)
g2_4.add_edge((4, 7, 8, 9, 10, 11, 15, 16), (7, 8, 9, 10, 11, 14, 15, 16), None)
g2_4.add_edge((4, 7, 8, 9, 10, 11, 16, 17), (4, 7, 8, 10, 11, 15, 16, 17), None)
g2_4.add_edge((4, 7, 8, 9, 10, 11, 16, 17), (4, 7, 9, 10, 11, 12, 16, 17), None)
g2_4.add_edge((4, 7, 8, 9, 10, 11, 16, 17), (7, 8, 9, 10, 11, 14, 16, 17), None)
g2_4.add_edge((4, 7, 8, 10, 11, 15, 16, 17), (4, 7, 10, 11, 13, 15, 16, 17), None)
g2_4.add_edge((4, 7, 8, 10, 11, 15, 16, 17), (7, 8, 10, 11, 14, 15, 16, 17), None)
g2_4.add_edge((4, 7, 9, 10, 11, 12, 15, 16), (4, 7, 9, 10, 11, 12, 16, 17), None)
g2_4.add_edge((4, 7, 9, 10, 11, 12, 15, 16), (4, 7, 10, 11, 12, 13, 15, 16), None)
g2_4.add_edge((4, 7, 9, 10, 11, 12, 15, 16), (7, 9, 10, 11, 12, 14, 15, 16), None)
g2_4.add_edge((4, 7, 9, 10, 11, 12, 16, 17), (4, 7, 10, 11, 12, 13, 16, 17), None)
g2_4.add_edge((4, 7, 9, 10, 11, 12, 16, 17), (7, 9, 10, 11, 12, 14, 16, 17), None)
g2_4.add_edge((4, 7, 10, 11, 12, 13, 15, 16), (4, 7, 10, 11, 12, 13, 16, 17), None)
g2_4.add_edge((4, 7, 10, 11, 12, 13, 15, 16), (4, 7, 10, 11, 13, 15, 16, 17), None)
g2_4.add_edge((4, 7, 10, 11, 12, 13, 15, 16), (4, 7, 11, 12, 13, 14, 15, 16), None)
g2_4.add_edge((4, 7, 10, 11, 12, 13, 15, 16), (7, 10, 11, 12, 13, 14, 15, 16), None)
g2_4.add_edge((4, 7, 10, 11, 12, 13, 16, 17), (4, 7, 10, 11, 13, 15, 16, 17), None)
g2_4.add_edge((4, 7, 10, 11, 12, 13, 16, 17), (4, 7, 11, 12, 13, 14, 16, 17), None)
g2_4.add_edge((4, 7, 10, 11, 12, 13, 16, 17), (7, 10, 11, 12, 13, 14, 16, 17), None)
g2_4.add_edge((4, 7, 10, 11, 13, 15, 16, 17), (4, 7, 11, 13, 14, 15, 16, 17), None)
g2_4.add_edge((4, 7, 10, 11, 13, 15, 16, 17), (7, 10, 11, 13, 14, 15, 16, 17), None)
g2_4.add_edge((4, 7, 11, 12, 13, 14, 15, 16), (4, 7, 11, 12, 13, 14, 16, 17), None)
g2_4.add_edge((4, 7, 11, 12, 13, 14, 15, 16), (4, 7, 11, 13, 14, 15, 16, 17), None)
g2_4.add_edge((4, 7, 11, 12, 13, 14, 15, 16), (7, 10, 11, 12, 13, 14, 15, 16), None)
g2_4.add_edge((4, 7, 11, 12, 13, 14, 16, 17), (4, 7, 11, 13, 14, 15, 16, 17), None)
g2_4.add_edge((4, 7, 11, 12, 13, 14, 16, 17), (7, 10, 11, 12, 13, 14, 16, 17), None)
g2_4.add_edge((4, 7, 11, 13, 14, 15, 16, 17), (7, 10, 11, 13, 14, 15, 16, 17), None)
g2_4.add_edge((5, 6, 7, 8, 9, 10, 11, 12), (5, 6, 7, 8, 9, 11, 12, 17), None)
g2_4.add_edge((5, 6, 7, 8, 9, 10, 11, 12), (5, 6, 7, 8, 10, 11, 12, 13), None)
g2_4.add_edge((5, 6, 7, 8, 9, 10, 11, 12), (5, 7, 8, 9, 10, 11, 12, 17), None)
g2_4.add_edge((5, 6, 7, 8, 9, 10, 11, 12), (6, 7, 8, 9, 10, 11, 12, 13), None)
g2_4.add_edge((5, 6, 7, 8, 9, 11, 12, 17), (5, 6, 7, 8, 11, 12, 14, 17), None)
g2_4.add_edge((5, 6, 7, 8, 9, 11, 12, 17), (5, 7, 8, 9, 10, 11, 12, 17), None)
g2_4.add_edge((5, 6, 7, 8, 9, 11, 12, 17), (6, 7, 8, 9, 11, 12, 14, 17), None)
g2_4.add_edge((5, 6, 7, 8, 10, 11, 12, 13), (5, 6, 7, 8, 10, 11, 13, 15), None)
g2_4.add_edge((5, 6, 7, 8, 10, 11, 12, 13), (5, 6, 7, 8, 11, 12, 13, 14), None)
g2_4.add_edge((5, 6, 7, 8, 10, 11, 12, 13), (5, 7, 8, 10, 11, 12, 13, 17), None)
g2_4.add_edge((5, 6, 7, 8, 10, 11, 12, 13), (6, 7, 8, 9, 10, 11, 12, 13), None)
g2_4.add_edge((5, 6, 7, 8, 10, 11, 13, 15), (5, 6, 7, 8, 11, 13, 14, 15), None)
g2_4.add_edge((5, 6, 7, 8, 10, 11, 13, 15), (5, 7, 8, 10, 11, 13, 15, 17), None)
g2_4.add_edge((5, 6, 7, 8, 10, 11, 13, 15), (6, 7, 8, 9, 10, 11, 13, 15), None)
g2_4.add_edge((5, 6, 7, 8, 11, 12, 13, 14), (5, 6, 7, 8, 11, 12, 14, 17), None)
g2_4.add_edge((5, 6, 7, 8, 11, 12, 13, 14), (5, 6, 7, 8, 11, 13, 14, 15), None)
g2_4.add_edge((5, 6, 7, 8, 11, 12, 13, 14), (5, 7, 8, 11, 12, 13, 14, 17), None)
g2_4.add_edge((5, 6, 7, 8, 11, 12, 13, 14), (6, 7, 8, 9, 11, 12, 13, 14), None)
g2_4.add_edge((5, 6, 7, 8, 11, 12, 14, 17), (5, 6, 7, 8, 11, 14, 16, 17), None)
g2_4.add_edge((5, 6, 7, 8, 11, 12, 14, 17), (5, 7, 8, 11, 12, 13, 14, 17), None)
g2_4.add_edge((5, 6, 7, 8, 11, 12, 14, 17), (6, 7, 8, 9, 11, 12, 14, 17), None)
g2_4.add_edge((5, 6, 7, 8, 11, 13, 14, 15), (5, 6, 7, 8, 11, 14, 15, 16), None)
g2_4.add_edge((5, 6, 7, 8, 11, 13, 14, 15), (5, 7, 8, 11, 13, 14, 15, 17), None)
g2_4.add_edge((5, 6, 7, 8, 11, 13, 14, 15), (6, 7, 8, 9, 11, 13, 14, 15), None)
g2_4.add_edge((5, 6, 7, 8, 11, 14, 15, 16), (5, 6, 7, 8, 11, 14, 16, 17), None)
g2_4.add_edge((5, 6, 7, 8, 11, 14, 15, 16), (5, 7, 8, 11, 14, 15, 16, 17), None)
g2_4.add_edge((5, 6, 7, 8, 11, 14, 15, 16), (6, 7, 8, 9, 11, 14, 15, 16), None)
g2_4.add_edge((5, 6, 7, 8, 11, 14, 16, 17), (5, 7, 8, 11, 14, 15, 16, 17), None)
g2_4.add_edge((5, 6, 7, 8, 11, 14, 16, 17), (6, 7, 8, 9, 11, 14, 16, 17), None)
g2_4.add_edge((5, 7, 8, 9, 10, 11, 12, 17), (5, 7, 8, 10, 11, 12, 13, 17), None)
g2_4.add_edge((5, 7, 8, 9, 10, 11, 12, 17), (7, 8, 9, 10, 11, 12, 14, 17), None)
g2_4.add_edge((5, 7, 8, 10, 11, 12, 13, 17), (5, 7, 8, 10, 11, 13, 15, 17), None)
g2_4.add_edge((5, 7, 8, 10, 11, 12, 13, 17), (5, 7, 8, 11, 12, 13, 14, 17), None)
g2_4.add_edge((5, 7, 8, 10, 11, 12, 13, 17), (7, 8, 10, 11, 12, 13, 14, 17), None)
g2_4.add_edge((5, 7, 8, 10, 11, 13, 15, 17), (5, 7, 8, 11, 13, 14, 15, 17), None)
g2_4.add_edge((5, 7, 8, 10, 11, 13, 15, 17), (7, 8, 10, 11, 13, 14, 15, 17), None)
g2_4.add_edge((5, 7, 8, 11, 12, 13, 14, 17), (5, 7, 8, 11, 13, 14, 15, 17), None)
g2_4.add_edge((5, 7, 8, 11, 12, 13, 14, 17), (7, 8, 10, 11, 12, 13, 14, 17), None)
g2_4.add_edge((5, 7, 8, 11, 13, 14, 15, 17), (5, 7, 8, 11, 14, 15, 16, 17), None)
g2_4.add_edge((5, 7, 8, 11, 13, 14, 15, 17), (7, 8, 10, 11, 13, 14, 15, 17), None)
g2_4.add_edge((5, 7, 8, 11, 14, 15, 16, 17), (7, 8, 10, 11, 14, 15, 16, 17), None)
g2_4.add_edge((6, 7, 8, 9, 10, 11, 12, 13), (6, 7, 8, 9, 10, 11, 13, 15), None)
g2_4.add_edge((6, 7, 8, 9, 10, 11, 12, 13), (6, 7, 8, 9, 11, 12, 13, 14), None)
g2_4.add_edge((6, 7, 8, 9, 10, 11, 12, 13), (6, 7, 9, 10, 11, 12, 13, 15), None)
g2_4.add_edge((6, 7, 8, 9, 10, 11, 12, 13), (7, 8, 9, 10, 11, 12, 13, 14), None)
g2_4.add_edge((6, 7, 8, 9, 10, 11, 13, 15), (6, 7, 8, 9, 11, 13, 14, 15), None)
g2_4.add_edge((6, 7, 8, 9, 10, 11, 13, 15), (6, 7, 9, 10, 11, 12, 13, 15), None)
g2_4.add_edge((6, 7, 8, 9, 10, 11, 13, 15), (7, 8, 9, 10, 11, 13, 14, 15), None)
g2_4.add_edge((6, 7, 8, 9, 11, 12, 13, 14), (6, 7, 8, 9, 11, 12, 14, 17), None)
g2_4.add_edge((6, 7, 8, 9, 11, 12, 13, 14), (6, 7, 8, 9, 11, 13, 14, 15), None)
g2_4.add_edge((6, 7, 8, 9, 11, 12, 13, 14), (6, 7, 9, 11, 12, 13, 14, 15), None)
g2_4.add_edge((6, 7, 8, 9, 11, 12, 13, 14), (7, 8, 9, 10, 11, 12, 13, 14), None)
g2_4.add_edge((6, 7, 8, 9, 11, 12, 14, 17), (6, 7, 8, 9, 11, 14, 16, 17), None)
g2_4.add_edge((6, 7, 8, 9, 11, 12, 14, 17), (6, 7, 9, 11, 12, 14, 16, 17), None)
g2_4.add_edge((6, 7, 8, 9, 11, 12, 14, 17), (7, 8, 9, 10, 11, 12, 14, 17), None)
g2_4.add_edge((6, 7, 8, 9, 11, 13, 14, 15), (6, 7, 8, 9, 11, 14, 15, 16), None)
g2_4.add_edge((6, 7, 8, 9, 11, 13, 14, 15), (6, 7, 9, 11, 12, 13, 14, 15), None)
g2_4.add_edge((6, 7, 8, 9, 11, 13, 14, 15), (7, 8, 9, 10, 11, 13, 14, 15), None)
g2_4.add_edge((6, 7, 8, 9, 11, 14, 15, 16), (6, 7, 8, 9, 11, 14, 16, 17), None)
g2_4.add_edge((6, 7, 8, 9, 11, 14, 15, 16), (6, 7, 9, 11, 12, 14, 15, 16), None)
g2_4.add_edge((6, 7, 8, 9, 11, 14, 15, 16), (7, 8, 9, 10, 11, 14, 15, 16), None)
g2_4.add_edge((6, 7, 8, 9, 11, 14, 16, 17), (6, 7, 9, 11, 12, 14, 16, 17), None)
g2_4.add_edge((6, 7, 8, 9, 11, 14, 16, 17), (7, 8, 9, 10, 11, 14, 16, 17), None)
g2_4.add_edge((6, 7, 9, 10, 11, 12, 13, 15), (6, 7, 9, 11, 12, 13, 14, 15), None)
g2_4.add_edge((6, 7, 9, 10, 11, 12, 13, 15), (7, 9, 10, 11, 12, 13, 14, 15), None)
g2_4.add_edge((6, 7, 9, 11, 12, 13, 14, 15), (6, 7, 9, 11, 12, 14, 15, 16), None)
g2_4.add_edge((6, 7, 9, 11, 12, 13, 14, 15), (7, 9, 10, 11, 12, 13, 14, 15), None)
g2_4.add_edge((6, 7, 9, 11, 12, 14, 15, 16), (6, 7, 9, 11, 12, 14, 16, 17), None)
g2_4.add_edge((6, 7, 9, 11, 12, 14, 15, 16), (7, 9, 10, 11, 12, 14, 15, 16), None)
g2_4.add_edge((6, 7, 9, 11, 12, 14, 16, 17), (7, 9, 10, 11, 12, 14, 16, 17), None)
g2_4.add_edge((7, 8, 9, 10, 11, 12, 13, 14), (7, 8, 9, 10, 11, 12, 14, 17), None)
g2_4.add_edge((7, 8, 9, 10, 11, 12, 13, 14), (7, 8, 9, 10, 11, 13, 14, 15), None)
g2_4.add_edge((7, 8, 9, 10, 11, 12, 13, 14), (7, 8, 10, 11, 12, 13, 14, 17), None)
g2_4.add_edge((7, 8, 9, 10, 11, 12, 13, 14), (7, 9, 10, 11, 12, 13, 14, 15), None)
g2_4.add_edge((7, 8, 9, 10, 11, 12, 14, 17), (7, 8, 9, 10, 11, 14, 16, 17), None)
g2_4.add_edge((7, 8, 9, 10, 11, 12, 14, 17), (7, 8, 10, 11, 12, 13, 14, 17), None)
g2_4.add_edge((7, 8, 9, 10, 11, 12, 14, 17), (7, 9, 10, 11, 12, 14, 16, 17), None)
g2_4.add_edge((7, 8, 9, 10, 11, 13, 14, 15), (7, 8, 9, 10, 11, 14, 15, 16), None)
g2_4.add_edge((7, 8, 9, 10, 11, 13, 14, 15), (7, 8, 10, 11, 13, 14, 15, 17), None)
g2_4.add_edge((7, 8, 9, 10, 11, 13, 14, 15), (7, 9, 10, 11, 12, 13, 14, 15), None)
g2_4.add_edge((7, 8, 9, 10, 11, 14, 15, 16), (7, 8, 9, 10, 11, 14, 16, 17), None)
g2_4.add_edge((7, 8, 9, 10, 11, 14, 15, 16), (7, 8, 10, 11, 14, 15, 16, 17), None)
g2_4.add_edge((7, 8, 9, 10, 11, 14, 15, 16), (7, 9, 10, 11, 12, 14, 15, 16), None)
g2_4.add_edge((7, 8, 9, 10, 11, 14, 16, 17), (7, 8, 10, 11, 14, 15, 16, 17), None)
g2_4.add_edge((7, 8, 9, 10, 11, 14, 16, 17), (7, 9, 10, 11, 12, 14, 16, 17), None)
g2_4.add_edge((7, 8, 10, 11, 12, 13, 14, 17), (7, 8, 10, 11, 13, 14, 15, 17), None)
g2_4.add_edge((7, 8, 10, 11, 12, 13, 14, 17), (7, 10, 11, 12, 13, 14, 16, 17), None)
g2_4.add_edge((7, 8, 10, 11, 13, 14, 15, 17), (7, 8, 10, 11, 14, 15, 16, 17), None)
g2_4.add_edge((7, 8, 10, 11, 13, 14, 15, 17), (7, 10, 11, 13, 14, 15, 16, 17), None)
g2_4.add_edge((7, 8, 10, 11, 14, 15, 16, 17), (7, 10, 11, 13, 14, 15, 16, 17), None)
g2_4.add_edge((7, 9, 10, 11, 12, 13, 14, 15), (7, 9, 10, 11, 12, 14, 15, 16), None)
g2_4.add_edge((7, 9, 10, 11, 12, 13, 14, 15), (7, 10, 11, 12, 13, 14, 15, 16), None)
g2_4.add_edge((7, 9, 10, 11, 12, 14, 15, 16), (7, 9, 10, 11, 12, 14, 16, 17), None)
g2_4.add_edge((7, 9, 10, 11, 12, 14, 15, 16), (7, 10, 11, 12, 13, 14, 15, 16), None)
g2_4.add_edge((7, 9, 10, 11, 12, 14, 16, 17), (7, 10, 11, 12, 13, 14, 16, 17), None)
g2_4.add_edge((7, 10, 11, 12, 13, 14, 15, 16), (7, 10, 11, 12, 13, 14, 16, 17), None)
g2_4.add_edge((7, 10, 11, 12, 13, 14, 15, 16), (7, 10, 11, 13, 14, 15, 16, 17), None)
g2_4.add_edge((7, 10, 11, 12, 13, 14, 16, 17), (7, 10, 11, 13, 14, 15, 16, 17), None)


==> onlineCode/flipGraph3-1.py <==
g3_1 = Graph()
g3_1.add_edge((0, 1, 2), (0, 1, 3), None)
g3_1.add_edge((0, 1, 2), (0, 2, 3), None)
g3_1.add_edge((0, 1, 2), (1, 2, 3), None)
g3_1.add_edge((0, 1, 3), (0, 2, 3), None)
g3_1.add_edge((0, 1, 3), (1, 2, 3), None)
g3_1.add_edge((0, 2, 3), (1, 2, 3), None)


==> onlineCode/flipGraph3-2.py <==
g3_2 = Graph()
g3_2.add_edge((0, 1, 2, 3, 4, 5), (0, 1, 2, 3, 4, 8), None)
g3_2.add_edge((0, 1, 2, 3, 4, 5), (0, 1, 2, 3, 5, 6), None)
g3_2.add_edge((0, 1, 2, 3, 4, 5), (0, 1, 2, 4, 5, 8), None)
g3_2.add_edge((0, 1, 2, 3, 4, 5), (0, 1, 3, 4, 5, 6), None)
g3_2.add_edge((0, 1, 2, 3, 4, 5), (0, 2, 3, 4, 5, 8), None)
g3_2.add_edge((0, 1, 2, 3, 4, 5), (1, 2, 3, 4, 5, 6), None)
g3_2.add_edge((0, 1, 2, 3, 4, 8), (0, 1, 2, 3, 7, 8), None)
g3_2.add_edge((0, 1, 2, 3, 4, 8), (0, 1, 2, 4, 5, 8), None)
g3_2.add_edge((0, 1, 2, 3, 4, 8), (0, 1, 3, 4, 7, 8), None)
g3_2.add_edge((0, 1, 2, 3, 4, 8), (0, 2, 3, 4, 5, 8), None)
g3_2.add_edge((0, 1, 2, 3, 4, 8), (1, 2, 3, 4, 7, 8), None)
g3_2.add_edge((0, 1, 2, 3, 5, 6), (0, 1, 2, 3, 6, 7), None)
g3_2.add_edge((0, 1, 2, 3, 5, 6), (0, 1, 2, 5, 6, 8), None)
g3_2.add_edge((0, 1, 2, 3, 5, 6), (0, 1, 3, 4, 5, 6), None)
g3_2.add_edge((0, 1, 2, 3, 5, 6), (0, 2, 3, 5, 6, 8), None)
g3_2.add_edge((0, 1, 2, 3, 5, 6), (1, 2, 3, 4, 5, 6), None)
g3_2.add_edge((0, 1, 2, 3, 6, 7), (0, 1, 2, 3, 7, 8), None)
g3_2.add_edge((0, 1, 2, 3, 6, 7), (0, 1, 2, 6, 7, 8), None)
g3_2.add_edge((0, 1, 2, 3, 6, 7), (0, 1, 3, 4, 6, 7), None)
g3_2.add_edge((0, 1, 2, 3, 6, 7), (0, 2, 3, 6, 7, 8), None)
g3_2.add_edge((0, 1, 2, 3, 6, 7), (1, 2, 3, 4, 6, 7), None)
g3_2.add_edge((0, 1, 2, 3, 7, 8), (0, 1, 2, 6, 7, 8), None)
g3_2.add_edge((0, 1, 2, 3, 7, 8), (0, 1, 3, 4, 7, 8), None)
g3_2.add_edge((0, 1, 2, 3, 7, 8), (0, 2, 3, 6, 7, 8), None)
g3_2.add_edge((0, 1, 2, 3, 7, 8), (1, 2, 3, 4, 7, 8), None)
g3_2.add_edge((0, 1, 2, 4, 5, 8), (0, 1, 2, 5, 6, 8), None)
g3_2.add_edge((0, 1, 2, 4, 5, 8), (0, 1, 4, 5, 7, 8), None)
g3_2.add_edge((0, 1, 2, 4, 5, 8), (0, 2, 3, 4, 5, 8), None)
g3_2.add_edge((0, 1, 2, 4, 5, 8), (1, 2, 4, 5, 7, 8), None)
g3_2.add_edge((0, 1, 2, 5, 6, 8), (0, 1, 2, 6, 7, 8), None)
g3_2.add_edge((0, 1, 2, 5, 6, 8), (0, 1, 5, 6, 7, 8), None)
g3_2.add_edge((0, 1, 2, 5, 6, 8), (0, 2, 3, 5, 6, 8), None)
g3_2.add_edge((0, 1, 2, 5, 6, 8), (1, 2, 5, 6, 7, 8), None)
g3_2.add_edge((0, 1, 2, 6, 7, 8), (0, 1, 5, 6, 7, 8), None)
g3_2.add_edge((0, 1, 2, 6, 7, 8), (0, 2, 3, 6, 7, 8), None)
g3_2.add_edge((0, 1, 2, 6, 7, 8), (1, 2, 5, 6, 7, 8), None)
g3_2.add_edge((0, 1, 3, 4, 5, 6), (0, 1, 3, 4, 6, 7), None)
g3_2.add_edge((0, 1, 3, 4, 5, 6), (0, 1, 4, 5, 6, 7), None)
g3_2.add_edge((0, 1, 3, 4, 5, 6), (0, 3, 4, 5, 6, 8), None)
g3_2.add_edge((0, 1, 3, 4, 5, 6), (1, 2, 3, 4, 5, 6), None)
g3_2.add_edge((0, 1, 3, 4, 6, 7), (0, 1, 3, 4, 7, 8), None)
g3_2.add_edge((0, 1, 3, 4, 6, 7), (0, 1, 4, 5, 6, 7), None)
g3_2.add_edge((0, 1, 3, 4, 6, 7), (0, 3, 4, 6, 7, 8), None)
g3_2.add_edge((0, 1, 3, 4, 6, 7), (1, 2, 3, 4, 6, 7), None)
g3_2.add_edge((0, 1, 3, 4, 7, 8), (0, 1, 4, 5, 7, 8), None)
g3_2.add_edge((0, 1, 3, 4, 7, 8), (0, 3, 4, 6, 7, 8), None)
g3_2.add_edge((0, 1, 3, 4, 7, 8), (1, 2, 3, 4, 7, 8), None)
g3_2.add_edge((0, 1, 4, 5, 6, 7), (0, 1, 4, 5, 7, 8), None)
g3_2.add_edge((0, 1, 4, 5, 6, 7), (0, 1, 5, 6, 7, 8), None)
g3_2.add_edge((0, 1, 4, 5, 6, 7), (0, 4, 5, 6, 7, 8), None)
g3_2.add_edge((0, 1, 4, 5, 6, 7), (1, 2, 4, 5, 6, 7), None)
g3_2.add_edge((0, 1, 4, 5, 7, 8), (0, 1, 5, 6, 7, 8), None)
g3_2.add_edge((0, 1, 4, 5, 7, 8), (0, 4, 5, 6, 7, 8), None)
g3_2.add_edge((0, 1, 4, 5, 7, 8), (1, 2, 4, 5, 7, 8), None)
g3_2.add_edge((0, 1, 5, 6, 7, 8), (0, 4, 5, 6, 7, 8), None)
g3_2.add_edge((0, 1, 5, 6, 7, 8), (1, 2, 5, 6, 7, 8), None)
g3_2.add_edge((0, 2, 3, 4, 5, 8), (0, 2, 3, 5, 6, 8), None)
g3_2.add_edge((0, 2, 3, 4, 5, 8), (0, 3, 4, 5, 6, 8), None)
g3_2.add_edge((0, 2, 3, 4, 5, 8), (2, 3, 4, 5, 7, 8), None)
g3_2.add_edge((0, 2, 3, 5, 6, 8), (0, 2, 3, 6, 7, 8), None)
g3_2.add_edge((0, 2, 3, 5, 6, 8), (0, 3, 4, 5, 6, 8), None)
g3_2.add_edge((0, 2, 3, 5, 6, 8), (2, 3, 5, 6, 7, 8), None)
g3_2.add_edge((0, 2, 3, 6, 7, 8), (0, 3, 4, 6, 7, 8), None)
g3_2.add_edge((0, 2, 3, 6, 7, 8), (2, 3, 5, 6, 7, 8), None)
g3_2.add_edge((0, 3, 4, 5, 6, 8), (0, 3, 4, 6, 7, 8), None)
g3_2.add_edge((0, 3, 4, 5, 6, 8), (0, 4, 5, 6, 7, 8), None)
g3_2.add_edge((0, 3, 4, 5, 6, 8), (3, 4, 5, 6, 7, 8), None)
g3_2.add_edge((0, 3, 4, 6, 7, 8), (0, 4, 5, 6, 7, 8), None)
g3_2.add_edge((0, 3, 4, 6, 7, 8), (3, 4, 5, 6, 7, 8), None)
g3_2.add_edge((0, 4, 5, 6, 7, 8), (3, 4, 5, 6, 7, 8), None)
g3_2.add_edge((1, 2, 3, 4, 5, 6), (1, 2, 3, 4, 6, 7), None)
g3_2.add_edge((1, 2, 3, 4, 5, 6), (1, 2, 4, 5, 6, 7), None)
g3_2.add_edge((1, 2, 3, 4, 5, 6), (2, 3, 4, 5, 6, 7), None)
g3_2.add_edge((1, 2, 3, 4, 6, 7), (1, 2, 3, 4, 7, 8), None)
g3_2.add_edge((1, 2, 3, 4, 6, 7), (1, 2, 4, 5, 6, 7), None)
g3_2.add_edge((1, 2, 3, 4, 6, 7), (2, 3, 4, 5, 6, 7), None)
g3_2.add_edge((1, 2, 3, 4, 7, 8), (1, 2, 4, 5, 7, 8), None)
g3_2.add_edge((1, 2, 3, 4, 7, 8), (2, 3, 4, 5, 7, 8), None)
g3_2.add_edge((1, 2, 4, 5, 6, 7), (1, 2, 4, 5, 7, 8), None)
g3_2.add_edge((1, 2, 4, 5, 6, 7), (1, 2, 5, 6, 7, 8), None)
g3_2.add_edge((1, 2, 4, 5, 6, 7), (2, 3, 4, 5, 6, 7), None)
g3_2.add_edge((1, 2, 4, 5, 7, 8), (1, 2, 5, 6, 7, 8), None)
g3_2.add_edge((1, 2, 4, 5, 7, 8), (2, 3, 4, 5, 7, 8), None)
g3_2.add_edge((1, 2, 5, 6, 7, 8), (2, 3, 5, 6, 7, 8), None)
g3_2.add_edge((2, 3, 4, 5, 6, 7), (2, 3, 4, 5, 7, 8), None)
g3_2.add_edge((2, 3, 4, 5, 6, 7), (2, 3, 5, 6, 7, 8), None)
g3_2.add_edge((2, 3, 4, 5, 6, 7), (3, 4, 5, 6, 7, 8), None)
g3_2.add_edge((2, 3, 4, 5, 7, 8), (2, 3, 5, 6, 7, 8), None)
g3_2.add_edge((2, 3, 4, 5, 7, 8), (3, 4, 5, 6, 7, 8), None)
g3_2.add_edge((2, 3, 5, 6, 7, 8), (3, 4, 5, 6, 7, 8), None)


==> onlineCode/flipGraph3-3.py <==
g3_3 = Graph()
g3_3.add_edge((0, 1, 2, 3, 4, 5, 6, 7, 8), (0, 1, 2, 3, 4, 5, 6, 7, 14), None)
g3_3.add_edge((0, 1, 2, 3, 4, 5, 6, 7, 8), (0, 1, 2, 3, 4, 5, 6, 8, 12), None)
g3_3.add_edge((0, 1, 2, 3, 4, 5, 6, 7, 8), (0, 1, 2, 3, 4, 5, 7, 8, 9), None)
g3_3.add_edge((0, 1, 2, 3, 4, 5, 6, 7, 8), (0, 1, 2, 3, 4, 6, 7, 8, 14), None)
g3_3.add_edge((0, 1, 2, 3, 4, 5, 6, 7, 8), (0, 1, 2, 3, 5, 6, 7, 8, 12), None)
g3_3.add_edge((0, 1, 2, 3, 4, 5, 6, 7, 8), (0, 1, 2, 4, 5, 6, 7, 8, 9), None)
g3_3.add_edge((0, 1, 2, 3, 4, 5, 6, 7, 8), (0, 1, 3, 4, 5, 6, 7, 8, 14), None)
g3_3.add_edge((0, 1, 2, 3, 4, 5, 6, 7, 8), (0, 2, 3, 4, 5, 6, 7, 8, 12), None)
g3_3.add_edge((0, 1, 2, 3, 4, 5, 6, 7, 8), (1, 2, 3, 4, 5, 6, 7, 8, 9), None)
g3_3.add_edge((0, 1, 2, 3, 4, 5, 6, 7, 14), (0, 1, 2, 3, 4, 5, 6, 13, 14), None)
g3_3.add_edge((0, 1, 2, 3, 4, 5, 6, 7, 14), (0, 1, 2, 3, 4, 5, 7, 9, 14), None)
g3_3.add_edge((0, 1, 2, 3, 4, 5, 6, 7, 14), (0, 1, 2, 3, 4, 6, 7, 8, 14), None)
g3_3.add_edge((0, 1, 2, 3, 4, 5, 6, 7, 14), (0, 1, 2, 3, 5, 6, 7, 13, 14), None)
g3_3.add_edge((0, 1, 2, 3, 4, 5, 6, 7, 14), (0, 1, 2, 4, 5, 6, 7, 9, 14), None)
g3_3.add_edge((0, 1, 2, 3, 4, 5, 6, 7, 14), (0, 1, 3, 4, 5, 6, 7, 8, 14), None)
g3_3.add_edge((0, 1, 2, 3, 4, 5, 6, 7, 14), (0, 2, 3, 4, 5, 6, 7, 13, 14), None)
g3_3.add_edge((0, 1, 2, 3, 4, 5, 6, 7, 14), (1, 2, 3, 4, 5, 6, 7, 9, 14), None)
g3_3.add_edge((0, 1, 2, 3, 4, 5, 6, 8, 12), (0, 1, 2, 3, 4, 5, 6, 12, 13), None)
g3_3.add_edge((0, 1, 2, 3, 4, 5, 6, 8, 12), (0, 1, 2, 3, 4, 5, 8, 10, 12), None)
g3_3.add_edge((0, 1, 2, 3, 4, 5, 6, 8, 12), (0, 1, 2, 3, 4, 6, 8, 12, 14), None)
g3_3.add_edge((0, 1, 2, 3, 4, 5, 6, 8, 12), (0, 1, 2, 3, 5, 6, 7, 8, 12), None)
g3_3.add_edge((0, 1, 2, 3, 4, 5, 6, 8, 12), (0, 1, 2, 4, 5, 6, 8, 10, 12), None)
g3_3.add_edge((0, 1, 2, 3, 4, 5, 6, 8, 12), (0, 1, 3, 4, 5, 6, 8, 12, 14), None)
g3_3.add_edge((0, 1, 2, 3, 4, 5, 6, 8, 12), (0, 2, 3, 4, 5, 6, 7, 8, 12), None)
g3_3.add_edge((0, 1, 2, 3, 4, 5, 6, 8, 12), (1, 2, 3, 4, 5, 6, 8, 10, 12), None)
g3_3.add_edge((0, 1, 2, 3, 4, 5, 6, 12, 13), (0, 1, 2, 3, 4, 5, 6, 13, 14), None)
g3_3.add_edge((0, 1, 2, 3, 4, 5, 6, 12, 13), (0, 1, 2, 3, 4, 5, 11, 12, 13), None)
g3_3.add_edge((0, 1, 2, 3, 4, 5, 6, 12, 13), (0, 1, 2, 3, 4, 6, 12, 13, 14), None)
g3_3.add_edge((0, 1, 2, 3, 4, 5, 6, 12, 13), (0, 1, 2, 3, 5, 6, 7, 12, 13), None)
g3_3.add_edge((0, 1, 2, 3, 4, 5, 6, 12, 13), (0, 1, 2, 4, 5, 6, 11, 12, 13), None)
g3_3.add_edge((0, 1, 2, 3, 4, 5, 6, 12, 13), (0, 1, 3, 4, 5, 6, 12, 13, 14), None)
g3_3.add_edge((0, 1, 2, 3, 4, 5, 6, 12, 13), (0, 2, 3, 4, 5, 6, 7, 12, 13), None)
g3_3.add_edge((0, 1, 2, 3, 4, 5, 6, 12, 13), (1, 2, 3, 4, 5, 6, 11, 12, 13), None)
g3_3.add_edge((0, 1, 2, 3, 4, 5, 6, 13, 14), (0, 1, 2, 3, 4, 5, 11, 13, 14), None)
g3_3.add_edge((0, 1, 2, 3, 4, 5, 6, 13, 14), (0, 1, 2, 3, 4, 6, 12, 13, 14), None)
g3_3.add_edge((0, 1, 2, 3, 4, 5, 6, 13, 14), (0, 1, 2, 3, 5, 6, 7, 13, 14), None)
g3_3.add_edge((0, 1, 2, 3, 4, 5, 6, 13, 14), (0, 1, 2, 4, 5, 6, 11, 13, 14), None)
g3_3.add_edge((0, 1, 2, 3, 4, 5, 6, 13, 14), (0, 1, 3, 4, 5, 6, 12, 13, 14), None)
g3_3.add_edge((0, 1, 2, 3, 4, 5, 6, 13, 14), (0, 2, 3, 4, 5, 6, 7, 13, 14), None)
g3_3.add_edge((0, 1, 2, 3, 4, 5, 6, 13, 14), (1, 2, 3, 4, 5, 6, 11, 13, 14), None)
g3_3.add_edge((0, 1, 2, 3, 4, 5, 7, 8, 9), (0, 1, 2, 3, 4, 5, 7, 9, 14), None)
g3_3.add_edge((0, 1, 2, 3, 4, 5, 7, 8, 9), (0, 1, 2, 3, 4, 5, 8, 9, 10), None)
g3_3.add_edge((0, 1, 2, 3, 4, 5, 7, 8, 9), (0, 1, 2, 3, 4, 7, 8, 9, 14), None)
g3_3.add_edge((0, 1, 2, 3, 4, 5, 7, 8, 9), (0, 1, 2, 3, 5, 7, 8, 9, 12), None)
g3_3.add_edge((0, 1, 2, 3, 4, 5, 7, 8, 9), (0, 1, 2, 4, 5, 6, 7, 8, 9), None)
g3_3.add_edge((0, 1, 2, 3, 4, 5, 7, 8, 9), (0, 1, 3, 4, 5, 7, 8, 9, 14), None)
g3_3.add_edge((0, 1, 2, 3, 4, 5, 7, 8, 9), (0, 2, 3, 4, 5, 7, 8, 9, 12), None)
g3_3.add_edge((0, 1, 2, 3, 4, 5, 7, 8, 9), (1, 2, 3, 4, 5, 6, 7, 8, 9), None)
g3_3.add_edge((0, 1, 2, 3, 4, 5, 7, 9, 14), (0, 1, 2, 3, 4, 5, 9, 11, 14), None)
g3_3.add_edge((0, 1, 2, 3, 4, 5, 7, 9, 14), (0, 1, 2, 3, 4, 7, 8, 9, 14), None)
g3_3.add_edge((0, 1, 2, 3, 4, 5, 7, 9, 14), (0, 1, 2, 3, 5, 7, 9, 13, 14), None)
g3_3.add_edge((0, 1, 2, 3, 4, 5, 7, 9, 14), (0, 1, 2, 4, 5, 6, 7, 9, 14), None)
g3_3.add_edge((0, 1, 2, 3, 4, 5, 7, 9, 14), (0, 1, 3, 4, 5, 7, 8, 9, 14), None)
g3_3.add_edge((0, 1, 2, 3, 4, 5, 7, 9, 14), (0, 2, 3, 4, 5, 7, 9, 13, 14), None)
g3_3.add_edge((0, 1, 2, 3, 4, 5, 7, 9, 14), (1, 2, 3, 4, 5, 6, 7, 9, 14), None)
g3_3.add_edge((0, 1, 2, 3, 4, 5, 8, 9, 10), (0, 1, 2, 3, 4, 5, 8, 10, 12), None)
g3_3.add_edge((0, 1, 2, 3, 4, 5, 8, 9, 10), (0, 1, 2, 3, 4, 5, 9, 10, 11), None)
g3_3.add_edge((0, 1, 2, 3, 4, 5, 8, 9, 10), (0, 1, 2, 3, 4, 8, 9, 10, 14), None)
g3_3.add_edge((0, 1, 2, 3, 4, 5, 8, 9, 10), (0, 1, 2, 3, 5, 8, 9, 10, 12), None)
g3_3.add_edge((0, 1, 2, 3, 4, 5, 8, 9, 10), (0, 1, 2, 4, 5, 6, 8, 9, 10), None)
g3_3.add_edge((0, 1, 2, 3, 4, 5, 8, 9, 10), (0, 1, 3, 4, 5, 8, 9, 10, 14), None)
g3_3.add_edge((0, 1, 2, 3, 4, 5, 8, 9, 10), (0, 2, 3, 4, 5, 8, 9, 10, 12), None)
g3_3.add_edge((0, 1, 2, 3, 4, 5, 8, 9, 10), (1, 2, 3, 4, 5, 6, 8, 9, 10), None)
g3_3.add_edge((0, 1, 2, 3, 4, 5, 8, 10, 12), (0, 1, 2, 3, 4, 5, 10, 11, 12), None)
g3_3.add_edge((0, 1, 2, 3, 4, 5, 8, 10, 12), (0, 1, 2, 3, 4, 8, 10, 12, 14), None)
g3_3.add_edge((0, 1, 2, 3, 4, 5, 8, 10, 12), (0, 1, 2, 3, 5, 8, 9, 10, 12), None)
g3_3.add_edge((0, 1, 2, 3, 4, 5, 8, 10, 12), (0, 1, 2, 4, 5, 6, 8, 10, 12), None)
g3_3.add_edge((0, 1, 2, 3, 4, 5, 8, 10, 12), (0, 1, 3, 4, 5, 8, 10, 12, 14), None)
g3_3.add_edge((0, 1, 2, 3, 4, 5, 8, 10, 12), (0, 2, 3, 4, 5, 8, 9, 10, 12), None)
g3_3.add_edge((0, 1, 2, 3, 4, 5, 8, 10, 12), (1, 2, 3, 4, 5, 6, 8, 10, 12), None)
g3_3.add_edge((0, 1, 2, 3, 4, 5, 9, 10, 11), (0, 1, 2, 3, 4, 5, 9, 11, 14), None)
g3_3.add_edge((0, 1, 2, 3, 4, 5, 9, 10, 11), (0, 1, 2, 3, 4, 5, 10, 11, 12), None)
g3_3.add_edge((0, 1, 2, 3, 4, 5, 9, 10, 11), (0, 1, 2, 3, 4, 9, 10, 11, 14), None)
g3_3.add_edge((0, 1, 2, 3, 4, 5, 9, 10, 11), (0, 1, 2, 3, 5, 9, 10, 11, 12), None)
g3_3.add_edge((0, 1, 2, 3, 4, 5, 9, 10, 11), (0, 1, 2, 4, 5, 6, 9, 10, 11), None)
g3_3.add_edge((0, 1, 2, 3, 4, 5, 9, 10, 11), (0, 1, 3, 4, 5, 9, 10, 11, 14), None)
g3_3.add_edge((0, 1, 2, 3, 4, 5, 9, 10, 11), (0, 2, 3, 4, 5, 9, 10, 11, 12), None)
g3_3.add_edge((0, 1, 2, 3, 4, 5, 9, 10, 11), (1, 2, 3, 4, 5, 6, 9, 10, 11), None)
g3_3.add_edge((0, 1, 2, 3, 4, 5, 9, 11, 14), (0, 1, 2, 3, 4, 5, 11, 13, 14), None)
g3_3.add_edge((0, 1, 2, 3, 4, 5, 9, 11, 14), (0, 1, 2, 3, 4, 9, 10, 11, 14), None)
g3_3.add_edge((0, 1, 2, 3, 4, 5, 9, 11, 14), (0, 1, 2, 3, 5, 9, 11, 13, 14), None)
g3_3.add_edge((0, 1, 2, 3, 4, 5, 9, 11, 14), (0, 1, 2, 4, 5, 6, 9, 11, 14), None)
g3_3.add_edge((0, 1, 2, 3, 4, 5, 9, 11, 14), (0, 1, 3, 4, 5, 9, 10, 11, 14), None)
g3_3.add_edge((0, 1, 2, 3, 4, 5, 9, 11, 14), (0, 2, 3, 4, 5, 9, 11, 13, 14), None)
g3_3.add_edge((0, 1, 2, 3, 4, 5, 9, 11, 14), (1, 2, 3, 4, 5, 6, 9, 11, 14), None)
g3_3.add_edge((0, 1, 2, 3, 4, 5, 10, 11, 12), (0, 1, 2, 3, 4, 5, 11, 12, 13), None)
g3_3.add_edge((0, 1, 2, 3, 4, 5, 10, 11, 12), (0, 1, 2, 3, 4, 10, 11, 12, 14), None)
g3_3.add_edge((0, 1, 2, 3, 4, 5, 10, 11, 12), (0, 1, 2, 3, 5, 9, 10, 11, 12), None)
g3_3.add_edge((0, 1, 2, 3, 4, 5, 10, 11, 12), (0, 1, 2, 4, 5, 6, 10, 11, 12), None)
g3_3.add_edge((0, 1, 2, 3, 4, 5, 10, 11, 12), (0, 1, 3, 4, 5, 10, 11, 12, 14), None)
g3_3.add_edge((0, 1, 2, 3, 4, 5, 10, 11, 12), (0, 2, 3, 4, 5, 9, 10, 11, 12), None)
g3_3.add_edge((0, 1, 2, 3, 4, 5, 10, 11, 12), (1, 2, 3, 4, 5, 6, 10, 11, 12), None)
g3_3.add_edge((0, 1, 2, 3, 4, 5, 11, 12, 13), (0, 1, 2, 3, 4, 5, 11, 13, 14), None)
g3_3.add_edge((0, 1, 2, 3, 4, 5, 11, 12, 13), (0, 1, 2, 3, 4, 11, 12, 13, 14), None)
g3_3.add_edge((0, 1, 2, 3, 4, 5, 11, 12, 13), (0, 1, 2, 3, 5, 9, 11, 12, 13), None)
g3_3.add_edge((0, 1, 2, 3, 4, 5, 11, 12, 13), (0, 1, 2, 4, 5, 6, 11, 12, 13), None)
g3_3.add_edge((0, 1, 2, 3, 4, 5, 11, 12, 13), (0, 1, 3, 4, 5, 11, 12, 13, 14), None)
g3_3.add_edge((0, 1, 2, 3, 4, 5, 11, 12, 13), (0, 2, 3, 4, 5, 9, 11, 12, 13), None)
g3_3.add_edge((0, 1, 2, 3, 4, 5, 11, 12, 13), (1, 2, 3, 4, 5, 6, 11, 12, 13), None)
g3_3.add_edge((0, 1, 2, 3, 4, 5, 11, 13, 14), (0, 1, 2, 3, 4, 11, 12, 13, 14), None)
g3_3.add_edge((0, 1, 2, 3, 4, 5, 11, 13, 14), (0, 1, 2, 3, 5, 9, 11, 13, 14), None)
g3_3.add_edge((0, 1, 2, 3, 4, 5, 11, 13, 14), (0, 1, 2, 4, 5, 6, 11, 13, 14), None)
g3_3.add_edge((0, 1, 2, 3, 4, 5, 11, 13, 14), (0, 1, 3, 4, 5, 11, 12, 13, 14), None)
g3_3.add_edge((0, 1, 2, 3, 4, 5, 11, 13, 14), (0, 2, 3, 4, 5, 9, 11, 13, 14), None)
g3_3.add_edge((0, 1, 2, 3, 4, 5, 11, 13, 14), (1, 2, 3, 4, 5, 6, 11, 13, 14), None)
g3_3.add_edge((0, 1, 2, 3, 4, 6, 7, 8, 14), (0, 1, 2, 3, 4, 6, 8, 12, 14), None)
g3_3.add_edge((0, 1, 2, 3, 4, 6, 7, 8, 14), (0, 1, 2, 3, 4, 7, 8, 9, 14), None)
g3_3.add_edge((0, 1, 2, 3, 4, 6, 7, 8, 14), (0, 1, 2, 3, 6, 7, 8, 13, 14), None)
g3_3.add_edge((0, 1, 2, 3, 4, 6, 7, 8, 14), (0, 1, 2, 4, 6, 7, 8, 9, 14), None)
g3_3.add_edge((0, 1, 2, 3, 4, 6, 7, 8, 14), (0, 1, 3, 4, 5, 6, 7, 8, 14), None)
g3_3.add_edge((0, 1, 2, 3, 4, 6, 7, 8, 14), (0, 2, 3, 4, 6, 7, 8, 13, 14), None)
g3_3.add_edge((0, 1, 2, 3, 4, 6, 7, 8, 14), (1, 2, 3, 4, 6, 7, 8, 9, 14), None)
g3_3.add_edge((0, 1, 2, 3, 4, 6, 8, 12, 14), (0, 1, 2, 3, 4, 6, 12, 13, 14), None)
g3_3.add_edge((0, 1, 2, 3, 4, 6, 8, 12, 14), (0, 1, 2, 3, 4, 8, 10, 12, 14), None)
g3_3.add_edge((0, 1, 2, 3, 4, 6, 8, 12, 14), (0, 1, 2, 3, 6, 8, 12, 13, 14), None)
g3_3.add_edge((0, 1, 2, 3, 4, 6, 8, 12, 14), (0, 1, 2, 4, 6, 8, 10, 12, 14), None)
g3_3.add_edge((0, 1, 2, 3, 4, 6, 8, 12, 14), (0, 1, 3, 4, 5, 6, 8, 12, 14), None)
g3_3.add_edge((0, 1, 2, 3, 4, 6, 8, 12, 14), (0, 2, 3, 4, 6, 8, 12, 13, 14), None)
g3_3.add_edge((0, 1, 2, 3, 4, 6, 8, 12, 14), (1, 2, 3, 4, 6, 8, 10, 12, 14), None)
g3_3.add_edge((0, 1, 2, 3, 4, 6, 12, 13, 14), (0, 1, 2, 3, 4, 11, 12, 13, 14), None)
g3_3.add_edge((0, 1, 2, 3, 4, 6, 12, 13, 14), (0, 1, 2, 3, 6, 8, 12, 13, 14), None)
g3_3.add_edge((0, 1, 2, 3, 4, 6, 12, 13, 14), (0, 1, 2, 4, 6, 11, 12, 13, 14), None)
g3_3.add_edge((0, 1, 2, 3, 4, 6, 12, 13, 14), (0, 1, 3, 4, 5, 6, 12, 13, 14), None)
g3_3.add_edge((0, 1, 2, 3, 4, 6, 12, 13, 14), (0, 2, 3, 4, 6, 8, 12, 13, 14), None)
g3_3.add_edge((0, 1, 2, 3, 4, 6, 12, 13, 14), (1, 2, 3, 4, 6, 11, 12, 13, 14), None)
g3_3.add_edge((0, 1, 2, 3, 4, 7, 8, 9, 14), (0, 1, 2, 3, 4, 8, 9, 10, 14), None)
g3_3.add_edge((0, 1, 2, 3, 4, 7, 8, 9, 14), (0, 1, 2, 3, 7, 8, 9, 13, 14), None)
g3_3.add_edge((0, 1, 2, 3, 4, 7, 8, 9, 14), (0, 1, 2, 4, 6, 7, 8, 9, 14), None)
g3_3.add_edge((0, 1, 2, 3, 4, 7, 8, 9, 14), (0, 1, 3, 4, 5, 7, 8, 9, 14), None)
g3_3.add_edge((0, 1, 2, 3, 4, 7, 8, 9, 14), (0, 2, 3, 4, 7, 8, 9, 13, 14), None)
g3_3.add_edge((0, 1, 2, 3, 4, 7, 8, 9, 14), (1, 2, 3, 4, 6, 7, 8, 9, 14), None)
g3_3.add_edge((0, 1, 2, 3, 4, 8, 9, 10, 14), (0, 1, 2, 3, 4, 8, 10, 12, 14), None)
g3_3.add_edge((0, 1, 2, 3, 4, 8, 9, 10, 14), (0, 1, 2, 3, 4, 9, 10, 11, 14), None)
g3_3.add_edge((0, 1, 2, 3, 4, 8, 9, 10, 14), (0, 1, 2, 3, 8, 9, 10, 13, 14), None)
g3_3.add_edge((0, 1, 2, 3, 4, 8, 9, 10, 14), (0, 1, 2, 4, 6, 8, 9, 10, 14), None)
g3_3.add_edge((0, 1, 2, 3, 4, 8, 9, 10, 14), (0, 1, 3, 4, 5, 8, 9, 10, 14), None)
g3_3.add_edge((0, 1, 2, 3, 4, 8, 9, 10, 14), (0, 2, 3, 4, 8, 9, 10, 13, 14), None)
g3_3.add_edge((0, 1, 2, 3, 4, 8, 9, 10, 14), (1, 2, 3, 4, 6, 8, 9, 10, 14), None)
g3_3.add_edge((0, 1, 2, 3, 4, 8, 10, 12, 14), (0, 1, 2, 3, 4, 10, 11, 12, 14), None)
g3_3.add_edge((0, 1, 2, 3, 4, 8, 10, 12, 14), (0, 1, 2, 3, 8, 10, 12, 13, 14), None)
g3_3.add_edge((0, 1, 2, 3, 4, 8, 10, 12, 14), (0, 1, 2, 4, 6, 8, 10, 12, 14), None)
g3_3.add_edge((0, 1, 2, 3, 4, 8, 10, 12, 14), (0, 1, 3, 4, 5, 8, 10, 12, 14), None)
g3_3.add_edge((0, 1, 2, 3, 4, 8, 10, 12, 14), (0, 2, 3, 4, 8, 10, 12, 13, 14), None)
g3_3.add_edge((0, 1, 2, 3, 4, 8, 10, 12, 14), (1, 2, 3, 4, 6, 8, 10, 12, 14), None)
g3_3.add_edge((0, 1, 2, 3, 4, 9, 10, 11, 14), (0, 1, 2, 3, 4, 10, 11, 12, 14), None)
g3_3.add_edge((0, 1, 2, 3, 4, 9, 10, 11, 14), (0, 1, 2, 3, 9, 10, 11, 13, 14), None)
g3_3.add_edge((0, 1, 2, 3, 4, 9, 10, 11, 14), (0, 1, 2, 4, 6, 9, 10, 11, 14), None)
g3_3.add_edge((0, 1, 2, 3, 4, 9, 10, 11, 14), (0, 1, 3, 4, 5, 9, 10, 11, 14), None)
g3_3.add_edge((0, 1, 2, 3, 4, 9, 10, 11, 14), (0, 2, 3, 4, 9, 10, 11, 13, 14), None)
g3_3.add_edge((0, 1, 2, 3, 4, 9, 10, 11, 14), (1, 2, 3, 4, 6, 9, 10, 11, 14), None)
g3_3.add_edge((0, 1, 2, 3, 4, 10, 11, 12, 14), (0, 1, 2, 3, 4, 11, 12, 13, 14), None)
g3_3.add_edge((0, 1, 2, 3, 4, 10, 11, 12, 14), (0, 1, 2, 3, 10, 11, 12, 13, 14), None)
g3_3.add_edge((0, 1, 2, 3, 4, 10, 11, 12, 14), (0, 1, 2, 4, 6, 10, 11, 12, 14), None)
g3_3.add_edge((0, 1, 2, 3, 4, 10, 11, 12, 14), (0, 1, 3, 4, 5, 10, 11, 12, 14), None)
g3_3.add_edge((0, 1, 2, 3, 4, 10, 11, 12, 14), (0, 2, 3, 4, 10, 11, 12, 13, 14), None)
g3_3.add_edge((0, 1, 2, 3, 4, 10, 11, 12, 14), (1, 2, 3, 4, 6, 10, 11, 12, 14), None)
g3_3.add_edge((0, 1, 2, 3, 4, 11, 12, 13, 14), (0, 1, 2, 3, 10, 11, 12, 13, 14), None)
g3_3.add_edge((0, 1, 2, 3, 4, 11, 12, 13, 14), (0, 1, 2, 4, 6, 11, 12, 13, 14), None)
g3_3.add_edge((0, 1, 2, 3, 4, 11, 12, 13, 14), (0, 1, 3, 4, 5, 11, 12, 13, 14), None)
g3_3.add_edge((0, 1, 2, 3, 4, 11, 12, 13, 14), (0, 2, 3, 4, 10, 11, 12, 13, 14), None)
g3_3.add_edge((0, 1, 2, 3, 4, 11, 12, 13, 14), (1, 2, 3, 4, 6, 11, 12, 13, 14), None)
g3_3.add_edge((0, 1, 2, 3, 5, 6, 7, 8, 12), (0, 1, 2, 3, 5, 6, 7, 12, 13), None)
g3_3.add_edge((0, 1, 2, 3, 5, 6, 7, 8, 12), (0, 1, 2, 3, 5, 7, 8, 9, 12), None)
g3_3.add_edge((0, 1, 2, 3, 5, 6, 7, 8, 12), (0, 1, 2, 3, 6, 7, 8, 12, 13), None)
g3_3.add_edge((0, 1, 2, 3, 5, 6, 7, 8, 12), (0, 1, 2, 5, 6, 7, 8, 10, 12), None)
g3_3.add_edge((0, 1, 2, 3, 5, 6, 7, 8, 12), (0, 1, 3, 5, 6, 7, 8, 12, 14), None)
g3_3.add_edge((0, 1, 2, 3, 5, 6, 7, 8, 12), (0, 2, 3, 4, 5, 6, 7, 8, 12), None)
g3_3.add_edge((0, 1, 2, 3, 5, 6, 7, 8, 12), (1, 2, 3, 5, 6, 7, 8, 10, 12), None)
g3_3.add_edge((0, 1, 2, 3, 5, 6, 7, 12, 13), (0, 1, 2, 3, 5, 6, 7, 13, 14), None)
g3_3.add_edge((0, 1, 2, 3, 5, 6, 7, 12, 13), (0, 1, 2, 3, 5, 7, 9, 12, 13), None)
g3_3.add_edge((0, 1, 2, 3, 5, 6, 7, 12, 13), (0, 1, 2, 3, 6, 7, 8, 12, 13), None)
g3_3.add_edge((0, 1, 2, 3, 5, 6, 7, 12, 13), (0, 1, 2, 5, 6, 7, 11, 12, 13), None)
g3_3.add_edge((0, 1, 2, 3, 5, 6, 7, 12, 13), (0, 1, 3, 5, 6, 7, 12, 13, 14), None)
g3_3.add_edge((0, 1, 2, 3, 5, 6, 7, 12, 13), (0, 2, 3, 4, 5, 6, 7, 12, 13), None)
g3_3.add_edge((0, 1, 2, 3, 5, 6, 7, 12, 13), (1, 2, 3, 5, 6, 7, 11, 12, 13), None)
g3_3.add_edge((0, 1, 2, 3, 5, 6, 7, 13, 14), (0, 1, 2, 3, 5, 7, 9, 13, 14), None)
g3_3.add_edge((0, 1, 2, 3, 5, 6, 7, 13, 14), (0, 1, 2, 3, 6, 7, 8, 13, 14), None)
g3_3.add_edge((0, 1, 2, 3, 5, 6, 7, 13, 14), (0, 1, 2, 5, 6, 7, 11, 13, 14), None)
g3_3.add_edge((0, 1, 2, 3, 5, 6, 7, 13, 14), (0, 1, 3, 5, 6, 7, 12, 13, 14), None)
g3_3.add_edge((0, 1, 2, 3, 5, 6, 7, 13, 14), (0, 2, 3, 4, 5, 6, 7, 13, 14), None)
g3_3.add_edge((0, 1, 2, 3, 5, 6, 7, 13, 14), (1, 2, 3, 5, 6, 7, 11, 13, 14), None)
g3_3.add_edge((0, 1, 2, 3, 5, 7, 8, 9, 12), (0, 1, 2, 3, 5, 7, 9, 12, 13), None)
g3_3.add_edge((0, 1, 2, 3, 5, 7, 8, 9, 12), (0, 1, 2, 3, 5, 8, 9, 10, 12), None)
g3_3.add_edge((0, 1, 2, 3, 5, 7, 8, 9, 12), (0, 1, 2, 3, 7, 8, 9, 12, 13), None)
g3_3.add_edge((0, 1, 2, 3, 5, 7, 8, 9, 12), (0, 1, 2, 5, 7, 8, 9, 10, 12), None)
g3_3.add_edge((0, 1, 2, 3, 5, 7, 8, 9, 12), (0, 1, 3, 5, 7, 8, 9, 12, 14), None)
g3_3.add_edge((0, 1, 2, 3, 5, 7, 8, 9, 12), (0, 2, 3, 4, 5, 7, 8, 9, 12), None)
g3_3.add_edge((0, 1, 2, 3, 5, 7, 8, 9, 12), (1, 2, 3, 5, 7, 8, 9, 10, 12), None)
g3_3.add_edge((0, 1, 2, 3, 5, 7, 9, 12, 13), (0, 1, 2, 3, 5, 7, 9, 13, 14), None)
g3_3.add_edge((0, 1, 2, 3, 5, 7, 9, 12, 13), (0, 1, 2, 3, 5, 9, 11, 12, 13), None)
g3_3.add_edge((0, 1, 2, 3, 5, 7, 9, 12, 13), (0, 1, 2, 3, 7, 8, 9, 12, 13), None)
g3_3.add_edge((0, 1, 2, 3, 5, 7, 9, 12, 13), (0, 1, 2, 5, 7, 9, 11, 12, 13), None)
g3_3.add_edge((0, 1, 2, 3, 5, 7, 9, 12, 13), (0, 1, 3, 5, 7, 9, 12, 13, 14), None)
g3_3.add_edge((0, 1, 2, 3, 5, 7, 9, 12, 13), (0, 2, 3, 4, 5, 7, 9, 12, 13), None)
g3_3.add_edge((0, 1, 2, 3, 5, 7, 9, 12, 13), (1, 2, 3, 5, 7, 9, 11, 12, 13), None)
g3_3.add_edge((0, 1, 2, 3, 5, 7, 9, 13, 14), (0, 1, 2, 3, 5, 9, 11, 13, 14), None)
g3_3.add_edge((0, 1, 2, 3, 5, 7, 9, 13, 14), (0, 1, 2, 3, 7, 8, 9, 13, 14), None)
g3_3.add_edge((0, 1, 2, 3, 5, 7, 9, 13, 14), (0, 1, 2, 5, 7, 9, 11, 13, 14), None)
g3_3.add_edge((0, 1, 2, 3, 5, 7, 9, 13, 14), (0, 1, 3, 5, 7, 9, 12, 13, 14), None)
g3_3.add_edge((0, 1, 2, 3, 5, 7, 9, 13, 14), (0, 2, 3, 4, 5, 7, 9, 13, 14), None)
g3_3.add_edge((0, 1, 2, 3, 5, 7, 9, 13, 14), (1, 2, 3, 5, 7, 9, 11, 13, 14), None)
g3_3.add_edge((0, 1, 2, 3, 5, 8, 9, 10, 12), (0, 1, 2, 3, 5, 9, 10, 11, 12), None)
g3_3.add_edge((0, 1, 2, 3, 5, 8, 9, 10, 12), (0, 1, 2, 3, 8, 9, 10, 12, 13), None)
g3_3.add_edge((0, 1, 2, 3, 5, 8, 9, 10, 12), (0, 1, 2, 5, 7, 8, 9, 10, 12), None)
g3_3.add_edge((0, 1, 2, 3, 5, 8, 9, 10, 12), (0, 1, 3, 5, 8, 9, 10, 12, 14), None)
g3_3.add_edge((0, 1, 2, 3, 5, 8, 9, 10, 12), (0, 2, 3, 4, 5, 8, 9, 10, 12), None)
g3_3.add_edge((0, 1, 2, 3, 5, 8, 9, 10, 12), (1, 2, 3, 5, 7, 8, 9, 10, 12), None)
g3_3.add_edge((0, 1, 2, 3, 5, 9, 10, 11, 12), (0, 1, 2, 3, 5, 9, 11, 12, 13), None)
g3_3.add_edge((0, 1, 2, 3, 5, 9, 10, 11, 12), (0, 1, 2, 3, 9, 10, 11, 12, 13), None)
g3_3.add_edge((0, 1, 2, 3, 5, 9, 10, 11, 12), (0, 1, 2, 5, 7, 9, 10, 11, 12), None)
g3_3.add_edge((0, 1, 2, 3, 5, 9, 10, 11, 12), (0, 1, 3, 5, 9, 10, 11, 12, 14), None)
g3_3.add_edge((0, 1, 2, 3, 5, 9, 10, 11, 12), (0, 2, 3, 4, 5, 9, 10, 11, 12), None)
g3_3.add_edge((0, 1, 2, 3, 5, 9, 10, 11, 12), (1, 2, 3, 5, 7, 9, 10, 11, 12), None)
g3_3.add_edge((0, 1, 2, 3, 5, 9, 11, 12, 13), (0, 1, 2, 3, 5, 9, 11, 13, 14), None)
g3_3.add_edge((0, 1, 2, 3, 5, 9, 11, 12, 13), (0, 1, 2, 3, 9, 10, 11, 12, 13), None)
g3_3.add_edge((0, 1, 2, 3, 5, 9, 11, 12, 13), (0, 1, 2, 5, 7, 9, 11, 12, 13), None)
g3_3.add_edge((0, 1, 2, 3, 5, 9, 11, 12, 13), (0, 1, 3, 5, 9, 11, 12, 13, 14), None)
g3_3.add_edge((0, 1, 2, 3, 5, 9, 11, 12, 13), (0, 2, 3, 4, 5, 9, 11, 12, 13), None)
g3_3.add_edge((0, 1, 2, 3, 5, 9, 11, 12, 13), (1, 2, 3, 5, 7, 9, 11, 12, 13), None)
g3_3.add_edge((0, 1, 2, 3, 5, 9, 11, 13, 14), (0, 1, 2, 3, 9, 10, 11, 13, 14), None)
g3_3.add_edge((0, 1, 2, 3, 5, 9, 11, 13, 14), (0, 1, 2, 5, 7, 9, 11, 13, 14), None)
g3_3.add_edge((0, 1, 2, 3, 5, 9, 11, 13, 14), (0, 1, 3, 5, 9, 11, 12, 13, 14), None)
g3_3.add_edge((0, 1, 2, 3, 5, 9, 11, 13, 14), (0, 2, 3, 4, 5, 9, 11, 13, 14), None)
g3_3.add_edge((0, 1, 2, 3, 5, 9, 11, 13, 14), (1, 2, 3, 5, 7, 9, 11, 13, 14), None)
g3_3.add_edge((0, 1, 2, 3, 6, 7, 8, 12, 13), (0, 1, 2, 3, 6, 7, 8, 13, 14), None)
g3_3.add_edge((0, 1, 2, 3, 6, 7, 8, 12, 13), (0, 1, 2, 3, 6, 8, 12, 13, 14), None)
g3_3.add_edge((0, 1, 2, 3, 6, 7, 8, 12, 13), (0, 1, 2, 3, 7, 8, 9, 12, 13), None)
g3_3.add_edge((0, 1, 2, 3, 6, 7, 8, 12, 13), (0, 1, 2, 6, 7, 8, 11, 12, 13), None)
g3_3.add_edge((0, 1, 2, 3, 6, 7, 8, 12, 13), (0, 1, 3, 6, 7, 8, 12, 13, 14), None)
g3_3.add_edge((0, 1, 2, 3, 6, 7, 8, 12, 13), (0, 2, 3, 4, 6, 7, 8, 12, 13), None)
g3_3.add_edge((0, 1, 2, 3, 6, 7, 8, 12, 13), (1, 2, 3, 6, 7, 8, 11, 12, 13), None)
g3_3.add_edge((0, 1, 2, 3, 6, 7, 8, 13, 14), (0, 1, 2, 3, 6, 8, 12, 13, 14), None)
g3_3.add_edge((0, 1, 2, 3, 6, 7, 8, 13, 14), (0, 1, 2, 3, 7, 8, 9, 13, 14), None)
g3_3.add_edge((0, 1, 2, 3, 6, 7, 8, 13, 14), (0, 1, 2, 6, 7, 8, 11, 13, 14), None)
g3_3.add_edge((0, 1, 2, 3, 6, 7, 8, 13, 14), (0, 1, 3, 6, 7, 8, 12, 13, 14), None)
g3_3.add_edge((0, 1, 2, 3, 6, 7, 8, 13, 14), (0, 2, 3, 4, 6, 7, 8, 13, 14), None)
g3_3.add_edge((0, 1, 2, 3, 6, 7, 8, 13, 14), (1, 2, 3, 6, 7, 8, 11, 13, 14), None)
g3_3.add_edge((0, 1, 2, 3, 6, 8, 12, 13, 14), (0, 1, 2, 3, 8, 10, 12, 13, 14), None)
g3_3.add_edge((0, 1, 2, 3, 6, 8, 12, 13, 14), (0, 1, 2, 6, 8, 11, 12, 13, 14), None)
g3_3.add_edge((0, 1, 2, 3, 6, 8, 12, 13, 14), (0, 1, 3, 6, 7, 8, 12, 13, 14), None)
g3_3.add_edge((0, 1, 2, 3, 6, 8, 12, 13, 14), (0, 2, 3, 4, 6, 8, 12, 13, 14), None)
g3_3.add_edge((0, 1, 2, 3, 6, 8, 12, 13, 14), (1, 2, 3, 6, 8, 11, 12, 13, 14), None)
g3_3.add_edge((0, 1, 2, 3, 7, 8, 9, 12, 13), (0, 1, 2, 3, 7, 8, 9, 13, 14), None)
g3_3.add_edge((0, 1, 2, 3, 7, 8, 9, 12, 13), (0, 1, 2, 3, 8, 9, 10, 12, 13), None)
g3_3.add_edge((0, 1, 2, 3, 7, 8, 9, 12, 13), (0, 1, 2, 7, 8, 9, 11, 12, 13), None)
g3_3.add_edge((0, 1, 2, 3, 7, 8, 9, 12, 13), (0, 1, 3, 7, 8, 9, 12, 13, 14), None)
g3_3.add_edge((0, 1, 2, 3, 7, 8, 9, 12, 13), (0, 2, 3, 4, 7, 8, 9, 12, 13), None)
g3_3.add_edge((0, 1, 2, 3, 7, 8, 9, 12, 13), (1, 2, 3, 7, 8, 9, 11, 12, 13), None)
g3_3.add_edge((0, 1, 2, 3, 7, 8, 9, 13, 14), (0, 1, 2, 3, 8, 9, 10, 13, 14), None)
g3_3.add_edge((0, 1, 2, 3, 7, 8, 9, 13, 14), (0, 1, 2, 7, 8, 9, 11, 13, 14), None)
g3_3.add_edge((0, 1, 2, 3, 7, 8, 9, 13, 14), (0, 1, 3, 7, 8, 9, 12, 13, 14), None)
g3_3.add_edge((0, 1, 2, 3, 7, 8, 9, 13, 14), (0, 2, 3, 4, 7, 8, 9, 13, 14), None)
g3_3.add_edge((0, 1, 2, 3, 7, 8, 9, 13, 14), (1, 2, 3, 7, 8, 9, 11, 13, 14), None)
g3_3.add_edge((0, 1, 2, 3, 8, 9, 10, 12, 13), (0, 1, 2, 3, 8, 9, 10, 13, 14), None)
g3_3.add_edge((0, 1, 2, 3, 8, 9, 10, 12, 13), (0, 1, 2, 3, 8, 10, 12, 13, 14), None)
g3_3.add_edge((0, 1, 2, 3, 8, 9, 10, 12, 13), (0, 1, 2, 3, 9, 10, 11, 12, 13), None)
g3_3.add_edge((0, 1, 2, 3, 8, 9, 10, 12, 13), (0, 1, 2, 8, 9, 10, 11, 12, 13), None)
g3_3.add_edge((0, 1, 2, 3, 8, 9, 10, 12, 13), (0, 1, 3, 8, 9, 10, 12, 13, 14), None)
g3_3.add_edge((0, 1, 2, 3, 8, 9, 10, 12, 13), (0, 2, 3, 4, 8, 9, 10, 12, 13), None)
g3_3.add_edge((0, 1, 2, 3, 8, 9, 10, 12, 13), (1, 2, 3, 8, 9, 10, 11, 12, 13), None)
g3_3.add_edge((0, 1, 2, 3, 8, 9, 10, 13, 14), (0, 1, 2, 3, 8, 10, 12, 13, 14), None)
g3_3.add_edge((0, 1, 2, 3, 8, 9, 10, 13, 14), (0, 1, 2, 3, 9, 10, 11, 13, 14), None)
g3_3.add_edge((0, 1, 2, 3, 8, 9, 10, 13, 14), (0, 1, 2, 8, 9, 10, 11, 13, 14), None)
g3_3.add_edge((0, 1, 2, 3, 8, 9, 10, 13, 14), (0, 1, 3, 8, 9, 10, 12, 13, 14), None)
g3_3.add_edge((0, 1, 2, 3, 8, 9, 10, 13, 14), (0, 2, 3, 4, 8, 9, 10, 13, 14), None)
g3_3.add_edge((0, 1, 2, 3, 8, 9, 10, 13, 14), (1, 2, 3, 8, 9, 10, 11, 13, 14), None)
g3_3.add_edge((0, 1, 2, 3, 8, 10, 12, 13, 14), (0, 1, 2, 3, 10, 11, 12, 13, 14), None)
g3_3.add_edge((0, 1, 2, 3, 8, 10, 12, 13, 14), (0, 1, 2, 8, 10, 11, 12, 13, 14), None)
g3_3.add_edge((0, 1, 2, 3, 8, 10, 12, 13, 14), (0, 1, 3, 8, 9, 10, 12, 13, 14), None)
g3_3.add_edge((0, 1, 2, 3, 8, 10, 12, 13, 14), (0, 2, 3, 4, 8, 10, 12, 13, 14), None)
g3_3.add_edge((0, 1, 2, 3, 8, 10, 12, 13, 14), (1, 2, 3, 8, 10, 11, 12, 13, 14), None)
g3_3.add_edge((0, 1, 2, 3, 9, 10, 11, 12, 13), (0, 1, 2, 3, 9, 10, 11, 13, 14), None)
g3_3.add_edge((0, 1, 2, 3, 9, 10, 11, 12, 13), (0, 1, 2, 3, 10, 11, 12, 13, 14), None)
g3_3.add_edge((0, 1, 2, 3, 9, 10, 11, 12, 13), (0, 1, 2, 8, 9, 10, 11, 12, 13), None)
g3_3.add_edge((0, 1, 2, 3, 9, 10, 11, 12, 13), (0, 1, 3, 9, 10, 11, 12, 13, 14), None)
g3_3.add_edge((0, 1, 2, 3, 9, 10, 11, 12, 13), (0, 2, 3, 4, 9, 10, 11, 12, 13), None)
g3_3.add_edge((0, 1, 2, 3, 9, 10, 11, 12, 13), (1, 2, 3, 8, 9, 10, 11, 12, 13), None)
g3_3.add_edge((0, 1, 2, 3, 9, 10, 11, 13, 14), (0, 1, 2, 3, 10, 11, 12, 13, 14), None)
g3_3.add_edge((0, 1, 2, 3, 9, 10, 11, 13, 14), (0, 1, 2, 8, 9, 10, 11, 13, 14), None)
g3_3.add_edge((0, 1, 2, 3, 9, 10, 11, 13, 14), (0, 1, 3, 9, 10, 11, 12, 13, 14), None)
g3_3.add_edge((0, 1, 2, 3, 9, 10, 11, 13, 14), (0, 2, 3, 4, 9, 10, 11, 13, 14), None)
g3_3.add_edge((0, 1, 2, 3, 9, 10, 11, 13, 14), (1, 2, 3, 8, 9, 10, 11, 13, 14), None)
g3_3.add_edge((0, 1, 2, 3, 10, 11, 12, 13, 14), (0, 1, 2, 8, 10, 11, 12, 13, 14), None)
g3_3.add_edge((0, 1, 2, 3, 10, 11, 12, 13, 14), (0, 1, 3, 9, 10, 11, 12, 13, 14), None)
g3_3.add_edge((0, 1, 2, 3, 10, 11, 12, 13, 14), (0, 2, 3, 4, 10, 11, 12, 13, 14), None)
g3_3.add_edge((0, 1, 2, 3, 10, 11, 12, 13, 14), (1, 2, 3, 8, 10, 11, 12, 13, 14), None)
g3_3.add_edge((0, 1, 2, 4, 5, 6, 7, 8, 9), (0, 1, 2, 4, 5, 6, 7, 9, 14), None)
g3_3.add_edge((0, 1, 2, 4, 5, 6, 7, 8, 9), (0, 1, 2, 4, 5, 6, 8, 9, 10), None)
g3_3.add_edge((0, 1, 2, 4, 5, 6, 7, 8, 9), (0, 1, 2, 4, 6, 7, 8, 9, 14), None)
g3_3.add_edge((0, 1, 2, 4, 5, 6, 7, 8, 9), (0, 1, 2, 5, 6, 7, 8, 9, 10), None)
g3_3.add_edge((0, 1, 2, 4, 5, 6, 7, 8, 9), (0, 1, 4, 5, 6, 7, 8, 9, 14), None)
g3_3.add_edge((0, 1, 2, 4, 5, 6, 7, 8, 9), (0, 2, 4, 5, 6, 7, 8, 9, 12), None)
g3_3.add_edge((0, 1, 2, 4, 5, 6, 7, 8, 9), (1, 2, 3, 4, 5, 6, 7, 8, 9), None)
g3_3.add_edge((0, 1, 2, 4, 5, 6, 7, 9, 14), (0, 1, 2, 4, 5, 6, 9, 11, 14), None)
g3_3.add_edge((0, 1, 2, 4, 5, 6, 7, 9, 14), (0, 1, 2, 4, 6, 7, 8, 9, 14), None)
g3_3.add_edge((0, 1, 2, 4, 5, 6, 7, 9, 14), (0, 1, 2, 5, 6, 7, 9, 11, 14), None)
g3_3.add_edge((0, 1, 2, 4, 5, 6, 7, 9, 14), (0, 1, 4, 5, 6, 7, 8, 9, 14), None)
g3_3.add_edge((0, 1, 2, 4, 5, 6, 7, 9, 14), (0, 2, 4, 5, 6, 7, 9, 13, 14), None)
g3_3.add_edge((0, 1, 2, 4, 5, 6, 7, 9, 14), (1, 2, 3, 4, 5, 6, 7, 9, 14), None)
g3_3.add_edge((0, 1, 2, 4, 5, 6, 8, 9, 10), (0, 1, 2, 4, 5, 6, 8, 10, 12), None)
g3_3.add_edge((0, 1, 2, 4, 5, 6, 8, 9, 10), (0, 1, 2, 4, 5, 6, 9, 10, 11), None)
g3_3.add_edge((0, 1, 2, 4, 5, 6, 8, 9, 10), (0, 1, 2, 4, 6, 8, 9, 10, 14), None)
g3_3.add_edge((0, 1, 2, 4, 5, 6, 8, 9, 10), (0, 1, 2, 5, 6, 7, 8, 9, 10), None)
g3_3.add_edge((0, 1, 2, 4, 5, 6, 8, 9, 10), (0, 1, 4, 5, 6, 8, 9, 10, 14), None)
g3_3.add_edge((0, 1, 2, 4, 5, 6, 8, 9, 10), (0, 2, 4, 5, 6, 8, 9, 10, 12), None)
g3_3.add_edge((0, 1, 2, 4, 5, 6, 8, 9, 10), (1, 2, 3, 4, 5, 6, 8, 9, 10), None)
g3_3.add_edge((0, 1, 2, 4, 5, 6, 8, 10, 12), (0, 1, 2, 4, 5, 6, 10, 11, 12), None)
g3_3.add_edge((0, 1, 2, 4, 5, 6, 8, 10, 12), (0, 1, 2, 4, 6, 8, 10, 12, 14), None)
g3_3.add_edge((0, 1, 2, 4, 5, 6, 8, 10, 12), (0, 1, 2, 5, 6, 7, 8, 10, 12), None)
g3_3.add_edge((0, 1, 2, 4, 5, 6, 8, 10, 12), (0, 1, 4, 5, 6, 8, 10, 12, 14), None)
g3_3.add_edge((0, 1, 2, 4, 5, 6, 8, 10, 12), (0, 2, 4, 5, 6, 8, 9, 10, 12), None)
g3_3.add_edge((0, 1, 2, 4, 5, 6, 8, 10, 12), (1, 2, 3, 4, 5, 6, 8, 10, 12), None)
g3_3.add_edge((0, 1, 2, 4, 5, 6, 9, 10, 11), (0, 1, 2, 4, 5, 6, 9, 11, 14), None)
g3_3.add_edge((0, 1, 2, 4, 5, 6, 9, 10, 11), (0, 1, 2, 4, 5, 6, 10, 11, 12), None)
g3_3.add_edge((0, 1, 2, 4, 5, 6, 9, 10, 11), (0, 1, 2, 4, 6, 9, 10, 11, 14), None)
g3_3.add_edge((0, 1, 2, 4, 5, 6, 9, 10, 11), (0, 1, 2, 5, 6, 7, 9, 10, 11), None)
g3_3.add_edge((0, 1, 2, 4, 5, 6, 9, 10, 11), (0, 1, 4, 5, 6, 9, 10, 11, 14), None)
g3_3.add_edge((0, 1, 2, 4, 5, 6, 9, 10, 11), (0, 2, 4, 5, 6, 9, 10, 11, 12), None)
g3_3.add_edge((0, 1, 2, 4, 5, 6, 9, 10, 11), (1, 2, 3, 4, 5, 6, 9, 10, 11), None)
g3_3.add_edge((0, 1, 2, 4, 5, 6, 9, 11, 14), (0, 1, 2, 4, 5, 6, 11, 13, 14), None)
g3_3.add_edge((0, 1, 2, 4, 5, 6, 9, 11, 14), (0, 1, 2, 4, 6, 9, 10, 11, 14), None)
g3_3.add_edge((0, 1, 2, 4, 5, 6, 9, 11, 14), (0, 1, 2, 5, 6, 7, 9, 11, 14), None)
g3_3.add_edge((0, 1, 2, 4, 5, 6, 9, 11, 14), (0, 1, 4, 5, 6, 9, 10, 11, 14), None)
g3_3.add_edge((0, 1, 2, 4, 5, 6, 9, 11, 14), (0, 2, 4, 5, 6, 9, 11, 13, 14), None)
g3_3.add_edge((0, 1, 2, 4, 5, 6, 9, 11, 14), (1, 2, 3, 4, 5, 6, 9, 11, 14), None)
g3_3.add_edge((0, 1, 2, 4, 5, 6, 10, 11, 12), (0, 1, 2, 4, 5, 6, 11, 12, 13), None)
g3_3.add_edge((0, 1, 2, 4, 5, 6, 10, 11, 12), (0, 1, 2, 4, 6, 10, 11, 12, 14), None)
g3_3.add_edge((0, 1, 2, 4, 5, 6, 10, 11, 12), (0, 1, 2, 5, 6, 7, 10, 11, 12), None)
g3_3.add_edge((0, 1, 2, 4, 5, 6, 10, 11, 12), (0, 1, 4, 5, 6, 10, 11, 12, 14), None)
g3_3.add_edge((0, 1, 2, 4, 5, 6, 10, 11, 12), (0, 2, 4, 5, 6, 9, 10, 11, 12), None)
g3_3.add_edge((0, 1, 2, 4, 5, 6, 10, 11, 12), (1, 2, 3, 4, 5, 6, 10, 11, 12), None)
g3_3.add_edge((0, 1, 2, 4, 5, 6, 11, 12, 13), (0, 1, 2, 4, 5, 6, 11, 13, 14), None)
g3_3.add_edge((0, 1, 2, 4, 5, 6, 11, 12, 13), (0, 1, 2, 4, 6, 11, 12, 13, 14), None)
g3_3.add_edge((0, 1, 2, 4, 5, 6, 11, 12, 13), (0, 1, 2, 5, 6, 7, 11, 12, 13), None)
g3_3.add_edge((0, 1, 2, 4, 5, 6, 11, 12, 13), (0, 1, 4, 5, 6, 11, 12, 13, 14), None)
g3_3.add_edge((0, 1, 2, 4, 5, 6, 11, 12, 13), (0, 2, 4, 5, 6, 9, 11, 12, 13), None)
g3_3.add_edge((0, 1, 2, 4, 5, 6, 11, 12, 13), (1, 2, 3, 4, 5, 6, 11, 12, 13), None)
g3_3.add_edge((0, 1, 2, 4, 5, 6, 11, 13, 14), (0, 1, 2, 4, 6, 11, 12, 13, 14), None)
g3_3.add_edge((0, 1, 2, 4, 5, 6, 11, 13, 14), (0, 1, 2, 5, 6, 7, 11, 13, 14), None)
g3_3.add_edge((0, 1, 2, 4, 5, 6, 11, 13, 14), (0, 1, 4, 5, 6, 11, 12, 13, 14), None)
g3_3.add_edge((0, 1, 2, 4, 5, 6, 11, 13, 14), (0, 2, 4, 5, 6, 9, 11, 13, 14), None)
g3_3.add_edge((0, 1, 2, 4, 5, 6, 11, 13, 14), (1, 2, 3, 4, 5, 6, 11, 13, 14), None)
g3_3.add_edge((0, 1, 2, 4, 6, 7, 8, 9, 14), (0, 1, 2, 4, 6, 8, 9, 10, 14), None)
g3_3.add_edge((0, 1, 2, 4, 6, 7, 8, 9, 14), (0, 1, 2, 6, 7, 8, 9, 11, 14), None)
g3_3.add_edge((0, 1, 2, 4, 6, 7, 8, 9, 14), (0, 1, 4, 5, 6, 7, 8, 9, 14), None)
g3_3.add_edge((0, 1, 2, 4, 6, 7, 8, 9, 14), (0, 2, 4, 6, 7, 8, 9, 13, 14), None)
g3_3.add_edge((0, 1, 2, 4, 6, 7, 8, 9, 14), (1, 2, 3, 4, 6, 7, 8, 9, 14), None)
g3_3.add_edge((0, 1, 2, 4, 6, 8, 9, 10, 14), (0, 1, 2, 4, 6, 8, 10, 12, 14), None)
g3_3.add_edge((0, 1, 2, 4, 6, 8, 9, 10, 14), (0, 1, 2, 4, 6, 9, 10, 11, 14), None)
g3_3.add_edge((0, 1, 2, 4, 6, 8, 9, 10, 14), (0, 1, 2, 6, 8, 9, 10, 11, 14), None)
g3_3.add_edge((0, 1, 2, 4, 6, 8, 9, 10, 14), (0, 1, 4, 5, 6, 8, 9, 10, 14), None)
g3_3.add_edge((0, 1, 2, 4, 6, 8, 9, 10, 14), (0, 2, 4, 6, 8, 9, 10, 13, 14), None)
g3_3.add_edge((0, 1, 2, 4, 6, 8, 9, 10, 14), (1, 2, 3, 4, 6, 8, 9, 10, 14), None)
g3_3.add_edge((0, 1, 2, 4, 6, 8, 10, 12, 14), (0, 1, 2, 4, 6, 10, 11, 12, 14), None)
g3_3.add_edge((0, 1, 2, 4, 6, 8, 10, 12, 14), (0, 1, 2, 6, 8, 10, 11, 12, 14), None)
g3_3.add_edge((0, 1, 2, 4, 6, 8, 10, 12, 14), (0, 1, 4, 5, 6, 8, 10, 12, 14), None)
g3_3.add_edge((0, 1, 2, 4, 6, 8, 10, 12, 14), (0, 2, 4, 6, 8, 10, 12, 13, 14), None)
g3_3.add_edge((0, 1, 2, 4, 6, 8, 10, 12, 14), (1, 2, 3, 4, 6, 8, 10, 12, 14), None)
g3_3.add_edge((0, 1, 2, 4, 6, 9, 10, 11, 14), (0, 1, 2, 4, 6, 10, 11, 12, 14), None)
g3_3.add_edge((0, 1, 2, 4, 6, 9, 10, 11, 14), (0, 1, 2, 6, 8, 9, 10, 11, 14), None)
g3_3.add_edge((0, 1, 2, 4, 6, 9, 10, 11, 14), (0, 1, 4, 5, 6, 9, 10, 11, 14), None)
g3_3.add_edge((0, 1, 2, 4, 6, 9, 10, 11, 14), (0, 2, 4, 6, 9, 10, 11, 13, 14), None)
g3_3.add_edge((0, 1, 2, 4, 6, 9, 10, 11, 14), (1, 2, 3, 4, 6, 9, 10, 11, 14), None)
g3_3.add_edge((0, 1, 2, 4, 6, 10, 11, 12, 14), (0, 1, 2, 4, 6, 11, 12, 13, 14), None)
g3_3.add_edge((0, 1, 2, 4, 6, 10, 11, 12, 14), (0, 1, 2, 6, 8, 10, 11, 12, 14), None)
g3_3.add_edge((0, 1, 2, 4, 6, 10, 11, 12, 14), (0, 1, 4, 5, 6, 10, 11, 12, 14), None)
g3_3.add_edge((0, 1, 2, 4, 6, 10, 11, 12, 14), (0, 2, 4, 6, 10, 11, 12, 13, 14), None)
g3_3.add_edge((0, 1, 2, 4, 6, 10, 11, 12, 14), (1, 2, 3, 4, 6, 10, 11, 12, 14), None)
g3_3.add_edge((0, 1, 2, 4, 6, 11, 12, 13, 14), (0, 1, 2, 6, 8, 11, 12, 13, 14), None)
g3_3.add_edge((0, 1, 2, 4, 6, 11, 12, 13, 14), (0, 1, 4, 5, 6, 11, 12, 13, 14), None)
g3_3.add_edge((0, 1, 2, 4, 6, 11, 12, 13, 14), (0, 2, 4, 6, 10, 11, 12, 13, 14), None)
g3_3.add_edge((0, 1, 2, 4, 6, 11, 12, 13, 14), (1, 2, 3, 4, 6, 11, 12, 13, 14), None)
g3_3.add_edge((0, 1, 2, 5, 6, 7, 8, 9, 10), (0, 1, 2, 5, 6, 7, 8, 10, 12), None)
g3_3.add_edge((0, 1, 2, 5, 6, 7, 8, 9, 10), (0, 1, 2, 5, 6, 7, 9, 10, 11), None)
g3_3.add_edge((0, 1, 2, 5, 6, 7, 8, 9, 10), (0, 1, 2, 5, 7, 8, 9, 10, 12), None)
g3_3.add_edge((0, 1, 2, 5, 6, 7, 8, 9, 10), (0, 1, 2, 6, 7, 8, 9, 10, 11), None)
g3_3.add_edge((0, 1, 2, 5, 6, 7, 8, 9, 10), (0, 1, 5, 6, 7, 8, 9, 10, 14), None)
g3_3.add_edge((0, 1, 2, 5, 6, 7, 8, 9, 10), (0, 2, 5, 6, 7, 8, 9, 10, 12), None)
g3_3.add_edge((0, 1, 2, 5, 6, 7, 8, 9, 10), (1, 2, 3, 5, 6, 7, 8, 9, 10), None)
g3_3.add_edge((0, 1, 2, 5, 6, 7, 8, 10, 12), (0, 1, 2, 5, 6, 7, 10, 11, 12), None)
g3_3.add_edge((0, 1, 2, 5, 6, 7, 8, 10, 12), (0, 1, 2, 5, 7, 8, 9, 10, 12), None)
g3_3.add_edge((0, 1, 2, 5, 6, 7, 8, 10, 12), (0, 1, 2, 6, 7, 8, 10, 11, 12), None)
g3_3.add_edge((0, 1, 2, 5, 6, 7, 8, 10, 12), (0, 1, 5, 6, 7, 8, 10, 12, 14), None)
g3_3.add_edge((0, 1, 2, 5, 6, 7, 8, 10, 12), (0, 2, 5, 6, 7, 8, 9, 10, 12), None)
g3_3.add_edge((0, 1, 2, 5, 6, 7, 8, 10, 12), (1, 2, 3, 5, 6, 7, 8, 10, 12), None)
g3_3.add_edge((0, 1, 2, 5, 6, 7, 9, 10, 11), (0, 1, 2, 5, 6, 7, 9, 11, 14), None)
g3_3.add_edge((0, 1, 2, 5, 6, 7, 9, 10, 11), (0, 1, 2, 5, 6, 7, 10, 11, 12), None)
g3_3.add_edge((0, 1, 2, 5, 6, 7, 9, 10, 11), (0, 1, 2, 5, 7, 9, 10, 11, 12), None)
g3_3.add_edge((0, 1, 2, 5, 6, 7, 9, 10, 11), (0, 1, 2, 6, 7, 8, 9, 10, 11), None)
g3_3.add_edge((0, 1, 2, 5, 6, 7, 9, 10, 11), (0, 1, 5, 6, 7, 9, 10, 11, 14), None)
g3_3.add_edge((0, 1, 2, 5, 6, 7, 9, 10, 11), (0, 2, 5, 6, 7, 9, 10, 11, 12), None)
g3_3.add_edge((0, 1, 2, 5, 6, 7, 9, 10, 11), (1, 2, 3, 5, 6, 7, 9, 10, 11), None)
g3_3.add_edge((0, 1, 2, 5, 6, 7, 9, 11, 14), (0, 1, 2, 5, 6, 7, 11, 13, 14), None)
g3_3.add_edge((0, 1, 2, 5, 6, 7, 9, 11, 14), (0, 1, 2, 5, 7, 9, 11, 13, 14), None)
g3_3.add_edge((0, 1, 2, 5, 6, 7, 9, 11, 14), (0, 1, 2, 6, 7, 8, 9, 11, 14), None)
g3_3.add_edge((0, 1, 2, 5, 6, 7, 9, 11, 14), (0, 1, 5, 6, 7, 9, 10, 11, 14), None)
g3_3.add_edge((0, 1, 2, 5, 6, 7, 9, 11, 14), (0, 2, 5, 6, 7, 9, 11, 13, 14), None)
g3_3.add_edge((0, 1, 2, 5, 6, 7, 9, 11, 14), (1, 2, 3, 5, 6, 7, 9, 11, 14), None)
g3_3.add_edge((0, 1, 2, 5, 6, 7, 10, 11, 12), (0, 1, 2, 5, 6, 7, 11, 12, 13), None)
g3_3.add_edge((0, 1, 2, 5, 6, 7, 10, 11, 12), (0, 1, 2, 5, 7, 9, 10, 11, 12), None)
g3_3.add_edge((0, 1, 2, 5, 6, 7, 10, 11, 12), (0, 1, 2, 6, 7, 8, 10, 11, 12), None)
g3_3.add_edge((0, 1, 2, 5, 6, 7, 10, 11, 12), (0, 1, 5, 6, 7, 10, 11, 12, 14), None)
g3_3.add_edge((0, 1, 2, 5, 6, 7, 10, 11, 12), (0, 2, 5, 6, 7, 9, 10, 11, 12), None)
g3_3.add_edge((0, 1, 2, 5, 6, 7, 10, 11, 12), (1, 2, 3, 5, 6, 7, 10, 11, 12), None)
g3_3.add_edge((0, 1, 2, 5, 6, 7, 11, 12, 13), (0, 1, 2, 5, 6, 7, 11, 13, 14), None)
g3_3.add_edge((0, 1, 2, 5, 6, 7, 11, 12, 13), (0, 1, 2, 5, 7, 9, 11, 12, 13), None)
g3_3.add_edge((0, 1, 2, 5, 6, 7, 11, 12, 13), (0, 1, 2, 6, 7, 8, 11, 12, 13), None)
g3_3.add_edge((0, 1, 2, 5, 6, 7, 11, 12, 13), (0, 1, 5, 6, 7, 11, 12, 13, 14), None)
g3_3.add_edge((0, 1, 2, 5, 6, 7, 11, 12, 13), (0, 2, 5, 6, 7, 9, 11, 12, 13), None)
g3_3.add_edge((0, 1, 2, 5, 6, 7, 11, 12, 13), (1, 2, 3, 5, 6, 7, 11, 12, 13), None)
g3_3.add_edge((0, 1, 2, 5, 6, 7, 11, 13, 14), (0, 1, 2, 5, 7, 9, 11, 13, 14), None)
g3_3.add_edge((0, 1, 2, 5, 6, 7, 11, 13, 14), (0, 1, 2, 6, 7, 8, 11, 13, 14), None)
g3_3.add_edge((0, 1, 2, 5, 6, 7, 11, 13, 14), (0, 1, 5, 6, 7, 11, 12, 13, 14), None)
g3_3.add_edge((0, 1, 2, 5, 6, 7, 11, 13, 14), (0, 2, 5, 6, 7, 9, 11, 13, 14), None)
g3_3.add_edge((0, 1, 2, 5, 6, 7, 11, 13, 14), (1, 2, 3, 5, 6, 7, 11, 13, 14), None)
g3_3.add_edge((0, 1, 2, 5, 7, 8, 9, 10, 12), (0, 1, 2, 5, 7, 9, 10, 11, 12), None)
g3_3.add_edge((0, 1, 2, 5, 7, 8, 9, 10, 12), (0, 1, 2, 7, 8, 9, 10, 11, 12), None)
g3_3.add_edge((0, 1, 2, 5, 7, 8, 9, 10, 12), (0, 1, 5, 7, 8, 9, 10, 12, 14), None)
g3_3.add_edge((0, 1, 2, 5, 7, 8, 9, 10, 12), (0, 2, 5, 6, 7, 8, 9, 10, 12), None)
g3_3.add_edge((0, 1, 2, 5, 7, 8, 9, 10, 12), (1, 2, 3, 5, 7, 8, 9, 10, 12), None)
g3_3.add_edge((0, 1, 2, 5, 7, 9, 10, 11, 12), (0, 1, 2, 5, 7, 9, 11, 12, 13), None)
g3_3.add_edge((0, 1, 2, 5, 7, 9, 10, 11, 12), (0, 1, 2, 7, 8, 9, 10, 11, 12), None)
g3_3.add_edge((0, 1, 2, 5, 7, 9, 10, 11, 12), (0, 1, 5, 7, 9, 10, 11, 12, 14), None)
g3_3.add_edge((0, 1, 2, 5, 7, 9, 10, 11, 12), (0, 2, 5, 6, 7, 9, 10, 11, 12), None)
g3_3.add_edge((0, 1, 2, 5, 7, 9, 10, 11, 12), (1, 2, 3, 5, 7, 9, 10, 11, 12), None)
g3_3.add_edge((0, 1, 2, 5, 7, 9, 11, 12, 13), (0, 1, 2, 5, 7, 9, 11, 13, 14), None)
g3_3.add_edge((0, 1, 2, 5, 7, 9, 11, 12, 13), (0, 1, 2, 7, 8, 9, 11, 12, 13), None)
g3_3.add_edge((0, 1, 2, 5, 7, 9, 11, 12, 13), (0, 1, 5, 7, 9, 11, 12, 13, 14), None)
g3_3.add_edge((0, 1, 2, 5, 7, 9, 11, 12, 13), (0, 2, 5, 6, 7, 9, 11, 12, 13), None)
g3_3.add_edge((0, 1, 2, 5, 7, 9, 11, 12, 13), (1, 2, 3, 5, 7, 9, 11, 12, 13), None)
g3_3.add_edge((0, 1, 2, 5, 7, 9, 11, 13, 14), (0, 1, 2, 7, 8, 9, 11, 13, 14), None)
g3_3.add_edge((0, 1, 2, 5, 7, 9, 11, 13, 14), (0, 1, 5, 7, 9, 11, 12, 13, 14), None)
g3_3.add_edge((0, 1, 2, 5, 7, 9, 11, 13, 14), (0, 2, 5, 6, 7, 9, 11, 13, 14), None)
g3_3.add_edge((0, 1, 2, 5, 7, 9, 11, 13, 14), (1, 2, 3, 5, 7, 9, 11, 13, 14), None)
g3_3.add_edge((0, 1, 2, 6, 7, 8, 9, 10, 11), (0, 1, 2, 6, 7, 8, 9, 11, 14), None)
g3_3.add_edge((0, 1, 2, 6, 7, 8, 9, 10, 11), (0, 1, 2, 6, 7, 8, 10, 11, 12), None)
g3_3.add_edge((0, 1, 2, 6, 7, 8, 9, 10, 11), (0, 1, 2, 6, 8, 9, 10, 11, 14), None)
g3_3.add_edge((0, 1, 2, 6, 7, 8, 9, 10, 11), (0, 1, 2, 7, 8, 9, 10, 11, 12), None)
g3_3.add_edge((0, 1, 2, 6, 7, 8, 9, 10, 11), (0, 1, 6, 7, 8, 9, 10, 11, 14), None)
g3_3.add_edge((0, 1, 2, 6, 7, 8, 9, 10, 11), (0, 2, 6, 7, 8, 9, 10, 11, 12), None)
g3_3.add_edge((0, 1, 2, 6, 7, 8, 9, 10, 11), (1, 2, 3, 6, 7, 8, 9, 10, 11), None)
g3_3.add_edge((0, 1, 2, 6, 7, 8, 9, 11, 14), (0, 1, 2, 6, 7, 8, 11, 13, 14), None)
g3_3.add_edge((0, 1, 2, 6, 7, 8, 9, 11, 14), (0, 1, 2, 6, 8, 9, 10, 11, 14), None)
g3_3.add_edge((0, 1, 2, 6, 7, 8, 9, 11, 14), (0, 1, 2, 7, 8, 9, 11, 13, 14), None)
g3_3.add_edge((0, 1, 2, 6, 7, 8, 9, 11, 14), (0, 1, 6, 7, 8, 9, 10, 11, 14), None)
g3_3.add_edge((0, 1, 2, 6, 7, 8, 9, 11, 14), (0, 2, 6, 7, 8, 9, 11, 13, 14), None)
g3_3.add_edge((0, 1, 2, 6, 7, 8, 9, 11, 14), (1, 2, 3, 6, 7, 8, 9, 11, 14), None)
g3_3.add_edge((0, 1, 2, 6, 7, 8, 10, 11, 12), (0, 1, 2, 6, 7, 8, 11, 12, 13), None)
g3_3.add_edge((0, 1, 2, 6, 7, 8, 10, 11, 12), (0, 1, 2, 6, 8, 10, 11, 12, 14), None)
g3_3.add_edge((0, 1, 2, 6, 7, 8, 10, 11, 12), (0, 1, 2, 7, 8, 9, 10, 11, 12), None)
g3_3.add_edge((0, 1, 2, 6, 7, 8, 10, 11, 12), (0, 1, 6, 7, 8, 10, 11, 12, 14), None)
g3_3.add_edge((0, 1, 2, 6, 7, 8, 10, 11, 12), (0, 2, 6, 7, 8, 9, 10, 11, 12), None)
g3_3.add_edge((0, 1, 2, 6, 7, 8, 10, 11, 12), (1, 2, 3, 6, 7, 8, 10, 11, 12), None)
g3_3.add_edge((0, 1, 2, 6, 7, 8, 11, 12, 13), (0, 1, 2, 6, 7, 8, 11, 13, 14), None)
g3_3.add_edge((0, 1, 2, 6, 7, 8, 11, 12, 13), (0, 1, 2, 6, 8, 11, 12, 13, 14), None)
g3_3.add_edge((0, 1, 2, 6, 7, 8, 11, 12, 13), (0, 1, 2, 7, 8, 9, 11, 12, 13), None)
g3_3.add_edge((0, 1, 2, 6, 7, 8, 11, 12, 13), (0, 1, 6, 7, 8, 11, 12, 13, 14), None)
g3_3.add_edge((0, 1, 2, 6, 7, 8, 11, 12, 13), (0, 2, 6, 7, 8, 9, 11, 12, 13), None)
g3_3.add_edge((0, 1, 2, 6, 7, 8, 11, 12, 13), (1, 2, 3, 6, 7, 8, 11, 12, 13), None)
g3_3.add_edge((0, 1, 2, 6, 7, 8, 11, 13, 14), (0, 1, 2, 6, 8, 11, 12, 13, 14), None)
g3_3.add_edge((0, 1, 2, 6, 7, 8, 11, 13, 14), (0, 1, 2, 7, 8, 9, 11, 13, 14), None)
g3_3.add_edge((0, 1, 2, 6, 7, 8, 11, 13, 14), (0, 1, 6, 7, 8, 11, 12, 13, 14), None)
g3_3.add_edge((0, 1, 2, 6, 7, 8, 11, 13, 14), (0, 2, 6, 7, 8, 9, 11, 13, 14), None)
g3_3.add_edge((0, 1, 2, 6, 7, 8, 11, 13, 14), (1, 2, 3, 6, 7, 8, 11, 13, 14), None)
g3_3.add_edge((0, 1, 2, 6, 8, 9, 10, 11, 14), (0, 1, 2, 6, 8, 10, 11, 12, 14), None)
g3_3.add_edge((0, 1, 2, 6, 8, 9, 10, 11, 14), (0, 1, 2, 8, 9, 10, 11, 13, 14), None)
g3_3.add_edge((0, 1, 2, 6, 8, 9, 10, 11, 14), (0, 1, 6, 7, 8, 9, 10, 11, 14), None)
g3_3.add_edge((0, 1, 2, 6, 8, 9, 10, 11, 14), (0, 2, 6, 8, 9, 10, 11, 13, 14), None)
g3_3.add_edge((0, 1, 2, 6, 8, 9, 10, 11, 14), (1, 2, 3, 6, 8, 9, 10, 11, 14), None)
g3_3.add_edge((0, 1, 2, 6, 8, 10, 11, 12, 14), (0, 1, 2, 6, 8, 11, 12, 13, 14), None)
g3_3.add_edge((0, 1, 2, 6, 8, 10, 11, 12, 14), (0, 1, 2, 8, 10, 11, 12, 13, 14), None)
g3_3.add_edge((0, 1, 2, 6, 8, 10, 11, 12, 14), (0, 1, 6, 7, 8, 10, 11, 12, 14), None)
g3_3.add_edge((0, 1, 2, 6, 8, 10, 11, 12, 14), (0, 2, 6, 8, 10, 11, 12, 13, 14), None)
g3_3.add_edge((0, 1, 2, 6, 8, 10, 11, 12, 14), (1, 2, 3, 6, 8, 10, 11, 12, 14), None)
g3_3.add_edge((0, 1, 2, 6, 8, 11, 12, 13, 14), (0, 1, 2, 8, 10, 11, 12, 13, 14), None)
g3_3.add_edge((0, 1, 2, 6, 8, 11, 12, 13, 14), (0, 1, 6, 7, 8, 11, 12, 13, 14), None)
g3_3.add_edge((0, 1, 2, 6, 8, 11, 12, 13, 14), (0, 2, 6, 8, 10, 11, 12, 13, 14), None)
g3_3.add_edge((0, 1, 2, 6, 8, 11, 12, 13, 14), (1, 2, 3, 6, 8, 11, 12, 13, 14), None)
g3_3.add_edge((0, 1, 2, 7, 8, 9, 10, 11, 12), (0, 1, 2, 7, 8, 9, 11, 12, 13), None)
g3_3.add_edge((0, 1, 2, 7, 8, 9, 10, 11, 12), (0, 1, 2, 8, 9, 10, 11, 12, 13), None)
g3_3.add_edge((0, 1, 2, 7, 8, 9, 10, 11, 12), (0, 1, 7, 8, 9, 10, 11, 12, 14), None)
g3_3.add_edge((0, 1, 2, 7, 8, 9, 10, 11, 12), (0, 2, 6, 7, 8, 9, 10, 11, 12), None)
g3_3.add_edge((0, 1, 2, 7, 8, 9, 10, 11, 12), (1, 2, 3, 7, 8, 9, 10, 11, 12), None)
g3_3.add_edge((0, 1, 2, 7, 8, 9, 11, 12, 13), (0, 1, 2, 7, 8, 9, 11, 13, 14), None)
g3_3.add_edge((0, 1, 2, 7, 8, 9, 11, 12, 13), (0, 1, 2, 8, 9, 10, 11, 12, 13), None)
g3_3.add_edge((0, 1, 2, 7, 8, 9, 11, 12, 13), (0, 1, 7, 8, 9, 11, 12, 13, 14), None)
g3_3.add_edge((0, 1, 2, 7, 8, 9, 11, 12, 13), (0, 2, 6, 7, 8, 9, 11, 12, 13), None)
g3_3.add_edge((0, 1, 2, 7, 8, 9, 11, 12, 13), (1, 2, 3, 7, 8, 9, 11, 12, 13), None)
g3_3.add_edge((0, 1, 2, 7, 8, 9, 11, 13, 14), (0, 1, 2, 8, 9, 10, 11, 13, 14), None)
g3_3.add_edge((0, 1, 2, 7, 8, 9, 11, 13, 14), (0, 1, 7, 8, 9, 11, 12, 13, 14), None)
g3_3.add_edge((0, 1, 2, 7, 8, 9, 11, 13, 14), (0, 2, 6, 7, 8, 9, 11, 13, 14), None)
g3_3.add_edge((0, 1, 2, 7, 8, 9, 11, 13, 14), (1, 2, 3, 7, 8, 9, 11, 13, 14), None)
g3_3.add_edge((0, 1, 2, 8, 9, 10, 11, 12, 13), (0, 1, 2, 8, 9, 10, 11, 13, 14), None)
g3_3.add_edge((0, 1, 2, 8, 9, 10, 11, 12, 13), (0, 1, 2, 8, 10, 11, 12, 13, 14), None)
g3_3.add_edge((0, 1, 2, 8, 9, 10, 11, 12, 13), (0, 1, 8, 9, 10, 11, 12, 13, 14), None)
g3_3.add_edge((0, 1, 2, 8, 9, 10, 11, 12, 13), (0, 2, 6, 8, 9, 10, 11, 12, 13), None)
g3_3.add_edge((0, 1, 2, 8, 9, 10, 11, 12, 13), (1, 2, 3, 8, 9, 10, 11, 12, 13), None)
g3_3.add_edge((0, 1, 2, 8, 9, 10, 11, 13, 14), (0, 1, 2, 8, 10, 11, 12, 13, 14), None)
g3_3.add_edge((0, 1, 2, 8, 9, 10, 11, 13, 14), (0, 1, 8, 9, 10, 11, 12, 13, 14), None)
g3_3.add_edge((0, 1, 2, 8, 9, 10, 11, 13, 14), (0, 2, 6, 8, 9, 10, 11, 13, 14), None)
g3_3.add_edge((0, 1, 2, 8, 9, 10, 11, 13, 14), (1, 2, 3, 8, 9, 10, 11, 13, 14), None)
g3_3.add_edge((0, 1, 2, 8, 10, 11, 12, 13, 14), (0, 1, 8, 9, 10, 11, 12, 13, 14), None)
g3_3.add_edge((0, 1, 2, 8, 10, 11, 12, 13, 14), (0, 2, 6, 8, 10, 11, 12, 13, 14), None)
g3_3.add_edge((0, 1, 2, 8, 10, 11, 12, 13, 14), (1, 2, 3, 8, 10, 11, 12, 13, 14), None)
g3_3.add_edge((0, 1, 3, 4, 5, 6, 7, 8, 14), (0, 1, 3, 4, 5, 6, 8, 12, 14), None)
g3_3.add_edge((0, 1, 3, 4, 5, 6, 7, 8, 14), (0, 1, 3, 4, 5, 7, 8, 9, 14), None)
g3_3.add_edge((0, 1, 3, 4, 5, 6, 7, 8, 14), (0, 1, 3, 5, 6, 7, 8, 12, 14), None)
g3_3.add_edge((0, 1, 3, 4, 5, 6, 7, 8, 14), (0, 1, 4, 5, 6, 7, 8, 9, 14), None)
g3_3.add_edge((0, 1, 3, 4, 5, 6, 7, 8, 14), (0, 3, 4, 5, 6, 7, 8, 13, 14), None)
g3_3.add_edge((0, 1, 3, 4, 5, 6, 7, 8, 14), (1, 3, 4, 5, 6, 7, 8, 9, 14), None)
g3_3.add_edge((0, 1, 3, 4, 5, 6, 8, 12, 14), (0, 1, 3, 4, 5, 6, 12, 13, 14), None)
g3_3.add_edge((0, 1, 3, 4, 5, 6, 8, 12, 14), (0, 1, 3, 4, 5, 8, 10, 12, 14), None)
g3_3.add_edge((0, 1, 3, 4, 5, 6, 8, 12, 14), (0, 1, 3, 5, 6, 7, 8, 12, 14), None)
g3_3.add_edge((0, 1, 3, 4, 5, 6, 8, 12, 14), (0, 1, 4, 5, 6, 8, 10, 12, 14), None)
g3_3.add_edge((0, 1, 3, 4, 5, 6, 8, 12, 14), (0, 3, 4, 5, 6, 8, 12, 13, 14), None)
g3_3.add_edge((0, 1, 3, 4, 5, 6, 8, 12, 14), (1, 3, 4, 5, 6, 8, 10, 12, 14), None)
g3_3.add_edge((0, 1, 3, 4, 5, 6, 12, 13, 14), (0, 1, 3, 4, 5, 11, 12, 13, 14), None)
g3_3.add_edge((0, 1, 3, 4, 5, 6, 12, 13, 14), (0, 1, 3, 5, 6, 7, 12, 13, 14), None)
g3_3.add_edge((0, 1, 3, 4, 5, 6, 12, 13, 14), (0, 1, 4, 5, 6, 11, 12, 13, 14), None)
g3_3.add_edge((0, 1, 3, 4, 5, 6, 12, 13, 14), (0, 3, 4, 5, 6, 8, 12, 13, 14), None)
g3_3.add_edge((0, 1, 3, 4, 5, 6, 12, 13, 14), (1, 3, 4, 5, 6, 11, 12, 13, 14), None)
g3_3.add_edge((0, 1, 3, 4, 5, 7, 8, 9, 14), (0, 1, 3, 4, 5, 8, 9, 10, 14), None)
g3_3.add_edge((0, 1, 3, 4, 5, 7, 8, 9, 14), (0, 1, 3, 5, 7, 8, 9, 12, 14), None)
g3_3.add_edge((0, 1, 3, 4, 5, 7, 8, 9, 14), (0, 1, 4, 5, 6, 7, 8, 9, 14), None)
g3_3.add_edge((0, 1, 3, 4, 5, 7, 8, 9, 14), (0, 3, 4, 5, 7, 8, 9, 13, 14), None)
g3_3.add_edge((0, 1, 3, 4, 5, 7, 8, 9, 14), (1, 3, 4, 5, 6, 7, 8, 9, 14), None)
g3_3.add_edge((0, 1, 3, 4, 5, 8, 9, 10, 14), (0, 1, 3, 4, 5, 8, 10, 12, 14), None)
g3_3.add_edge((0, 1, 3, 4, 5, 8, 9, 10, 14), (0, 1, 3, 4, 5, 9, 10, 11, 14), None)
g3_3.add_edge((0, 1, 3, 4, 5, 8, 9, 10, 14), (0, 1, 3, 5, 8, 9, 10, 12, 14), None)
g3_3.add_edge((0, 1, 3, 4, 5, 8, 9, 10, 14), (0, 1, 4, 5, 6, 8, 9, 10, 14), None)
g3_3.add_edge((0, 1, 3, 4, 5, 8, 9, 10, 14), (0, 3, 4, 5, 8, 9, 10, 13, 14), None)
g3_3.add_edge((0, 1, 3, 4, 5, 8, 9, 10, 14), (1, 3, 4, 5, 6, 8, 9, 10, 14), None)
g3_3.add_edge((0, 1, 3, 4, 5, 8, 10, 12, 14), (0, 1, 3, 4, 5, 10, 11, 12, 14), None)
g3_3.add_edge((0, 1, 3, 4, 5, 8, 10, 12, 14), (0, 1, 3, 5, 8, 9, 10, 12, 14), None)
g3_3.add_edge((0, 1, 3, 4, 5, 8, 10, 12, 14), (0, 1, 4, 5, 6, 8, 10, 12, 14), None)
g3_3.add_edge((0, 1, 3, 4, 5, 8, 10, 12, 14), (0, 3, 4, 5, 8, 10, 12, 13, 14), None)
g3_3.add_edge((0, 1, 3, 4, 5, 8, 10, 12, 14), (1, 3, 4, 5, 6, 8, 10, 12, 14), None)
g3_3.add_edge((0, 1, 3, 4, 5, 9, 10, 11, 14), (0, 1, 3, 4, 5, 10, 11, 12, 14), None)
g3_3.add_edge((0, 1, 3, 4, 5, 9, 10, 11, 14), (0, 1, 3, 5, 9, 10, 11, 12, 14), None)
g3_3.add_edge((0, 1, 3, 4, 5, 9, 10, 11, 14), (0, 1, 4, 5, 6, 9, 10, 11, 14), None)
g3_3.add_edge((0, 1, 3, 4, 5, 9, 10, 11, 14), (0, 3, 4, 5, 9, 10, 11, 13, 14), None)
g3_3.add_edge((0, 1, 3, 4, 5, 9, 10, 11, 14), (1, 3, 4, 5, 6, 9, 10, 11, 14), None)
g3_3.add_edge((0, 1, 3, 4, 5, 10, 11, 12, 14), (0, 1, 3, 4, 5, 11, 12, 13, 14), None)
g3_3.add_edge((0, 1, 3, 4, 5, 10, 11, 12, 14), (0, 1, 3, 5, 9, 10, 11, 12, 14), None)
g3_3.add_edge((0, 1, 3, 4, 5, 10, 11, 12, 14), (0, 1, 4, 5, 6, 10, 11, 12, 14), None)
g3_3.add_edge((0, 1, 3, 4, 5, 10, 11, 12, 14), (0, 3, 4, 5, 10, 11, 12, 13, 14), None)
g3_3.add_edge((0, 1, 3, 4, 5, 10, 11, 12, 14), (1, 3, 4, 5, 6, 10, 11, 12, 14), None)
g3_3.add_edge((0, 1, 3, 4, 5, 11, 12, 13, 14), (0, 1, 3, 5, 9, 11, 12, 13, 14), None)
g3_3.add_edge((0, 1, 3, 4, 5, 11, 12, 13, 14), (0, 1, 4, 5, 6, 11, 12, 13, 14), None)
g3_3.add_edge((0, 1, 3, 4, 5, 11, 12, 13, 14), (0, 3, 4, 5, 10, 11, 12, 13, 14), None)
g3_3.add_edge((0, 1, 3, 4, 5, 11, 12, 13, 14), (1, 3, 4, 5, 6, 11, 12, 13, 14), None)
g3_3.add_edge((0, 1, 3, 5, 6, 7, 8, 12, 14), (0, 1, 3, 5, 6, 7, 12, 13, 14), None)
g3_3.add_edge((0, 1, 3, 5, 6, 7, 8, 12, 14), (0, 1, 3, 5, 7, 8, 9, 12, 14), None)
g3_3.add_edge((0, 1, 3, 5, 6, 7, 8, 12, 14), (0, 1, 3, 6, 7, 8, 12, 13, 14), None)
g3_3.add_edge((0, 1, 3, 5, 6, 7, 8, 12, 14), (0, 1, 5, 6, 7, 8, 10, 12, 14), None)
g3_3.add_edge((0, 1, 3, 5, 6, 7, 8, 12, 14), (0, 3, 5, 6, 7, 8, 12, 13, 14), None)
g3_3.add_edge((0, 1, 3, 5, 6, 7, 8, 12, 14), (1, 3, 5, 6, 7, 8, 10, 12, 14), None)
g3_3.add_edge((0, 1, 3, 5, 6, 7, 12, 13, 14), (0, 1, 3, 5, 7, 9, 12, 13, 14), None)
g3_3.add_edge((0, 1, 3, 5, 6, 7, 12, 13, 14), (0, 1, 3, 6, 7, 8, 12, 13, 14), None)
g3_3.add_edge((0, 1, 3, 5, 6, 7, 12, 13, 14), (0, 1, 5, 6, 7, 11, 12, 13, 14), None)
g3_3.add_edge((0, 1, 3, 5, 6, 7, 12, 13, 14), (0, 3, 5, 6, 7, 8, 12, 13, 14), None)
g3_3.add_edge((0, 1, 3, 5, 6, 7, 12, 13, 14), (1, 3, 5, 6, 7, 11, 12, 13, 14), None)
g3_3.add_edge((0, 1, 3, 5, 7, 8, 9, 12, 14), (0, 1, 3, 5, 7, 9, 12, 13, 14), None)
g3_3.add_edge((0, 1, 3, 5, 7, 8, 9, 12, 14), (0, 1, 3, 5, 8, 9, 10, 12, 14), None)
g3_3.add_edge((0, 1, 3, 5, 7, 8, 9, 12, 14), (0, 1, 3, 7, 8, 9, 12, 13, 14), None)
g3_3.add_edge((0, 1, 3, 5, 7, 8, 9, 12, 14), (0, 1, 5, 7, 8, 9, 10, 12, 14), None)
g3_3.add_edge((0, 1, 3, 5, 7, 8, 9, 12, 14), (0, 3, 5, 7, 8, 9, 12, 13, 14), None)
g3_3.add_edge((0, 1, 3, 5, 7, 8, 9, 12, 14), (1, 3, 5, 7, 8, 9, 10, 12, 14), None)
g3_3.add_edge((0, 1, 3, 5, 7, 9, 12, 13, 14), (0, 1, 3, 5, 9, 11, 12, 13, 14), None)
g3_3.add_edge((0, 1, 3, 5, 7, 9, 12, 13, 14), (0, 1, 3, 7, 8, 9, 12, 13, 14), None)
g3_3.add_edge((0, 1, 3, 5, 7, 9, 12, 13, 14), (0, 1, 5, 7, 9, 11, 12, 13, 14), None)
g3_3.add_edge((0, 1, 3, 5, 7, 9, 12, 13, 14), (0, 3, 5, 7, 8, 9, 12, 13, 14), None)
g3_3.add_edge((0, 1, 3, 5, 7, 9, 12, 13, 14), (1, 3, 5, 7, 9, 11, 12, 13, 14), None)
g3_3.add_edge((0, 1, 3, 5, 8, 9, 10, 12, 14), (0, 1, 3, 5, 9, 10, 11, 12, 14), None)
g3_3.add_edge((0, 1, 3, 5, 8, 9, 10, 12, 14), (0, 1, 3, 8, 9, 10, 12, 13, 14), None)
g3_3.add_edge((0, 1, 3, 5, 8, 9, 10, 12, 14), (0, 1, 5, 7, 8, 9, 10, 12, 14), None)
g3_3.add_edge((0, 1, 3, 5, 8, 9, 10, 12, 14), (0, 3, 5, 8, 9, 10, 12, 13, 14), None)
g3_3.add_edge((0, 1, 3, 5, 8, 9, 10, 12, 14), (1, 3, 5, 7, 8, 9, 10, 12, 14), None)
g3_3.add_edge((0, 1, 3, 5, 9, 10, 11, 12, 14), (0, 1, 3, 5, 9, 11, 12, 13, 14), None)
g3_3.add_edge((0, 1, 3, 5, 9, 10, 11, 12, 14), (0, 1, 3, 9, 10, 11, 12, 13, 14), None)
g3_3.add_edge((0, 1, 3, 5, 9, 10, 11, 12, 14), (0, 1, 5, 7, 9, 10, 11, 12, 14), None)
g3_3.add_edge((0, 1, 3, 5, 9, 10, 11, 12, 14), (0, 3, 5, 9, 10, 11, 12, 13, 14), None)
g3_3.add_edge((0, 1, 3, 5, 9, 10, 11, 12, 14), (1, 3, 5, 7, 9, 10, 11, 12, 14), None)
g3_3.add_edge((0, 1, 3, 5, 9, 11, 12, 13, 14), (0, 1, 3, 9, 10, 11, 12, 13, 14), None)
g3_3.add_edge((0, 1, 3, 5, 9, 11, 12, 13, 14), (0, 1, 5, 7, 9, 11, 12, 13, 14), None)
g3_3.add_edge((0, 1, 3, 5, 9, 11, 12, 13, 14), (0, 3, 5, 9, 10, 11, 12, 13, 14), None)
g3_3.add_edge((0, 1, 3, 5, 9, 11, 12, 13, 14), (1, 3, 5, 7, 9, 11, 12, 13, 14), None)
g3_3.add_edge((0, 1, 3, 6, 7, 8, 12, 13, 14), (0, 1, 3, 7, 8, 9, 12, 13, 14), None)
g3_3.add_edge((0, 1, 3, 6, 7, 8, 12, 13, 14), (0, 1, 6, 7, 8, 11, 12, 13, 14), None)
g3_3.add_edge((0, 1, 3, 6, 7, 8, 12, 13, 14), (0, 3, 5, 6, 7, 8, 12, 13, 14), None)
g3_3.add_edge((0, 1, 3, 6, 7, 8, 12, 13, 14), (1, 3, 6, 7, 8, 11, 12, 13, 14), None)
g3_3.add_edge((0, 1, 3, 7, 8, 9, 12, 13, 14), (0, 1, 3, 8, 9, 10, 12, 13, 14), None)
g3_3.add_edge((0, 1, 3, 7, 8, 9, 12, 13, 14), (0, 1, 7, 8, 9, 11, 12, 13, 14), None)
g3_3.add_edge((0, 1, 3, 7, 8, 9, 12, 13, 14), (0, 3, 5, 7, 8, 9, 12, 13, 14), None)
g3_3.add_edge((0, 1, 3, 7, 8, 9, 12, 13, 14), (1, 3, 7, 8, 9, 11, 12, 13, 14), None)
g3_3.add_edge((0, 1, 3, 8, 9, 10, 12, 13, 14), (0, 1, 3, 9, 10, 11, 12, 13, 14), None)
g3_3.add_edge((0, 1, 3, 8, 9, 10, 12, 13, 14), (0, 1, 8, 9, 10, 11, 12, 13, 14), None)
g3_3.add_edge((0, 1, 3, 8, 9, 10, 12, 13, 14), (0, 3, 5, 8, 9, 10, 12, 13, 14), None)
g3_3.add_edge((0, 1, 3, 8, 9, 10, 12, 13, 14), (1, 3, 8, 9, 10, 11, 12, 13, 14), None)
g3_3.add_edge((0, 1, 3, 9, 10, 11, 12, 13, 14), (0, 1, 8, 9, 10, 11, 12, 13, 14), None)
g3_3.add_edge((0, 1, 3, 9, 10, 11, 12, 13, 14), (0, 3, 5, 9, 10, 11, 12, 13, 14), None)
g3_3.add_edge((0, 1, 3, 9, 10, 11, 12, 13, 14), (1, 3, 8, 9, 10, 11, 12, 13, 14), None)
g3_3.add_edge((0, 1, 4, 5, 6, 7, 8, 9, 14), (0, 1, 4, 5, 6, 8, 9, 10, 14), None)
g3_3.add_edge((0, 1, 4, 5, 6, 7, 8, 9, 14), (0, 1, 5, 6, 7, 8, 9, 10, 14), None)
g3_3.add_edge((0, 1, 4, 5, 6, 7, 8, 9, 14), (0, 4, 5, 6, 7, 8, 9, 13, 14), None)
g3_3.add_edge((0, 1, 4, 5, 6, 7, 8, 9, 14), (1, 3, 4, 5, 6, 7, 8, 9, 14), None)
g3_3.add_edge((0, 1, 4, 5, 6, 8, 9, 10, 14), (0, 1, 4, 5, 6, 8, 10, 12, 14), None)
g3_3.add_edge((0, 1, 4, 5, 6, 8, 9, 10, 14), (0, 1, 4, 5, 6, 9, 10, 11, 14), None)
g3_3.add_edge((0, 1, 4, 5, 6, 8, 9, 10, 14), (0, 1, 5, 6, 7, 8, 9, 10, 14), None)
g3_3.add_edge((0, 1, 4, 5, 6, 8, 9, 10, 14), (0, 4, 5, 6, 8, 9, 10, 13, 14), None)
g3_3.add_edge((0, 1, 4, 5, 6, 8, 9, 10, 14), (1, 3, 4, 5, 6, 8, 9, 10, 14), None)
g3_3.add_edge((0, 1, 4, 5, 6, 8, 10, 12, 14), (0, 1, 4, 5, 6, 10, 11, 12, 14), None)
g3_3.add_edge((0, 1, 4, 5, 6, 8, 10, 12, 14), (0, 1, 5, 6, 7, 8, 10, 12, 14), None)
g3_3.add_edge((0, 1, 4, 5, 6, 8, 10, 12, 14), (0, 4, 5, 6, 8, 10, 12, 13, 14), None)
g3_3.add_edge((0, 1, 4, 5, 6, 8, 10, 12, 14), (1, 3, 4, 5, 6, 8, 10, 12, 14), None)
g3_3.add_edge((0, 1, 4, 5, 6, 9, 10, 11, 14), (0, 1, 4, 5, 6, 10, 11, 12, 14), None)
g3_3.add_edge((0, 1, 4, 5, 6, 9, 10, 11, 14), (0, 1, 5, 6, 7, 9, 10, 11, 14), None)
g3_3.add_edge((0, 1, 4, 5, 6, 9, 10, 11, 14), (0, 4, 5, 6, 9, 10, 11, 13, 14), None)
g3_3.add_edge((0, 1, 4, 5, 6, 9, 10, 11, 14), (1, 3, 4, 5, 6, 9, 10, 11, 14), None)
g3_3.add_edge((0, 1, 4, 5, 6, 10, 11, 12, 14), (0, 1, 4, 5, 6, 11, 12, 13, 14), None)
g3_3.add_edge((0, 1, 4, 5, 6, 10, 11, 12, 14), (0, 1, 5, 6, 7, 10, 11, 12, 14), None)
g3_3.add_edge((0, 1, 4, 5, 6, 10, 11, 12, 14), (0, 4, 5, 6, 10, 11, 12, 13, 14), None)
g3_3.add_edge((0, 1, 4, 5, 6, 10, 11, 12, 14), (1, 3, 4, 5, 6, 10, 11, 12, 14), None)
g3_3.add_edge((0, 1, 4, 5, 6, 11, 12, 13, 14), (0, 1, 5, 6, 7, 11, 12, 13, 14), None)
g3_3.add_edge((0, 1, 4, 5, 6, 11, 12, 13, 14), (0, 4, 5, 6, 10, 11, 12, 13, 14), None)
g3_3.add_edge((0, 1, 4, 5, 6, 11, 12, 13, 14), (1, 3, 4, 5, 6, 11, 12, 13, 14), None)
g3_3.add_edge((0, 1, 5, 6, 7, 8, 9, 10, 14), (0, 1, 5, 6, 7, 8, 10, 12, 14), None)
g3_3.add_edge((0, 1, 5, 6, 7, 8, 9, 10, 14), (0, 1, 5, 6, 7, 9, 10, 11, 14), None)
g3_3.add_edge((0, 1, 5, 6, 7, 8, 9, 10, 14), (0, 1, 5, 7, 8, 9, 10, 12, 14), None)
g3_3.add_edge((0, 1, 5, 6, 7, 8, 9, 10, 14), (0, 1, 6, 7, 8, 9, 10, 11, 14), None)
g3_3.add_edge((0, 1, 5, 6, 7, 8, 9, 10, 14), (0, 5, 6, 7, 8, 9, 10, 13, 14), None)
g3_3.add_edge((0, 1, 5, 6, 7, 8, 9, 10, 14), (1, 3, 5, 6, 7, 8, 9, 10, 14), None)
g3_3.add_edge((0, 1, 5, 6, 7, 8, 10, 12, 14), (0, 1, 5, 6, 7, 10, 11, 12, 14), None)
g3_3.add_edge((0, 1, 5, 6, 7, 8, 10, 12, 14), (0, 1, 5, 7, 8, 9, 10, 12, 14), None)
g3_3.add_edge((0, 1, 5, 6, 7, 8, 10, 12, 14), (0, 1, 6, 7, 8, 10, 11, 12, 14), None)
g3_3.add_edge((0, 1, 5, 6, 7, 8, 10, 12, 14), (0, 5, 6, 7, 8, 10, 12, 13, 14), None)
g3_3.add_edge((0, 1, 5, 6, 7, 8, 10, 12, 14), (1, 3, 5, 6, 7, 8, 10, 12, 14), None)
g3_3.add_edge((0, 1, 5, 6, 7, 9, 10, 11, 14), (0, 1, 5, 6, 7, 10, 11, 12, 14), None)
g3_3.add_edge((0, 1, 5, 6, 7, 9, 10, 11, 14), (0, 1, 5, 7, 9, 10, 11, 12, 14), None)
g3_3.add_edge((0, 1, 5, 6, 7, 9, 10, 11, 14), (0, 1, 6, 7, 8, 9, 10, 11, 14), None)
g3_3.add_edge((0, 1, 5, 6, 7, 9, 10, 11, 14), (0, 5, 6, 7, 9, 10, 11, 13, 14), None)
g3_3.add_edge((0, 1, 5, 6, 7, 9, 10, 11, 14), (1, 3, 5, 6, 7, 9, 10, 11, 14), None)
g3_3.add_edge((0, 1, 5, 6, 7, 10, 11, 12, 14), (0, 1, 5, 6, 7, 11, 12, 13, 14), None)
g3_3.add_edge((0, 1, 5, 6, 7, 10, 11, 12, 14), (0, 1, 5, 7, 9, 10, 11, 12, 14), None)
g3_3.add_edge((0, 1, 5, 6, 7, 10, 11, 12, 14), (0, 1, 6, 7, 8, 10, 11, 12, 14), None)
g3_3.add_edge((0, 1, 5, 6, 7, 10, 11, 12, 14), (0, 5, 6, 7, 10, 11, 12, 13, 14), None)
g3_3.add_edge((0, 1, 5, 6, 7, 10, 11, 12, 14), (1, 3, 5, 6, 7, 10, 11, 12, 14), None)
g3_3.add_edge((0, 1, 5, 6, 7, 11, 12, 13, 14), (0, 1, 5, 7, 9, 11, 12, 13, 14), None)
g3_3.add_edge((0, 1, 5, 6, 7, 11, 12, 13, 14), (0, 1, 6, 7, 8, 11, 12, 13, 14), None)
g3_3.add_edge((0, 1, 5, 6, 7, 11, 12, 13, 14), (0, 5, 6, 7, 10, 11, 12, 13, 14), None)
g3_3.add_edge((0, 1, 5, 6, 7, 11, 12, 13, 14), (1, 3, 5, 6, 7, 11, 12, 13, 14), None)
g3_3.add_edge((0, 1, 5, 7, 8, 9, 10, 12, 14), (0, 1, 5, 7, 9, 10, 11, 12, 14), None)
g3_3.add_edge((0, 1, 5, 7, 8, 9, 10, 12, 14), (0, 1, 7, 8, 9, 10, 11, 12, 14), None)
g3_3.add_edge((0, 1, 5, 7, 8, 9, 10, 12, 14), (0, 5, 7, 8, 9, 10, 12, 13, 14), None)
g3_3.add_edge((0, 1, 5, 7, 8, 9, 10, 12, 14), (1, 3, 5, 7, 8, 9, 10, 12, 14), None)
g3_3.add_edge((0, 1, 5, 7, 9, 10, 11, 12, 14), (0, 1, 5, 7, 9, 11, 12, 13, 14), None)
g3_3.add_edge((0, 1, 5, 7, 9, 10, 11, 12, 14), (0, 1, 7, 8, 9, 10, 11, 12, 14), None)
g3_3.add_edge((0, 1, 5, 7, 9, 10, 11, 12, 14), (0, 5, 7, 9, 10, 11, 12, 13, 14), None)
g3_3.add_edge((0, 1, 5, 7, 9, 10, 11, 12, 14), (1, 3, 5, 7, 9, 10, 11, 12, 14), None)
g3_3.add_edge((0, 1, 5, 7, 9, 11, 12, 13, 14), (0, 1, 7, 8, 9, 11, 12, 13, 14), None)
g3_3.add_edge((0, 1, 5, 7, 9, 11, 12, 13, 14), (0, 5, 7, 9, 10, 11, 12, 13, 14), None)
g3_3.add_edge((0, 1, 5, 7, 9, 11, 12, 13, 14), (1, 3, 5, 7, 9, 11, 12, 13, 14), None)
g3_3.add_edge((0, 1, 6, 7, 8, 9, 10, 11, 14), (0, 1, 6, 7, 8, 10, 11, 12, 14), None)
g3_3.add_edge((0, 1, 6, 7, 8, 9, 10, 11, 14), (0, 1, 7, 8, 9, 10, 11, 12, 14), None)
g3_3.add_edge((0, 1, 6, 7, 8, 9, 10, 11, 14), (0, 6, 7, 8, 9, 10, 11, 13, 14), None)
g3_3.add_edge((0, 1, 6, 7, 8, 9, 10, 11, 14), (1, 3, 6, 7, 8, 9, 10, 11, 14), None)
g3_3.add_edge((0, 1, 6, 7, 8, 10, 11, 12, 14), (0, 1, 6, 7, 8, 11, 12, 13, 14), None)
g3_3.add_edge((0, 1, 6, 7, 8, 10, 11, 12, 14), (0, 1, 7, 8, 9, 10, 11, 12, 14), None)
g3_3.add_edge((0, 1, 6, 7, 8, 10, 11, 12, 14), (0, 6, 7, 8, 10, 11, 12, 13, 14), None)
g3_3.add_edge((0, 1, 6, 7, 8, 10, 11, 12, 14), (1, 3, 6, 7, 8, 10, 11, 12, 14), None)
g3_3.add_edge((0, 1, 6, 7, 8, 11, 12, 13, 14), (0, 1, 7, 8, 9, 11, 12, 13, 14), None)
g3_3.add_edge((0, 1, 6, 7, 8, 11, 12, 13, 14), (0, 6, 7, 8, 10, 11, 12, 13, 14), None)
g3_3.add_edge((0, 1, 6, 7, 8, 11, 12, 13, 14), (1, 3, 6, 7, 8, 11, 12, 13, 14), None)
g3_3.add_edge((0, 1, 7, 8, 9, 10, 11, 12, 14), (0, 1, 7, 8, 9, 11, 12, 13, 14), None)
g3_3.add_edge((0, 1, 7, 8, 9, 10, 11, 12, 14), (0, 1, 8, 9, 10, 11, 12, 13, 14), None)
g3_3.add_edge((0, 1, 7, 8, 9, 10, 11, 12, 14), (0, 7, 8, 9, 10, 11, 12, 13, 14), None)
g3_3.add_edge((0, 1, 7, 8, 9, 10, 11, 12, 14), (1, 3, 7, 8, 9, 10, 11, 12, 14), None)
g3_3.add_edge((0, 1, 7, 8, 9, 11, 12, 13, 14), (0, 1, 8, 9, 10, 11, 12, 13, 14), None)
g3_3.add_edge((0, 1, 7, 8, 9, 11, 12, 13, 14), (0, 7, 8, 9, 10, 11, 12, 13, 14), None)
g3_3.add_edge((0, 1, 7, 8, 9, 11, 12, 13, 14), (1, 3, 7, 8, 9, 11, 12, 13, 14), None)
g3_3.add_edge((0, 1, 8, 9, 10, 11, 12, 13, 14), (0, 7, 8, 9, 10, 11, 12, 13, 14), None)
g3_3.add_edge((0, 1, 8, 9, 10, 11, 12, 13, 14), (1, 3, 8, 9, 10, 11, 12, 13, 14), None)
g3_3.add_edge((0, 2, 3, 4, 5, 6, 7, 8, 12), (0, 2, 3, 4, 5, 6, 7, 12, 13), None)
g3_3.add_edge((0, 2, 3, 4, 5, 6, 7, 8, 12), (0, 2, 3, 4, 5, 7, 8, 9, 12), None)
g3_3.add_edge((0, 2, 3, 4, 5, 6, 7, 8, 12), (0, 2, 3, 4, 6, 7, 8, 12, 13), None)
g3_3.add_edge((0, 2, 3, 4, 5, 6, 7, 8, 12), (0, 2, 4, 5, 6, 7, 8, 9, 12), None)
g3_3.add_edge((0, 2, 3, 4, 5, 6, 7, 8, 12), (0, 3, 4, 5, 6, 7, 8, 12, 13), None)
g3_3.add_edge((0, 2, 3, 4, 5, 6, 7, 8, 12), (2, 3, 4, 5, 6, 7, 8, 10, 12), None)
g3_3.add_edge((0, 2, 3, 4, 5, 6, 7, 12, 13), (0, 2, 3, 4, 5, 6, 7, 13, 14), None)
g3_3.add_edge((0, 2, 3, 4, 5, 6, 7, 12, 13), (0, 2, 3, 4, 5, 7, 9, 12, 13), None)
g3_3.add_edge((0, 2, 3, 4, 5, 6, 7, 12, 13), (0, 2, 3, 4, 6, 7, 8, 12, 13), None)
g3_3.add_edge((0, 2, 3, 4, 5, 6, 7, 12, 13), (0, 2, 4, 5, 6, 7, 9, 12, 13), None)
g3_3.add_edge((0, 2, 3, 4, 5, 6, 7, 12, 13), (0, 3, 4, 5, 6, 7, 8, 12, 13), None)
g3_3.add_edge((0, 2, 3, 4, 5, 6, 7, 12, 13), (2, 3, 4, 5, 6, 7, 11, 12, 13), None)
g3_3.add_edge((0, 2, 3, 4, 5, 6, 7, 13, 14), (0, 2, 3, 4, 5, 7, 9, 13, 14), None)
g3_3.add_edge((0, 2, 3, 4, 5, 6, 7, 13, 14), (0, 2, 3, 4, 6, 7, 8, 13, 14), None)
g3_3.add_edge((0, 2, 3, 4, 5, 6, 7, 13, 14), (0, 2, 4, 5, 6, 7, 9, 13, 14), None)
g3_3.add_edge((0, 2, 3, 4, 5, 6, 7, 13, 14), (0, 3, 4, 5, 6, 7, 8, 13, 14), None)
g3_3.add_edge((0, 2, 3, 4, 5, 6, 7, 13, 14), (2, 3, 4, 5, 6, 7, 11, 13, 14), None)
g3_3.add_edge((0, 2, 3, 4, 5, 7, 8, 9, 12), (0, 2, 3, 4, 5, 7, 9, 12, 13), None)
g3_3.add_edge((0, 2, 3, 4, 5, 7, 8, 9, 12), (0, 2, 3, 4, 5, 8, 9, 10, 12), None)
g3_3.add_edge((0, 2, 3, 4, 5, 7, 8, 9, 12), (0, 2, 3, 4, 7, 8, 9, 12, 13), None)
g3_3.add_edge((0, 2, 3, 4, 5, 7, 8, 9, 12), (0, 2, 4, 5, 6, 7, 8, 9, 12), None)
g3_3.add_edge((0, 2, 3, 4, 5, 7, 8, 9, 12), (0, 3, 4, 5, 7, 8, 9, 12, 13), None)
g3_3.add_edge((0, 2, 3, 4, 5, 7, 8, 9, 12), (2, 3, 4, 5, 7, 8, 9, 10, 12), None)
g3_3.add_edge((0, 2, 3, 4, 5, 7, 9, 12, 13), (0, 2, 3, 4, 5, 7, 9, 13, 14), None)
g3_3.add_edge((0, 2, 3, 4, 5, 7, 9, 12, 13), (0, 2, 3, 4, 5, 9, 11, 12, 13), None)
g3_3.add_edge((0, 2, 3, 4, 5, 7, 9, 12, 13), (0, 2, 3, 4, 7, 8, 9, 12, 13), None)
g3_3.add_edge((0, 2, 3, 4, 5, 7, 9, 12, 13), (0, 2, 4, 5, 6, 7, 9, 12, 13), None)
g3_3.add_edge((0, 2, 3, 4, 5, 7, 9, 12, 13), (0, 3, 4, 5, 7, 8, 9, 12, 13), None)
g3_3.add_edge((0, 2, 3, 4, 5, 7, 9, 12, 13), (2, 3, 4, 5, 7, 9, 11, 12, 13), None)
g3_3.add_edge((0, 2, 3, 4, 5, 7, 9, 13, 14), (0, 2, 3, 4, 5, 9, 11, 13, 14), None)
g3_3.add_edge((0, 2, 3, 4, 5, 7, 9, 13, 14), (0, 2, 3, 4, 7, 8, 9, 13, 14), None)
g3_3.add_edge((0, 2, 3, 4, 5, 7, 9, 13, 14), (0, 2, 4, 5, 6, 7, 9, 13, 14), None)
g3_3.add_edge((0, 2, 3, 4, 5, 7, 9, 13, 14), (0, 3, 4, 5, 7, 8, 9, 13, 14), None)
g3_3.add_edge((0, 2, 3, 4, 5, 7, 9, 13, 14), (2, 3, 4, 5, 7, 9, 11, 13, 14), None)
g3_3.add_edge((0, 2, 3, 4, 5, 8, 9, 10, 12), (0, 2, 3, 4, 5, 9, 10, 11, 12), None)
g3_3.add_edge((0, 2, 3, 4, 5, 8, 9, 10, 12), (0, 2, 3, 4, 8, 9, 10, 12, 13), None)
g3_3.add_edge((0, 2, 3, 4, 5, 8, 9, 10, 12), (0, 2, 4, 5, 6, 8, 9, 10, 12), None)
g3_3.add_edge((0, 2, 3, 4, 5, 8, 9, 10, 12), (0, 3, 4, 5, 8, 9, 10, 12, 13), None)
g3_3.add_edge((0, 2, 3, 4, 5, 8, 9, 10, 12), (2, 3, 4, 5, 7, 8, 9, 10, 12), None)
g3_3.add_edge((0, 2, 3, 4, 5, 9, 10, 11, 12), (0, 2, 3, 4, 5, 9, 11, 12, 13), None)
g3_3.add_edge((0, 2, 3, 4, 5, 9, 10, 11, 12), (0, 2, 3, 4, 9, 10, 11, 12, 13), None)
g3_3.add_edge((0, 2, 3, 4, 5, 9, 10, 11, 12), (0, 2, 4, 5, 6, 9, 10, 11, 12), None)
g3_3.add_edge((0, 2, 3, 4, 5, 9, 10, 11, 12), (0, 3, 4, 5, 9, 10, 11, 12, 13), None)
g3_3.add_edge((0, 2, 3, 4, 5, 9, 10, 11, 12), (2, 3, 4, 5, 7, 9, 10, 11, 12), None)
g3_3.add_edge((0, 2, 3, 4, 5, 9, 11, 12, 13), (0, 2, 3, 4, 5, 9, 11, 13, 14), None)
g3_3.add_edge((0, 2, 3, 4, 5, 9, 11, 12, 13), (0, 2, 3, 4, 9, 10, 11, 12, 13), None)
g3_3.add_edge((0, 2, 3, 4, 5, 9, 11, 12, 13), (0, 2, 4, 5, 6, 9, 11, 12, 13), None)
g3_3.add_edge((0, 2, 3, 4, 5, 9, 11, 12, 13), (0, 3, 4, 5, 9, 10, 11, 12, 13), None)
g3_3.add_edge((0, 2, 3, 4, 5, 9, 11, 12, 13), (2, 3, 4, 5, 7, 9, 11, 12, 13), None)
g3_3.add_edge((0, 2, 3, 4, 5, 9, 11, 13, 14), (0, 2, 3, 4, 9, 10, 11, 13, 14), None)
g3_3.add_edge((0, 2, 3, 4, 5, 9, 11, 13, 14), (0, 2, 4, 5, 6, 9, 11, 13, 14), None)
g3_3.add_edge((0, 2, 3, 4, 5, 9, 11, 13, 14), (0, 3, 4, 5, 9, 10, 11, 13, 14), None)
g3_3.add_edge((0, 2, 3, 4, 5, 9, 11, 13, 14), (2, 3, 4, 5, 7, 9, 11, 13, 14), None)
g3_3.add_edge((0, 2, 3, 4, 6, 7, 8, 12, 13), (0, 2, 3, 4, 6, 7, 8, 13, 14), None)
g3_3.add_edge((0, 2, 3, 4, 6, 7, 8, 12, 13), (0, 2, 3, 4, 6, 8, 12, 13, 14), None)
g3_3.add_edge((0, 2, 3, 4, 6, 7, 8, 12, 13), (0, 2, 3, 4, 7, 8, 9, 12, 13), None)
g3_3.add_edge((0, 2, 3, 4, 6, 7, 8, 12, 13), (0, 2, 4, 6, 7, 8, 9, 12, 13), None)
g3_3.add_edge((0, 2, 3, 4, 6, 7, 8, 12, 13), (0, 3, 4, 5, 6, 7, 8, 12, 13), None)
g3_3.add_edge((0, 2, 3, 4, 6, 7, 8, 12, 13), (2, 3, 4, 6, 7, 8, 11, 12, 13), None)
g3_3.add_edge((0, 2, 3, 4, 6, 7, 8, 13, 14), (0, 2, 3, 4, 6, 8, 12, 13, 14), None)
g3_3.add_edge((0, 2, 3, 4, 6, 7, 8, 13, 14), (0, 2, 3, 4, 7, 8, 9, 13, 14), None)
g3_3.add_edge((0, 2, 3, 4, 6, 7, 8, 13, 14), (0, 2, 4, 6, 7, 8, 9, 13, 14), None)
g3_3.add_edge((0, 2, 3, 4, 6, 7, 8, 13, 14), (0, 3, 4, 5, 6, 7, 8, 13, 14), None)
g3_3.add_edge((0, 2, 3, 4, 6, 7, 8, 13, 14), (2, 3, 4, 6, 7, 8, 11, 13, 14), None)
g3_3.add_edge((0, 2, 3, 4, 6, 8, 12, 13, 14), (0, 2, 3, 4, 8, 10, 12, 13, 14), None)
g3_3.add_edge((0, 2, 3, 4, 6, 8, 12, 13, 14), (0, 2, 4, 6, 8, 10, 12, 13, 14), None)
g3_3.add_edge((0, 2, 3, 4, 6, 8, 12, 13, 14), (0, 3, 4, 5, 6, 8, 12, 13, 14), None)
g3_3.add_edge((0, 2, 3, 4, 6, 8, 12, 13, 14), (2, 3, 4, 6, 8, 11, 12, 13, 14), None)
g3_3.add_edge((0, 2, 3, 4, 7, 8, 9, 12, 13), (0, 2, 3, 4, 7, 8, 9, 13, 14), None)
g3_3.add_edge((0, 2, 3, 4, 7, 8, 9, 12, 13), (0, 2, 3, 4, 8, 9, 10, 12, 13), None)
g3_3.add_edge((0, 2, 3, 4, 7, 8, 9, 12, 13), (0, 2, 4, 6, 7, 8, 9, 12, 13), None)
g3_3.add_edge((0, 2, 3, 4, 7, 8, 9, 12, 13), (0, 3, 4, 5, 7, 8, 9, 12, 13), None)
g3_3.add_edge((0, 2, 3, 4, 7, 8, 9, 12, 13), (2, 3, 4, 7, 8, 9, 11, 12, 13), None)
g3_3.add_edge((0, 2, 3, 4, 7, 8, 9, 13, 14), (0, 2, 3, 4, 8, 9, 10, 13, 14), None)
g3_3.add_edge((0, 2, 3, 4, 7, 8, 9, 13, 14), (0, 2, 4, 6, 7, 8, 9, 13, 14), None)
g3_3.add_edge((0, 2, 3, 4, 7, 8, 9, 13, 14), (0, 3, 4, 5, 7, 8, 9, 13, 14), None)
g3_3.add_edge((0, 2, 3, 4, 7, 8, 9, 13, 14), (2, 3, 4, 7, 8, 9, 11, 13, 14), None)
g3_3.add_edge((0, 2, 3, 4, 8, 9, 10, 12, 13), (0, 2, 3, 4, 8, 9, 10, 13, 14), None)
g3_3.add_edge((0, 2, 3, 4, 8, 9, 10, 12, 13), (0, 2, 3, 4, 8, 10, 12, 13, 14), None)
g3_3.add_edge((0, 2, 3, 4, 8, 9, 10, 12, 13), (0, 2, 3, 4, 9, 10, 11, 12, 13), None)
g3_3.add_edge((0, 2, 3, 4, 8, 9, 10, 12, 13), (0, 2, 4, 6, 8, 9, 10, 12, 13), None)
g3_3.add_edge((0, 2, 3, 4, 8, 9, 10, 12, 13), (0, 3, 4, 5, 8, 9, 10, 12, 13), None)
g3_3.add_edge((0, 2, 3, 4, 8, 9, 10, 12, 13), (2, 3, 4, 8, 9, 10, 11, 12, 13), None)
g3_3.add_edge((0, 2, 3, 4, 8, 9, 10, 13, 14), (0, 2, 3, 4, 8, 10, 12, 13, 14), None)
g3_3.add_edge((0, 2, 3, 4, 8, 9, 10, 13, 14), (0, 2, 3, 4, 9, 10, 11, 13, 14), None)
g3_3.add_edge((0, 2, 3, 4, 8, 9, 10, 13, 14), (0, 2, 4, 6, 8, 9, 10, 13, 14), None)
g3_3.add_edge((0, 2, 3, 4, 8, 9, 10, 13, 14), (0, 3, 4, 5, 8, 9, 10, 13, 14), None)
g3_3.add_edge((0, 2, 3, 4, 8, 9, 10, 13, 14), (2, 3, 4, 8, 9, 10, 11, 13, 14), None)
g3_3.add_edge((0, 2, 3, 4, 8, 10, 12, 13, 14), (0, 2, 3, 4, 10, 11, 12, 13, 14), None)
g3_3.add_edge((0, 2, 3, 4, 8, 10, 12, 13, 14), (0, 2, 4, 6, 8, 10, 12, 13, 14), None)
g3_3.add_edge((0, 2, 3, 4, 8, 10, 12, 13, 14), (0, 3, 4, 5, 8, 10, 12, 13, 14), None)
g3_3.add_edge((0, 2, 3, 4, 8, 10, 12, 13, 14), (2, 3, 4, 8, 10, 11, 12, 13, 14), None)
g3_3.add_edge((0, 2, 3, 4, 9, 10, 11, 12, 13), (0, 2, 3, 4, 9, 10, 11, 13, 14), None)
g3_3.add_edge((0, 2, 3, 4, 9, 10, 11, 12, 13), (0, 2, 3, 4, 10, 11, 12, 13, 14), None)
g3_3.add_edge((0, 2, 3, 4, 9, 10, 11, 12, 13), (0, 2, 4, 6, 9, 10, 11, 12, 13), None)
g3_3.add_edge((0, 2, 3, 4, 9, 10, 11, 12, 13), (0, 3, 4, 5, 9, 10, 11, 12, 13), None)
g3_3.add_edge((0, 2, 3, 4, 9, 10, 11, 12, 13), (2, 3, 4, 8, 9, 10, 11, 12, 13), None)
g3_3.add_edge((0, 2, 3, 4, 9, 10, 11, 13, 14), (0, 2, 3, 4, 10, 11, 12, 13, 14), None)
g3_3.add_edge((0, 2, 3, 4, 9, 10, 11, 13, 14), (0, 2, 4, 6, 9, 10, 11, 13, 14), None)
g3_3.add_edge((0, 2, 3, 4, 9, 10, 11, 13, 14), (0, 3, 4, 5, 9, 10, 11, 13, 14), None)
g3_3.add_edge((0, 2, 3, 4, 9, 10, 11, 13, 14), (2, 3, 4, 8, 9, 10, 11, 13, 14), None)
g3_3.add_edge((0, 2, 3, 4, 10, 11, 12, 13, 14), (0, 2, 4, 6, 10, 11, 12, 13, 14), None)
g3_3.add_edge((0, 2, 3, 4, 10, 11, 12, 13, 14), (0, 3, 4, 5, 10, 11, 12, 13, 14), None)
g3_3.add_edge((0, 2, 3, 4, 10, 11, 12, 13, 14), (2, 3, 4, 8, 10, 11, 12, 13, 14), None)
g3_3.add_edge((0, 2, 4, 5, 6, 7, 8, 9, 12), (0, 2, 4, 5, 6, 7, 9, 12, 13), None)
g3_3.add_edge((0, 2, 4, 5, 6, 7, 8, 9, 12), (0, 2, 4, 5, 6, 8, 9, 10, 12), None)
g3_3.add_edge((0, 2, 4, 5, 6, 7, 8, 9, 12), (0, 2, 4, 6, 7, 8, 9, 12, 13), None)
g3_3.add_edge((0, 2, 4, 5, 6, 7, 8, 9, 12), (0, 2, 5, 6, 7, 8, 9, 10, 12), None)
g3_3.add_edge((0, 2, 4, 5, 6, 7, 8, 9, 12), (0, 4, 5, 6, 7, 8, 9, 12, 13), None)
g3_3.add_edge((0, 2, 4, 5, 6, 7, 8, 9, 12), (2, 4, 5, 6, 7, 8, 9, 10, 12), None)
g3_3.add_edge((0, 2, 4, 5, 6, 7, 9, 12, 13), (0, 2, 4, 5, 6, 7, 9, 13, 14), None)
g3_3.add_edge((0, 2, 4, 5, 6, 7, 9, 12, 13), (0, 2, 4, 5, 6, 9, 11, 12, 13), None)
g3_3.add_edge((0, 2, 4, 5, 6, 7, 9, 12, 13), (0, 2, 4, 6, 7, 8, 9, 12, 13), None)
g3_3.add_edge((0, 2, 4, 5, 6, 7, 9, 12, 13), (0, 2, 5, 6, 7, 9, 11, 12, 13), None)
g3_3.add_edge((0, 2, 4, 5, 6, 7, 9, 12, 13), (0, 4, 5, 6, 7, 8, 9, 12, 13), None)
g3_3.add_edge((0, 2, 4, 5, 6, 7, 9, 12, 13), (2, 4, 5, 6, 7, 9, 11, 12, 13), None)
g3_3.add_edge((0, 2, 4, 5, 6, 7, 9, 13, 14), (0, 2, 4, 5, 6, 9, 11, 13, 14), None)
g3_3.add_edge((0, 2, 4, 5, 6, 7, 9, 13, 14), (0, 2, 4, 6, 7, 8, 9, 13, 14), None)
g3_3.add_edge((0, 2, 4, 5, 6, 7, 9, 13, 14), (0, 2, 5, 6, 7, 9, 11, 13, 14), None)
g3_3.add_edge((0, 2, 4, 5, 6, 7, 9, 13, 14), (0, 4, 5, 6, 7, 8, 9, 13, 14), None)
g3_3.add_edge((0, 2, 4, 5, 6, 7, 9, 13, 14), (2, 4, 5, 6, 7, 9, 11, 13, 14), None)
g3_3.add_edge((0, 2, 4, 5, 6, 8, 9, 10, 12), (0, 2, 4, 5, 6, 9, 10, 11, 12), None)
g3_3.add_edge((0, 2, 4, 5, 6, 8, 9, 10, 12), (0, 2, 4, 6, 8, 9, 10, 12, 13), None)
g3_3.add_edge((0, 2, 4, 5, 6, 8, 9, 10, 12), (0, 2, 5, 6, 7, 8, 9, 10, 12), None)
g3_3.add_edge((0, 2, 4, 5, 6, 8, 9, 10, 12), (0, 4, 5, 6, 8, 9, 10, 12, 13), None)
g3_3.add_edge((0, 2, 4, 5, 6, 8, 9, 10, 12), (2, 4, 5, 6, 7, 8, 9, 10, 12), None)
g3_3.add_edge((0, 2, 4, 5, 6, 9, 10, 11, 12), (0, 2, 4, 5, 6, 9, 11, 12, 13), None)
g3_3.add_edge((0, 2, 4, 5, 6, 9, 10, 11, 12), (0, 2, 4, 6, 9, 10, 11, 12, 13), None)
g3_3.add_edge((0, 2, 4, 5, 6, 9, 10, 11, 12), (0, 2, 5, 6, 7, 9, 10, 11, 12), None)
g3_3.add_edge((0, 2, 4, 5, 6, 9, 10, 11, 12), (0, 4, 5, 6, 9, 10, 11, 12, 13), None)
g3_3.add_edge((0, 2, 4, 5, 6, 9, 10, 11, 12), (2, 4, 5, 6, 7, 9, 10, 11, 12), None)
g3_3.add_edge((0, 2, 4, 5, 6, 9, 11, 12, 13), (0, 2, 4, 5, 6, 9, 11, 13, 14), None)
g3_3.add_edge((0, 2, 4, 5, 6, 9, 11, 12, 13), (0, 2, 4, 6, 9, 10, 11, 12, 13), None)
g3_3.add_edge((0, 2, 4, 5, 6, 9, 11, 12, 13), (0, 2, 5, 6, 7, 9, 11, 12, 13), None)
g3_3.add_edge((0, 2, 4, 5, 6, 9, 11, 12, 13), (0, 4, 5, 6, 9, 10, 11, 12, 13), None)
g3_3.add_edge((0, 2, 4, 5, 6, 9, 11, 12, 13), (2, 4, 5, 6, 7, 9, 11, 12, 13), None)
g3_3.add_edge((0, 2, 4, 5, 6, 9, 11, 13, 14), (0, 2, 4, 6, 9, 10, 11, 13, 14), None)
g3_3.add_edge((0, 2, 4, 5, 6, 9, 11, 13, 14), (0, 2, 5, 6, 7, 9, 11, 13, 14), None)
g3_3.add_edge((0, 2, 4, 5, 6, 9, 11, 13, 14), (0, 4, 5, 6, 9, 10, 11, 13, 14), None)
g3_3.add_edge((0, 2, 4, 5, 6, 9, 11, 13, 14), (2, 4, 5, 6, 7, 9, 11, 13, 14), None)
g3_3.add_edge((0, 2, 4, 6, 7, 8, 9, 12, 13), (0, 2, 4, 6, 7, 8, 9, 13, 14), None)
g3_3.add_edge((0, 2, 4, 6, 7, 8, 9, 12, 13), (0, 2, 4, 6, 8, 9, 10, 12, 13), None)
g3_3.add_edge((0, 2, 4, 6, 7, 8, 9, 12, 13), (0, 2, 6, 7, 8, 9, 11, 12, 13), None)
g3_3.add_edge((0, 2, 4, 6, 7, 8, 9, 12, 13), (0, 4, 5, 6, 7, 8, 9, 12, 13), None)
g3_3.add_edge((0, 2, 4, 6, 7, 8, 9, 12, 13), (2, 4, 6, 7, 8, 9, 11, 12, 13), None)
g3_3.add_edge((0, 2, 4, 6, 7, 8, 9, 13, 14), (0, 2, 4, 6, 8, 9, 10, 13, 14), None)
g3_3.add_edge((0, 2, 4, 6, 7, 8, 9, 13, 14), (0, 2, 6, 7, 8, 9, 11, 13, 14), None)
g3_3.add_edge((0, 2, 4, 6, 7, 8, 9, 13, 14), (0, 4, 5, 6, 7, 8, 9, 13, 14), None)
g3_3.add_edge((0, 2, 4, 6, 7, 8, 9, 13, 14), (2, 4, 6, 7, 8, 9, 11, 13, 14), None)
g3_3.add_edge((0, 2, 4, 6, 8, 9, 10, 12, 13), (0, 2, 4, 6, 8, 9, 10, 13, 14), None)
g3_3.add_edge((0, 2, 4, 6, 8, 9, 10, 12, 13), (0, 2, 4, 6, 8, 10, 12, 13, 14), None)
g3_3.add_edge((0, 2, 4, 6, 8, 9, 10, 12, 13), (0, 2, 4, 6, 9, 10, 11, 12, 13), None)
g3_3.add_edge((0, 2, 4, 6, 8, 9, 10, 12, 13), (0, 2, 6, 8, 9, 10, 11, 12, 13), None)
g3_3.add_edge((0, 2, 4, 6, 8, 9, 10, 12, 13), (0, 4, 5, 6, 8, 9, 10, 12, 13), None)
g3_3.add_edge((0, 2, 4, 6, 8, 9, 10, 12, 13), (2, 4, 6, 8, 9, 10, 11, 12, 13), None)
g3_3.add_edge((0, 2, 4, 6, 8, 9, 10, 13, 14), (0, 2, 4, 6, 8, 10, 12, 13, 14), None)
g3_3.add_edge((0, 2, 4, 6, 8, 9, 10, 13, 14), (0, 2, 4, 6, 9, 10, 11, 13, 14), None)
g3_3.add_edge((0, 2, 4, 6, 8, 9, 10, 13, 14), (0, 2, 6, 8, 9, 10, 11, 13, 14), None)
g3_3.add_edge((0, 2, 4, 6, 8, 9, 10, 13, 14), (0, 4, 5, 6, 8, 9, 10, 13, 14), None)
g3_3.add_edge((0, 2, 4, 6, 8, 9, 10, 13, 14), (2, 4, 6, 8, 9, 10, 11, 13, 14), None)
g3_3.add_edge((0, 2, 4, 6, 8, 10, 12, 13, 14), (0, 2, 4, 6, 10, 11, 12, 13, 14), None)
g3_3.add_edge((0, 2, 4, 6, 8, 10, 12, 13, 14), (0, 2, 6, 8, 10, 11, 12, 13, 14), None)
g3_3.add_edge((0, 2, 4, 6, 8, 10, 12, 13, 14), (0, 4, 5, 6, 8, 10, 12, 13, 14), None)
g3_3.add_edge((0, 2, 4, 6, 8, 10, 12, 13, 14), (2, 4, 6, 8, 10, 11, 12, 13, 14), None)
g3_3.add_edge((0, 2, 4, 6, 9, 10, 11, 12, 13), (0, 2, 4, 6, 9, 10, 11, 13, 14), None)
g3_3.add_edge((0, 2, 4, 6, 9, 10, 11, 12, 13), (0, 2, 4, 6, 10, 11, 12, 13, 14), None)
g3_3.add_edge((0, 2, 4, 6, 9, 10, 11, 12, 13), (0, 2, 6, 8, 9, 10, 11, 12, 13), None)
g3_3.add_edge((0, 2, 4, 6, 9, 10, 11, 12, 13), (0, 4, 5, 6, 9, 10, 11, 12, 13), None)
g3_3.add_edge((0, 2, 4, 6, 9, 10, 11, 12, 13), (2, 4, 6, 8, 9, 10, 11, 12, 13), None)
g3_3.add_edge((0, 2, 4, 6, 9, 10, 11, 13, 14), (0, 2, 4, 6, 10, 11, 12, 13, 14), None)
g3_3.add_edge((0, 2, 4, 6, 9, 10, 11, 13, 14), (0, 2, 6, 8, 9, 10, 11, 13, 14), None)
g3_3.add_edge((0, 2, 4, 6, 9, 10, 11, 13, 14), (0, 4, 5, 6, 9, 10, 11, 13, 14), None)
g3_3.add_edge((0, 2, 4, 6, 9, 10, 11, 13, 14), (2, 4, 6, 8, 9, 10, 11, 13, 14), None)
g3_3.add_edge((0, 2, 4, 6, 10, 11, 12, 13, 14), (0, 2, 6, 8, 10, 11, 12, 13, 14), None)
g3_3.add_edge((0, 2, 4, 6, 10, 11, 12, 13, 14), (0, 4, 5, 6, 10, 11, 12, 13, 14), None)
g3_3.add_edge((0, 2, 4, 6, 10, 11, 12, 13, 14), (2, 4, 6, 8, 10, 11, 12, 13, 14), None)
g3_3.add_edge((0, 2, 5, 6, 7, 8, 9, 10, 12), (0, 2, 5, 6, 7, 9, 10, 11, 12), None)
g3_3.add_edge((0, 2, 5, 6, 7, 8, 9, 10, 12), (0, 2, 6, 7, 8, 9, 10, 11, 12), None)
g3_3.add_edge((0, 2, 5, 6, 7, 8, 9, 10, 12), (0, 5, 6, 7, 8, 9, 10, 12, 13), None)
g3_3.add_edge((0, 2, 5, 6, 7, 8, 9, 10, 12), (2, 4, 5, 6, 7, 8, 9, 10, 12), None)
g3_3.add_edge((0, 2, 5, 6, 7, 9, 10, 11, 12), (0, 2, 5, 6, 7, 9, 11, 12, 13), None)
g3_3.add_edge((0, 2, 5, 6, 7, 9, 10, 11, 12), (0, 2, 6, 7, 8, 9, 10, 11, 12), None)
g3_3.add_edge((0, 2, 5, 6, 7, 9, 10, 11, 12), (0, 5, 6, 7, 9, 10, 11, 12, 13), None)
g3_3.add_edge((0, 2, 5, 6, 7, 9, 10, 11, 12), (2, 4, 5, 6, 7, 9, 10, 11, 12), None)
g3_3.add_edge((0, 2, 5, 6, 7, 9, 11, 12, 13), (0, 2, 5, 6, 7, 9, 11, 13, 14), None)
g3_3.add_edge((0, 2, 5, 6, 7, 9, 11, 12, 13), (0, 2, 6, 7, 8, 9, 11, 12, 13), None)
g3_3.add_edge((0, 2, 5, 6, 7, 9, 11, 12, 13), (0, 5, 6, 7, 9, 10, 11, 12, 13), None)
g3_3.add_edge((0, 2, 5, 6, 7, 9, 11, 12, 13), (2, 4, 5, 6, 7, 9, 11, 12, 13), None)
g3_3.add_edge((0, 2, 5, 6, 7, 9, 11, 13, 14), (0, 2, 6, 7, 8, 9, 11, 13, 14), None)
g3_3.add_edge((0, 2, 5, 6, 7, 9, 11, 13, 14), (0, 5, 6, 7, 9, 10, 11, 13, 14), None)
g3_3.add_edge((0, 2, 5, 6, 7, 9, 11, 13, 14), (2, 4, 5, 6, 7, 9, 11, 13, 14), None)
g3_3.add_edge((0, 2, 6, 7, 8, 9, 10, 11, 12), (0, 2, 6, 7, 8, 9, 11, 12, 13), None)
g3_3.add_edge((0, 2, 6, 7, 8, 9, 10, 11, 12), (0, 2, 6, 8, 9, 10, 11, 12, 13), None)
g3_3.add_edge((0, 2, 6, 7, 8, 9, 10, 11, 12), (0, 6, 7, 8, 9, 10, 11, 12, 13), None)
g3_3.add_edge((0, 2, 6, 7, 8, 9, 10, 11, 12), (2, 4, 6, 7, 8, 9, 10, 11, 12), None)
g3_3.add_edge((0, 2, 6, 7, 8, 9, 11, 12, 13), (0, 2, 6, 7, 8, 9, 11, 13, 14), None)
g3_3.add_edge((0, 2, 6, 7, 8, 9, 11, 12, 13), (0, 2, 6, 8, 9, 10, 11, 12, 13), None)
g3_3.add_edge((0, 2, 6, 7, 8, 9, 11, 12, 13), (0, 6, 7, 8, 9, 10, 11, 12, 13), None)
g3_3.add_edge((0, 2, 6, 7, 8, 9, 11, 12, 13), (2, 4, 6, 7, 8, 9, 11, 12, 13), None)
g3_3.add_edge((0, 2, 6, 7, 8, 9, 11, 13, 14), (0, 2, 6, 8, 9, 10, 11, 13, 14), None)
g3_3.add_edge((0, 2, 6, 7, 8, 9, 11, 13, 14), (0, 6, 7, 8, 9, 10, 11, 13, 14), None)
g3_3.add_edge((0, 2, 6, 7, 8, 9, 11, 13, 14), (2, 4, 6, 7, 8, 9, 11, 13, 14), None)
g3_3.add_edge((0, 2, 6, 8, 9, 10, 11, 12, 13), (0, 2, 6, 8, 9, 10, 11, 13, 14), None)
g3_3.add_edge((0, 2, 6, 8, 9, 10, 11, 12, 13), (0, 2, 6, 8, 10, 11, 12, 13, 14), None)
g3_3.add_edge((0, 2, 6, 8, 9, 10, 11, 12, 13), (0, 6, 7, 8, 9, 10, 11, 12, 13), None)
g3_3.add_edge((0, 2, 6, 8, 9, 10, 11, 12, 13), (2, 4, 6, 8, 9, 10, 11, 12, 13), None)
g3_3.add_edge((0, 2, 6, 8, 9, 10, 11, 13, 14), (0, 2, 6, 8, 10, 11, 12, 13, 14), None)
g3_3.add_edge((0, 2, 6, 8, 9, 10, 11, 13, 14), (0, 6, 7, 8, 9, 10, 11, 13, 14), None)
g3_3.add_edge((0, 2, 6, 8, 9, 10, 11, 13, 14), (2, 4, 6, 8, 9, 10, 11, 13, 14), None)
g3_3.add_edge((0, 2, 6, 8, 10, 11, 12, 13, 14), (0, 6, 7, 8, 10, 11, 12, 13, 14), None)
g3_3.add_edge((0, 2, 6, 8, 10, 11, 12, 13, 14), (2, 4, 6, 8, 10, 11, 12, 13, 14), None)
g3_3.add_edge((0, 3, 4, 5, 6, 7, 8, 12, 13), (0, 3, 4, 5, 6, 7, 8, 13, 14), None)
g3_3.add_edge((0, 3, 4, 5, 6, 7, 8, 12, 13), (0, 3, 4, 5, 6, 8, 12, 13, 14), None)
g3_3.add_edge((0, 3, 4, 5, 6, 7, 8, 12, 13), (0, 3, 4, 5, 7, 8, 9, 12, 13), None)
g3_3.add_edge((0, 3, 4, 5, 6, 7, 8, 12, 13), (0, 3, 5, 6, 7, 8, 12, 13, 14), None)
g3_3.add_edge((0, 3, 4, 5, 6, 7, 8, 12, 13), (0, 4, 5, 6, 7, 8, 9, 12, 13), None)
g3_3.add_edge((0, 3, 4, 5, 6, 7, 8, 12, 13), (3, 4, 5, 6, 7, 8, 11, 12, 13), None)
g3_3.add_edge((0, 3, 4, 5, 6, 7, 8, 13, 14), (0, 3, 4, 5, 6, 8, 12, 13, 14), None)
g3_3.add_edge((0, 3, 4, 5, 6, 7, 8, 13, 14), (0, 3, 4, 5, 7, 8, 9, 13, 14), None)
g3_3.add_edge((0, 3, 4, 5, 6, 7, 8, 13, 14), (0, 3, 5, 6, 7, 8, 12, 13, 14), None)
g3_3.add_edge((0, 3, 4, 5, 6, 7, 8, 13, 14), (0, 4, 5, 6, 7, 8, 9, 13, 14), None)
g3_3.add_edge((0, 3, 4, 5, 6, 7, 8, 13, 14), (3, 4, 5, 6, 7, 8, 11, 13, 14), None)
g3_3.add_edge((0, 3, 4, 5, 6, 8, 12, 13, 14), (0, 3, 4, 5, 8, 10, 12, 13, 14), None)
g3_3.add_edge((0, 3, 4, 5, 6, 8, 12, 13, 14), (0, 3, 5, 6, 7, 8, 12, 13, 14), None)
g3_3.add_edge((0, 3, 4, 5, 6, 8, 12, 13, 14), (0, 4, 5, 6, 8, 10, 12, 13, 14), None)
g3_3.add_edge((0, 3, 4, 5, 6, 8, 12, 13, 14), (3, 4, 5, 6, 8, 11, 12, 13, 14), None)
g3_3.add_edge((0, 3, 4, 5, 7, 8, 9, 12, 13), (0, 3, 4, 5, 7, 8, 9, 13, 14), None)
g3_3.add_edge((0, 3, 4, 5, 7, 8, 9, 12, 13), (0, 3, 4, 5, 8, 9, 10, 12, 13), None)
g3_3.add_edge((0, 3, 4, 5, 7, 8, 9, 12, 13), (0, 3, 5, 7, 8, 9, 12, 13, 14), None)
g3_3.add_edge((0, 3, 4, 5, 7, 8, 9, 12, 13), (0, 4, 5, 6, 7, 8, 9, 12, 13), None)
g3_3.add_edge((0, 3, 4, 5, 7, 8, 9, 12, 13), (3, 4, 5, 7, 8, 9, 11, 12, 13), None)
g3_3.add_edge((0, 3, 4, 5, 7, 8, 9, 13, 14), (0, 3, 4, 5, 8, 9, 10, 13, 14), None)
g3_3.add_edge((0, 3, 4, 5, 7, 8, 9, 13, 14), (0, 3, 5, 7, 8, 9, 12, 13, 14), None)
g3_3.add_edge((0, 3, 4, 5, 7, 8, 9, 13, 14), (0, 4, 5, 6, 7, 8, 9, 13, 14), None)
g3_3.add_edge((0, 3, 4, 5, 7, 8, 9, 13, 14), (3, 4, 5, 7, 8, 9, 11, 13, 14), None)
g3_3.add_edge((0, 3, 4, 5, 8, 9, 10, 12, 13), (0, 3, 4, 5, 8, 9, 10, 13, 14), None)
g3_3.add_edge((0, 3, 4, 5, 8, 9, 10, 12, 13), (0, 3, 4, 5, 8, 10, 12, 13, 14), None)
g3_3.add_edge((0, 3, 4, 5, 8, 9, 10, 12, 13), (0, 3, 4, 5, 9, 10, 11, 12, 13), None)
g3_3.add_edge((0, 3, 4, 5, 8, 9, 10, 12, 13), (0, 3, 5, 8, 9, 10, 12, 13, 14), None)
g3_3.add_edge((0, 3, 4, 5, 8, 9, 10, 12, 13), (0, 4, 5, 6, 8, 9, 10, 12, 13), None)
g3_3.add_edge((0, 3, 4, 5, 8, 9, 10, 12, 13), (3, 4, 5, 8, 9, 10, 11, 12, 13), None)
g3_3.add_edge((0, 3, 4, 5, 8, 9, 10, 13, 14), (0, 3, 4, 5, 8, 10, 12, 13, 14), None)
g3_3.add_edge((0, 3, 4, 5, 8, 9, 10, 13, 14), (0, 3, 4, 5, 9, 10, 11, 13, 14), None)
g3_3.add_edge((0, 3, 4, 5, 8, 9, 10, 13, 14), (0, 3, 5, 8, 9, 10, 12, 13, 14), None)
g3_3.add_edge((0, 3, 4, 5, 8, 9, 10, 13, 14), (0, 4, 5, 6, 8, 9, 10, 13, 14), None)
g3_3.add_edge((0, 3, 4, 5, 8, 9, 10, 13, 14), (3, 4, 5, 8, 9, 10, 11, 13, 14), None)
g3_3.add_edge((0, 3, 4, 5, 8, 10, 12, 13, 14), (0, 3, 4, 5, 10, 11, 12, 13, 14), None)
g3_3.add_edge((0, 3, 4, 5, 8, 10, 12, 13, 14), (0, 3, 5, 8, 9, 10, 12, 13, 14), None)
g3_3.add_edge((0, 3, 4, 5, 8, 10, 12, 13, 14), (0, 4, 5, 6, 8, 10, 12, 13, 14), None)
g3_3.add_edge((0, 3, 4, 5, 8, 10, 12, 13, 14), (3, 4, 5, 8, 10, 11, 12, 13, 14), None)
g3_3.add_edge((0, 3, 4, 5, 9, 10, 11, 12, 13), (0, 3, 4, 5, 9, 10, 11, 13, 14), None)
g3_3.add_edge((0, 3, 4, 5, 9, 10, 11, 12, 13), (0, 3, 4, 5, 10, 11, 12, 13, 14), None)
g3_3.add_edge((0, 3, 4, 5, 9, 10, 11, 12, 13), (0, 3, 5, 9, 10, 11, 12, 13, 14), None)
g3_3.add_edge((0, 3, 4, 5, 9, 10, 11, 12, 13), (0, 4, 5, 6, 9, 10, 11, 12, 13), None)
g3_3.add_edge((0, 3, 4, 5, 9, 10, 11, 12, 13), (3, 4, 5, 8, 9, 10, 11, 12, 13), None)
g3_3.add_edge((0, 3, 4, 5, 9, 10, 11, 13, 14), (0, 3, 4, 5, 10, 11, 12, 13, 14), None)
g3_3.add_edge((0, 3, 4, 5, 9, 10, 11, 13, 14), (0, 3, 5, 9, 10, 11, 12, 13, 14), None)
g3_3.add_edge((0, 3, 4, 5, 9, 10, 11, 13, 14), (0, 4, 5, 6, 9, 10, 11, 13, 14), None)
g3_3.add_edge((0, 3, 4, 5, 9, 10, 11, 13, 14), (3, 4, 5, 8, 9, 10, 11, 13, 14), None)
g3_3.add_edge((0, 3, 4, 5, 10, 11, 12, 13, 14), (0, 3, 5, 9, 10, 11, 12, 13, 14), None)
g3_3.add_edge((0, 3, 4, 5, 10, 11, 12, 13, 14), (0, 4, 5, 6, 10, 11, 12, 13, 14), None)
g3_3.add_edge((0, 3, 4, 5, 10, 11, 12, 13, 14), (3, 4, 5, 8, 10, 11, 12, 13, 14), None)
g3_3.add_edge((0, 3, 5, 6, 7, 8, 12, 13, 14), (0, 3, 5, 7, 8, 9, 12, 13, 14), None)
g3_3.add_edge((0, 3, 5, 6, 7, 8, 12, 13, 14), (0, 5, 6, 7, 8, 10, 12, 13, 14), None)
g3_3.add_edge((0, 3, 5, 6, 7, 8, 12, 13, 14), (3, 5, 6, 7, 8, 11, 12, 13, 14), None)
g3_3.add_edge((0, 3, 5, 7, 8, 9, 12, 13, 14), (0, 3, 5, 8, 9, 10, 12, 13, 14), None)
g3_3.add_edge((0, 3, 5, 7, 8, 9, 12, 13, 14), (0, 5, 7, 8, 9, 10, 12, 13, 14), None)
g3_3.add_edge((0, 3, 5, 7, 8, 9, 12, 13, 14), (3, 5, 7, 8, 9, 11, 12, 13, 14), None)
g3_3.add_edge((0, 3, 5, 8, 9, 10, 12, 13, 14), (0, 3, 5, 9, 10, 11, 12, 13, 14), None)
g3_3.add_edge((0, 3, 5, 8, 9, 10, 12, 13, 14), (0, 5, 7, 8, 9, 10, 12, 13, 14), None)
g3_3.add_edge((0, 3, 5, 8, 9, 10, 12, 13, 14), (3, 5, 8, 9, 10, 11, 12, 13, 14), None)
g3_3.add_edge((0, 3, 5, 9, 10, 11, 12, 13, 14), (0, 5, 7, 9, 10, 11, 12, 13, 14), None)
g3_3.add_edge((0, 3, 5, 9, 10, 11, 12, 13, 14), (3, 5, 8, 9, 10, 11, 12, 13, 14), None)
g3_3.add_edge((0, 4, 5, 6, 7, 8, 9, 12, 13), (0, 4, 5, 6, 7, 8, 9, 13, 14), None)
g3_3.add_edge((0, 4, 5, 6, 7, 8, 9, 12, 13), (0, 4, 5, 6, 8, 9, 10, 12, 13), None)
g3_3.add_edge((0, 4, 5, 6, 7, 8, 9, 12, 13), (0, 5, 6, 7, 8, 9, 10, 12, 13), None)
g3_3.add_edge((0, 4, 5, 6, 7, 8, 9, 12, 13), (4, 5, 6, 7, 8, 9, 11, 12, 13), None)
g3_3.add_edge((0, 4, 5, 6, 7, 8, 9, 13, 14), (0, 4, 5, 6, 8, 9, 10, 13, 14), None)
g3_3.add_edge((0, 4, 5, 6, 7, 8, 9, 13, 14), (0, 5, 6, 7, 8, 9, 10, 13, 14), None)
g3_3.add_edge((0, 4, 5, 6, 7, 8, 9, 13, 14), (4, 5, 6, 7, 8, 9, 11, 13, 14), None)
g3_3.add_edge((0, 4, 5, 6, 8, 9, 10, 12, 13), (0, 4, 5, 6, 8, 9, 10, 13, 14), None)
g3_3.add_edge((0, 4, 5, 6, 8, 9, 10, 12, 13), (0, 4, 5, 6, 8, 10, 12, 13, 14), None)
g3_3.add_edge((0, 4, 5, 6, 8, 9, 10, 12, 13), (0, 4, 5, 6, 9, 10, 11, 12, 13), None)
g3_3.add_edge((0, 4, 5, 6, 8, 9, 10, 12, 13), (0, 5, 6, 7, 8, 9, 10, 12, 13), None)
g3_3.add_edge((0, 4, 5, 6, 8, 9, 10, 12, 13), (4, 5, 6, 8, 9, 10, 11, 12, 13), None)
g3_3.add_edge((0, 4, 5, 6, 8, 9, 10, 13, 14), (0, 4, 5, 6, 8, 10, 12, 13, 14), None)
g3_3.add_edge((0, 4, 5, 6, 8, 9, 10, 13, 14), (0, 4, 5, 6, 9, 10, 11, 13, 14), None)
g3_3.add_edge((0, 4, 5, 6, 8, 9, 10, 13, 14), (0, 5, 6, 7, 8, 9, 10, 13, 14), None)
g3_3.add_edge((0, 4, 5, 6, 8, 9, 10, 13, 14), (4, 5, 6, 8, 9, 10, 11, 13, 14), None)
g3_3.add_edge((0, 4, 5, 6, 8, 10, 12, 13, 14), (0, 4, 5, 6, 10, 11, 12, 13, 14), None)
g3_3.add_edge((0, 4, 5, 6, 8, 10, 12, 13, 14), (0, 5, 6, 7, 8, 10, 12, 13, 14), None)
g3_3.add_edge((0, 4, 5, 6, 8, 10, 12, 13, 14), (4, 5, 6, 8, 10, 11, 12, 13, 14), None)
g3_3.add_edge((0, 4, 5, 6, 9, 10, 11, 12, 13), (0, 4, 5, 6, 9, 10, 11, 13, 14), None)
g3_3.add_edge((0, 4, 5, 6, 9, 10, 11, 12, 13), (0, 4, 5, 6, 10, 11, 12, 13, 14), None)
g3_3.add_edge((0, 4, 5, 6, 9, 10, 11, 12, 13), (0, 5, 6, 7, 9, 10, 11, 12, 13), None)
g3_3.add_edge((0, 4, 5, 6, 9, 10, 11, 12, 13), (4, 5, 6, 8, 9, 10, 11, 12, 13), None)
g3_3.add_edge((0, 4, 5, 6, 9, 10, 11, 13, 14), (0, 4, 5, 6, 10, 11, 12, 13, 14), None)
g3_3.add_edge((0, 4, 5, 6, 9, 10, 11, 13, 14), (0, 5, 6, 7, 9, 10, 11, 13, 14), None)
g3_3.add_edge((0, 4, 5, 6, 9, 10, 11, 13, 14), (4, 5, 6, 8, 9, 10, 11, 13, 14), None)
g3_3.add_edge((0, 4, 5, 6, 10, 11, 12, 13, 14), (0, 5, 6, 7, 10, 11, 12, 13, 14), None)
g3_3.add_edge((0, 4, 5, 6, 10, 11, 12, 13, 14), (4, 5, 6, 8, 10, 11, 12, 13, 14), None)
g3_3.add_edge((0, 5, 6, 7, 8, 9, 10, 12, 13), (0, 5, 6, 7, 8, 9, 10, 13, 14), None)
g3_3.add_edge((0, 5, 6, 7, 8, 9, 10, 12, 13), (0, 5, 6, 7, 8, 10, 12, 13, 14), None)
g3_3.add_edge((0, 5, 6, 7, 8, 9, 10, 12, 13), (0, 5, 6, 7, 9, 10, 11, 12, 13), None)
g3_3.add_edge((0, 5, 6, 7, 8, 9, 10, 12, 13), (0, 5, 7, 8, 9, 10, 12, 13, 14), None)
g3_3.add_edge((0, 5, 6, 7, 8, 9, 10, 12, 13), (0, 6, 7, 8, 9, 10, 11, 12, 13), None)
g3_3.add_edge((0, 5, 6, 7, 8, 9, 10, 12, 13), (5, 6, 7, 8, 9, 10, 11, 12, 13), None)
g3_3.add_edge((0, 5, 6, 7, 8, 9, 10, 13, 14), (0, 5, 6, 7, 8, 10, 12, 13, 14), None)
g3_3.add_edge((0, 5, 6, 7, 8, 9, 10, 13, 14), (0, 5, 6, 7, 9, 10, 11, 13, 14), None)
g3_3.add_edge((0, 5, 6, 7, 8, 9, 10, 13, 14), (0, 5, 7, 8, 9, 10, 12, 13, 14), None)
g3_3.add_edge((0, 5, 6, 7, 8, 9, 10, 13, 14), (0, 6, 7, 8, 9, 10, 11, 13, 14), None)
g3_3.add_edge((0, 5, 6, 7, 8, 9, 10, 13, 14), (5, 6, 7, 8, 9, 10, 11, 13, 14), None)
g3_3.add_edge((0, 5, 6, 7, 8, 10, 12, 13, 14), (0, 5, 6, 7, 10, 11, 12, 13, 14), None)
g3_3.add_edge((0, 5, 6, 7, 8, 10, 12, 13, 14), (0, 5, 7, 8, 9, 10, 12, 13, 14), None)
g3_3.add_edge((0, 5, 6, 7, 8, 10, 12, 13, 14), (0, 6, 7, 8, 10, 11, 12, 13, 14), None)
g3_3.add_edge((0, 5, 6, 7, 8, 10, 12, 13, 14), (5, 6, 7, 8, 10, 11, 12, 13, 14), None)
g3_3.add_edge((0, 5, 6, 7, 9, 10, 11, 12, 13), (0, 5, 6, 7, 9, 10, 11, 13, 14), None)
g3_3.add_edge((0, 5, 6, 7, 9, 10, 11, 12, 13), (0, 5, 6, 7, 10, 11, 12, 13, 14), None)
g3_3.add_edge((0, 5, 6, 7, 9, 10, 11, 12, 13), (0, 5, 7, 9, 10, 11, 12, 13, 14), None)
g3_3.add_edge((0, 5, 6, 7, 9, 10, 11, 12, 13), (0, 6, 7, 8, 9, 10, 11, 12, 13), None)
g3_3.add_edge((0, 5, 6, 7, 9, 10, 11, 12, 13), (5, 6, 7, 8, 9, 10, 11, 12, 13), None)
g3_3.add_edge((0, 5, 6, 7, 9, 10, 11, 13, 14), (0, 5, 6, 7, 10, 11, 12, 13, 14), None)
g3_3.add_edge((0, 5, 6, 7, 9, 10, 11, 13, 14), (0, 5, 7, 9, 10, 11, 12, 13, 14), None)
g3_3.add_edge((0, 5, 6, 7, 9, 10, 11, 13, 14), (0, 6, 7, 8, 9, 10, 11, 13, 14), None)
g3_3.add_edge((0, 5, 6, 7, 9, 10, 11, 13, 14), (5, 6, 7, 8, 9, 10, 11, 13, 14), None)
g3_3.add_edge((0, 5, 6, 7, 10, 11, 12, 13, 14), (0, 5, 7, 9, 10, 11, 12, 13, 14), None)
g3_3.add_edge((0, 5, 6, 7, 10, 11, 12, 13, 14), (0, 6, 7, 8, 10, 11, 12, 13, 14), None)
g3_3.add_edge((0, 5, 6, 7, 10, 11, 12, 13, 14), (5, 6, 7, 8, 10, 11, 12, 13, 14), None)
g3_3.add_edge((0, 5, 7, 8, 9, 10, 12, 13, 14), (0, 5, 7, 9, 10, 11, 12, 13, 14), None)
g3_3.add_edge((0, 5, 7, 8, 9, 10, 12, 13, 14), (0, 7, 8, 9, 10, 11, 12, 13, 14), None)
g3_3.add_edge((0, 5, 7, 8, 9, 10, 12, 13, 14), (5, 7, 8, 9, 10, 11, 12, 13, 14), None)
g3_3.add_edge((0, 5, 7, 9, 10, 11, 12, 13, 14), (0, 7, 8, 9, 10, 11, 12, 13, 14), None)
g3_3.add_edge((0, 5, 7, 9, 10, 11, 12, 13, 14), (5, 7, 8, 9, 10, 11, 12, 13, 14), None)
g3_3.add_edge((0, 6, 7, 8, 9, 10, 11, 12, 13), (0, 6, 7, 8, 9, 10, 11, 13, 14), None)
g3_3.add_edge((0, 6, 7, 8, 9, 10, 11, 12, 13), (0, 6, 7, 8, 10, 11, 12, 13, 14), None)
g3_3.add_edge((0, 6, 7, 8, 9, 10, 11, 12, 13), (0, 7, 8, 9, 10, 11, 12, 13, 14), None)
g3_3.add_edge((0, 6, 7, 8, 9, 10, 11, 12, 13), (5, 6, 7, 8, 9, 10, 11, 12, 13), None)
g3_3.add_edge((0, 6, 7, 8, 9, 10, 11, 13, 14), (0, 6, 7, 8, 10, 11, 12, 13, 14), None)
g3_3.add_edge((0, 6, 7, 8, 9, 10, 11, 13, 14), (0, 7, 8, 9, 10, 11, 12, 13, 14), None)
g3_3.add_edge((0, 6, 7, 8, 9, 10, 11, 13, 14), (5, 6, 7, 8, 9, 10, 11, 13, 14), None)
g3_3.add_edge((0, 6, 7, 8, 10, 11, 12, 13, 14), (0, 7, 8, 9, 10, 11, 12, 13, 14), None)
g3_3.add_edge((0, 6, 7, 8, 10, 11, 12, 13, 14), (5, 6, 7, 8, 10, 11, 12, 13, 14), None)
g3_3.add_edge((0, 7, 8, 9, 10, 11, 12, 13, 14), (5, 7, 8, 9, 10, 11, 12, 13, 14), None)
g3_3.add_edge((1, 2, 3, 4, 5, 6, 7, 8, 9), (1, 2, 3, 4, 5, 6, 7, 9, 14), None)
g3_3.add_edge((1, 2, 3, 4, 5, 6, 7, 8, 9), (1, 2, 3, 4, 5, 6, 8, 9, 10), None)
g3_3.add_edge((1, 2, 3, 4, 5, 6, 7, 8, 9), (1, 2, 3, 4, 6, 7, 8, 9, 14), None)
g3_3.add_edge((1, 2, 3, 4, 5, 6, 7, 8, 9), (1, 2, 3, 5, 6, 7, 8, 9, 10), None)
g3_3.add_edge((1, 2, 3, 4, 5, 6, 7, 8, 9), (1, 3, 4, 5, 6, 7, 8, 9, 14), None)
g3_3.add_edge((1, 2, 3, 4, 5, 6, 7, 8, 9), (2, 3, 4, 5, 6, 7, 8, 9, 10), None)
g3_3.add_edge((1, 2, 3, 4, 5, 6, 7, 9, 14), (1, 2, 3, 4, 5, 6, 9, 11, 14), None)
g3_3.add_edge((1, 2, 3, 4, 5, 6, 7, 9, 14), (1, 2, 3, 4, 6, 7, 8, 9, 14), None)
g3_3.add_edge((1, 2, 3, 4, 5, 6, 7, 9, 14), (1, 2, 3, 5, 6, 7, 9, 11, 14), None)
g3_3.add_edge((1, 2, 3, 4, 5, 6, 7, 9, 14), (1, 3, 4, 5, 6, 7, 8, 9, 14), None)
g3_3.add_edge((1, 2, 3, 4, 5, 6, 7, 9, 14), (2, 3, 4, 5, 6, 7, 9, 11, 14), None)
g3_3.add_edge((1, 2, 3, 4, 5, 6, 8, 9, 10), (1, 2, 3, 4, 5, 6, 8, 10, 12), None)
g3_3.add_edge((1, 2, 3, 4, 5, 6, 8, 9, 10), (1, 2, 3, 4, 5, 6, 9, 10, 11), None)
g3_3.add_edge((1, 2, 3, 4, 5, 6, 8, 9, 10), (1, 2, 3, 4, 6, 8, 9, 10, 14), None)
g3_3.add_edge((1, 2, 3, 4, 5, 6, 8, 9, 10), (1, 2, 3, 5, 6, 7, 8, 9, 10), None)
g3_3.add_edge((1, 2, 3, 4, 5, 6, 8, 9, 10), (1, 3, 4, 5, 6, 8, 9, 10, 14), None)
g3_3.add_edge((1, 2, 3, 4, 5, 6, 8, 9, 10), (2, 3, 4, 5, 6, 7, 8, 9, 10), None)
g3_3.add_edge((1, 2, 3, 4, 5, 6, 8, 10, 12), (1, 2, 3, 4, 5, 6, 10, 11, 12), None)
g3_3.add_edge((1, 2, 3, 4, 5, 6, 8, 10, 12), (1, 2, 3, 4, 6, 8, 10, 12, 14), None)
g3_3.add_edge((1, 2, 3, 4, 5, 6, 8, 10, 12), (1, 2, 3, 5, 6, 7, 8, 10, 12), None)
g3_3.add_edge((1, 2, 3, 4, 5, 6, 8, 10, 12), (1, 3, 4, 5, 6, 8, 10, 12, 14), None)
g3_3.add_edge((1, 2, 3, 4, 5, 6, 8, 10, 12), (2, 3, 4, 5, 6, 7, 8, 10, 12), None)
g3_3.add_edge((1, 2, 3, 4, 5, 6, 9, 10, 11), (1, 2, 3, 4, 5, 6, 9, 11, 14), None)
g3_3.add_edge((1, 2, 3, 4, 5, 6, 9, 10, 11), (1, 2, 3, 4, 5, 6, 10, 11, 12), None)
g3_3.add_edge((1, 2, 3, 4, 5, 6, 9, 10, 11), (1, 2, 3, 4, 6, 9, 10, 11, 14), None)
g3_3.add_edge((1, 2, 3, 4, 5, 6, 9, 10, 11), (1, 2, 3, 5, 6, 7, 9, 10, 11), None)
g3_3.add_edge((1, 2, 3, 4, 5, 6, 9, 10, 11), (1, 3, 4, 5, 6, 9, 10, 11, 14), None)
g3_3.add_edge((1, 2, 3, 4, 5, 6, 9, 10, 11), (2, 3, 4, 5, 6, 7, 9, 10, 11), None)
g3_3.add_edge((1, 2, 3, 4, 5, 6, 9, 11, 14), (1, 2, 3, 4, 5, 6, 11, 13, 14), None)
g3_3.add_edge((1, 2, 3, 4, 5, 6, 9, 11, 14), (1, 2, 3, 4, 6, 9, 10, 11, 14), None)
g3_3.add_edge((1, 2, 3, 4, 5, 6, 9, 11, 14), (1, 2, 3, 5, 6, 7, 9, 11, 14), None)
g3_3.add_edge((1, 2, 3, 4, 5, 6, 9, 11, 14), (1, 3, 4, 5, 6, 9, 10, 11, 14), None)
g3_3.add_edge((1, 2, 3, 4, 5, 6, 9, 11, 14), (2, 3, 4, 5, 6, 7, 9, 11, 14), None)
g3_3.add_edge((1, 2, 3, 4, 5, 6, 10, 11, 12), (1, 2, 3, 4, 5, 6, 11, 12, 13), None)
g3_3.add_edge((1, 2, 3, 4, 5, 6, 10, 11, 12), (1, 2, 3, 4, 6, 10, 11, 12, 14), None)
g3_3.add_edge((1, 2, 3, 4, 5, 6, 10, 11, 12), (1, 2, 3, 5, 6, 7, 10, 11, 12), None)
g3_3.add_edge((1, 2, 3, 4, 5, 6, 10, 11, 12), (1, 3, 4, 5, 6, 10, 11, 12, 14), None)
g3_3.add_edge((1, 2, 3, 4, 5, 6, 10, 11, 12), (2, 3, 4, 5, 6, 7, 10, 11, 12), None)
g3_3.add_edge((1, 2, 3, 4, 5, 6, 11, 12, 13), (1, 2, 3, 4, 5, 6, 11, 13, 14), None)
g3_3.add_edge((1, 2, 3, 4, 5, 6, 11, 12, 13), (1, 2, 3, 4, 6, 11, 12, 13, 14), None)
g3_3.add_edge((1, 2, 3, 4, 5, 6, 11, 12, 13), (1, 2, 3, 5, 6, 7, 11, 12, 13), None)
g3_3.add_edge((1, 2, 3, 4, 5, 6, 11, 12, 13), (1, 3, 4, 5, 6, 11, 12, 13, 14), None)
g3_3.add_edge((1, 2, 3, 4, 5, 6, 11, 12, 13), (2, 3, 4, 5, 6, 7, 11, 12, 13), None)
g3_3.add_edge((1, 2, 3, 4, 5, 6, 11, 13, 14), (1, 2, 3, 4, 6, 11, 12, 13, 14), None)
g3_3.add_edge((1, 2, 3, 4, 5, 6, 11, 13, 14), (1, 2, 3, 5, 6, 7, 11, 13, 14), None)
g3_3.add_edge((1, 2, 3, 4, 5, 6, 11, 13, 14), (1, 3, 4, 5, 6, 11, 12, 13, 14), None)
g3_3.add_edge((1, 2, 3, 4, 5, 6, 11, 13, 14), (2, 3, 4, 5, 6, 7, 11, 13, 14), None)
g3_3.add_edge((1, 2, 3, 4, 6, 7, 8, 9, 14), (1, 2, 3, 4, 6, 8, 9, 10, 14), None)
g3_3.add_edge((1, 2, 3, 4, 6, 7, 8, 9, 14), (1, 2, 3, 6, 7, 8, 9, 11, 14), None)
g3_3.add_edge((1, 2, 3, 4, 6, 7, 8, 9, 14), (1, 3, 4, 5, 6, 7, 8, 9, 14), None)
g3_3.add_edge((1, 2, 3, 4, 6, 7, 8, 9, 14), (2, 3, 4, 6, 7, 8, 9, 11, 14), None)
g3_3.add_edge((1, 2, 3, 4, 6, 8, 9, 10, 14), (1, 2, 3, 4, 6, 8, 10, 12, 14), None)
g3_3.add_edge((1, 2, 3, 4, 6, 8, 9, 10, 14), (1, 2, 3, 4, 6, 9, 10, 11, 14), None)
g3_3.add_edge((1, 2, 3, 4, 6, 8, 9, 10, 14), (1, 2, 3, 6, 8, 9, 10, 11, 14), None)
g3_3.add_edge((1, 2, 3, 4, 6, 8, 9, 10, 14), (1, 3, 4, 5, 6, 8, 9, 10, 14), None)
g3_3.add_edge((1, 2, 3, 4, 6, 8, 9, 10, 14), (2, 3, 4, 6, 8, 9, 10, 11, 14), None)
g3_3.add_edge((1, 2, 3, 4, 6, 8, 10, 12, 14), (1, 2, 3, 4, 6, 10, 11, 12, 14), None)
g3_3.add_edge((1, 2, 3, 4, 6, 8, 10, 12, 14), (1, 2, 3, 6, 8, 10, 11, 12, 14), None)
g3_3.add_edge((1, 2, 3, 4, 6, 8, 10, 12, 14), (1, 3, 4, 5, 6, 8, 10, 12, 14), None)
g3_3.add_edge((1, 2, 3, 4, 6, 8, 10, 12, 14), (2, 3, 4, 6, 8, 10, 11, 12, 14), None)
g3_3.add_edge((1, 2, 3, 4, 6, 9, 10, 11, 14), (1, 2, 3, 4, 6, 10, 11, 12, 14), None)
g3_3.add_edge((1, 2, 3, 4, 6, 9, 10, 11, 14), (1, 2, 3, 6, 8, 9, 10, 11, 14), None)
g3_3.add_edge((1, 2, 3, 4, 6, 9, 10, 11, 14), (1, 3, 4, 5, 6, 9, 10, 11, 14), None)
g3_3.add_edge((1, 2, 3, 4, 6, 9, 10, 11, 14), (2, 3, 4, 6, 8, 9, 10, 11, 14), None)
g3_3.add_edge((1, 2, 3, 4, 6, 10, 11, 12, 14), (1, 2, 3, 4, 6, 11, 12, 13, 14), None)
g3_3.add_edge((1, 2, 3, 4, 6, 10, 11, 12, 14), (1, 2, 3, 6, 8, 10, 11, 12, 14), None)
g3_3.add_edge((1, 2, 3, 4, 6, 10, 11, 12, 14), (1, 3, 4, 5, 6, 10, 11, 12, 14), None)
g3_3.add_edge((1, 2, 3, 4, 6, 10, 11, 12, 14), (2, 3, 4, 6, 8, 10, 11, 12, 14), None)
g3_3.add_edge((1, 2, 3, 4, 6, 11, 12, 13, 14), (1, 2, 3, 6, 8, 11, 12, 13, 14), None)
g3_3.add_edge((1, 2, 3, 4, 6, 11, 12, 13, 14), (1, 3, 4, 5, 6, 11, 12, 13, 14), None)
g3_3.add_edge((1, 2, 3, 4, 6, 11, 12, 13, 14), (2, 3, 4, 6, 8, 11, 12, 13, 14), None)
g3_3.add_edge((1, 2, 3, 5, 6, 7, 8, 9, 10), (1, 2, 3, 5, 6, 7, 8, 10, 12), None)
g3_3.add_edge((1, 2, 3, 5, 6, 7, 8, 9, 10), (1, 2, 3, 5, 6, 7, 9, 10, 11), None)
g3_3.add_edge((1, 2, 3, 5, 6, 7, 8, 9, 10), (1, 2, 3, 5, 7, 8, 9, 10, 12), None)
g3_3.add_edge((1, 2, 3, 5, 6, 7, 8, 9, 10), (1, 2, 3, 6, 7, 8, 9, 10, 11), None)
g3_3.add_edge((1, 2, 3, 5, 6, 7, 8, 9, 10), (1, 3, 5, 6, 7, 8, 9, 10, 14), None)
g3_3.add_edge((1, 2, 3, 5, 6, 7, 8, 9, 10), (2, 3, 4, 5, 6, 7, 8, 9, 10), None)
g3_3.add_edge((1, 2, 3, 5, 6, 7, 8, 10, 12), (1, 2, 3, 5, 6, 7, 10, 11, 12), None)
g3_3.add_edge((1, 2, 3, 5, 6, 7, 8, 10, 12), (1, 2, 3, 5, 7, 8, 9, 10, 12), None)
g3_3.add_edge((1, 2, 3, 5, 6, 7, 8, 10, 12), (1, 2, 3, 6, 7, 8, 10, 11, 12), None)
g3_3.add_edge((1, 2, 3, 5, 6, 7, 8, 10, 12), (1, 3, 5, 6, 7, 8, 10, 12, 14), None)
g3_3.add_edge((1, 2, 3, 5, 6, 7, 8, 10, 12), (2, 3, 4, 5, 6, 7, 8, 10, 12), None)
g3_3.add_edge((1, 2, 3, 5, 6, 7, 9, 10, 11), (1, 2, 3, 5, 6, 7, 9, 11, 14), None)
g3_3.add_edge((1, 2, 3, 5, 6, 7, 9, 10, 11), (1, 2, 3, 5, 6, 7, 10, 11, 12), None)
g3_3.add_edge((1, 2, 3, 5, 6, 7, 9, 10, 11), (1, 2, 3, 5, 7, 9, 10, 11, 12), None)
g3_3.add_edge((1, 2, 3, 5, 6, 7, 9, 10, 11), (1, 2, 3, 6, 7, 8, 9, 10, 11), None)
g3_3.add_edge((1, 2, 3, 5, 6, 7, 9, 10, 11), (1, 3, 5, 6, 7, 9, 10, 11, 14), None)
g3_3.add_edge((1, 2, 3, 5, 6, 7, 9, 10, 11), (2, 3, 4, 5, 6, 7, 9, 10, 11), None)
g3_3.add_edge((1, 2, 3, 5, 6, 7, 9, 11, 14), (1, 2, 3, 5, 6, 7, 11, 13, 14), None)
g3_3.add_edge((1, 2, 3, 5, 6, 7, 9, 11, 14), (1, 2, 3, 5, 7, 9, 11, 13, 14), None)
g3_3.add_edge((1, 2, 3, 5, 6, 7, 9, 11, 14), (1, 2, 3, 6, 7, 8, 9, 11, 14), None)
g3_3.add_edge((1, 2, 3, 5, 6, 7, 9, 11, 14), (1, 3, 5, 6, 7, 9, 10, 11, 14), None)
g3_3.add_edge((1, 2, 3, 5, 6, 7, 9, 11, 14), (2, 3, 4, 5, 6, 7, 9, 11, 14), None)
g3_3.add_edge((1, 2, 3, 5, 6, 7, 10, 11, 12), (1, 2, 3, 5, 6, 7, 11, 12, 13), None)
g3_3.add_edge((1, 2, 3, 5, 6, 7, 10, 11, 12), (1, 2, 3, 5, 7, 9, 10, 11, 12), None)
g3_3.add_edge((1, 2, 3, 5, 6, 7, 10, 11, 12), (1, 2, 3, 6, 7, 8, 10, 11, 12), None)
g3_3.add_edge((1, 2, 3, 5, 6, 7, 10, 11, 12), (1, 3, 5, 6, 7, 10, 11, 12, 14), None)
g3_3.add_edge((1, 2, 3, 5, 6, 7, 10, 11, 12), (2, 3, 4, 5, 6, 7, 10, 11, 12), None)
g3_3.add_edge((1, 2, 3, 5, 6, 7, 11, 12, 13), (1, 2, 3, 5, 6, 7, 11, 13, 14), None)
g3_3.add_edge((1, 2, 3, 5, 6, 7, 11, 12, 13), (1, 2, 3, 5, 7, 9, 11, 12, 13), None)
g3_3.add_edge((1, 2, 3, 5, 6, 7, 11, 12, 13), (1, 2, 3, 6, 7, 8, 11, 12, 13), None)
g3_3.add_edge((1, 2, 3, 5, 6, 7, 11, 12, 13), (1, 3, 5, 6, 7, 11, 12, 13, 14), None)
g3_3.add_edge((1, 2, 3, 5, 6, 7, 11, 12, 13), (2, 3, 4, 5, 6, 7, 11, 12, 13), None)
g3_3.add_edge((1, 2, 3, 5, 6, 7, 11, 13, 14), (1, 2, 3, 5, 7, 9, 11, 13, 14), None)
g3_3.add_edge((1, 2, 3, 5, 6, 7, 11, 13, 14), (1, 2, 3, 6, 7, 8, 11, 13, 14), None)
g3_3.add_edge((1, 2, 3, 5, 6, 7, 11, 13, 14), (1, 3, 5, 6, 7, 11, 12, 13, 14), None)
g3_3.add_edge((1, 2, 3, 5, 6, 7, 11, 13, 14), (2, 3, 4, 5, 6, 7, 11, 13, 14), None)
g3_3.add_edge((1, 2, 3, 5, 7, 8, 9, 10, 12), (1, 2, 3, 5, 7, 9, 10, 11, 12), None)
g3_3.add_edge((1, 2, 3, 5, 7, 8, 9, 10, 12), (1, 2, 3, 7, 8, 9, 10, 11, 12), None)
g3_3.add_edge((1, 2, 3, 5, 7, 8, 9, 10, 12), (1, 3, 5, 7, 8, 9, 10, 12, 14), None)
g3_3.add_edge((1, 2, 3, 5, 7, 8, 9, 10, 12), (2, 3, 4, 5, 7, 8, 9, 10, 12), None)
g3_3.add_edge((1, 2, 3, 5, 7, 9, 10, 11, 12), (1, 2, 3, 5, 7, 9, 11, 12, 13), None)
g3_3.add_edge((1, 2, 3, 5, 7, 9, 10, 11, 12), (1, 2, 3, 7, 8, 9, 10, 11, 12), None)
g3_3.add_edge((1, 2, 3, 5, 7, 9, 10, 11, 12), (1, 3, 5, 7, 9, 10, 11, 12, 14), None)
g3_3.add_edge((1, 2, 3, 5, 7, 9, 10, 11, 12), (2, 3, 4, 5, 7, 9, 10, 11, 12), None)
g3_3.add_edge((1, 2, 3, 5, 7, 9, 11, 12, 13), (1, 2, 3, 5, 7, 9, 11, 13, 14), None)
g3_3.add_edge((1, 2, 3, 5, 7, 9, 11, 12, 13), (1, 2, 3, 7, 8, 9, 11, 12, 13), None)
g3_3.add_edge((1, 2, 3, 5, 7, 9, 11, 12, 13), (1, 3, 5, 7, 9, 11, 12, 13, 14), None)
g3_3.add_edge((1, 2, 3, 5, 7, 9, 11, 12, 13), (2, 3, 4, 5, 7, 9, 11, 12, 13), None)
g3_3.add_edge((1, 2, 3, 5, 7, 9, 11, 13, 14), (1, 2, 3, 7, 8, 9, 11, 13, 14), None)
g3_3.add_edge((1, 2, 3, 5, 7, 9, 11, 13, 14), (1, 3, 5, 7, 9, 11, 12, 13, 14), None)
g3_3.add_edge((1, 2, 3, 5, 7, 9, 11, 13, 14), (2, 3, 4, 5, 7, 9, 11, 13, 14), None)
g3_3.add_edge((1, 2, 3, 6, 7, 8, 9, 10, 11), (1, 2, 3, 6, 7, 8, 9, 11, 14), None)
g3_3.add_edge((1, 2, 3, 6, 7, 8, 9, 10, 11), (1, 2, 3, 6, 7, 8, 10, 11, 12), None)
g3_3.add_edge((1, 2, 3, 6, 7, 8, 9, 10, 11), (1, 2, 3, 6, 8, 9, 10, 11, 14), None)
g3_3.add_edge((1, 2, 3, 6, 7, 8, 9, 10, 11), (1, 2, 3, 7, 8, 9, 10, 11, 12), None)
g3_3.add_edge((1, 2, 3, 6, 7, 8, 9, 10, 11), (1, 3, 6, 7, 8, 9, 10, 11, 14), None)
g3_3.add_edge((1, 2, 3, 6, 7, 8, 9, 10, 11), (2, 3, 4, 6, 7, 8, 9, 10, 11), None)
g3_3.add_edge((1, 2, 3, 6, 7, 8, 9, 11, 14), (1, 2, 3, 6, 7, 8, 11, 13, 14), None)
g3_3.add_edge((1, 2, 3, 6, 7, 8, 9, 11, 14), (1, 2, 3, 6, 8, 9, 10, 11, 14), None)
g3_3.add_edge((1, 2, 3, 6, 7, 8, 9, 11, 14), (1, 2, 3, 7, 8, 9, 11, 13, 14), None)
g3_3.add_edge((1, 2, 3, 6, 7, 8, 9, 11, 14), (1, 3, 6, 7, 8, 9, 10, 11, 14), None)
g3_3.add_edge((1, 2, 3, 6, 7, 8, 9, 11, 14), (2, 3, 4, 6, 7, 8, 9, 11, 14), None)
g3_3.add_edge((1, 2, 3, 6, 7, 8, 10, 11, 12), (1, 2, 3, 6, 7, 8, 11, 12, 13), None)
g3_3.add_edge((1, 2, 3, 6, 7, 8, 10, 11, 12), (1, 2, 3, 6, 8, 10, 11, 12, 14), None)
g3_3.add_edge((1, 2, 3, 6, 7, 8, 10, 11, 12), (1, 2, 3, 7, 8, 9, 10, 11, 12), None)
g3_3.add_edge((1, 2, 3, 6, 7, 8, 10, 11, 12), (1, 3, 6, 7, 8, 10, 11, 12, 14), None)
g3_3.add_edge((1, 2, 3, 6, 7, 8, 10, 11, 12), (2, 3, 4, 6, 7, 8, 10, 11, 12), None)
g3_3.add_edge((1, 2, 3, 6, 7, 8, 11, 12, 13), (1, 2, 3, 6, 7, 8, 11, 13, 14), None)
g3_3.add_edge((1, 2, 3, 6, 7, 8, 11, 12, 13), (1, 2, 3, 6, 8, 11, 12, 13, 14), None)
g3_3.add_edge((1, 2, 3, 6, 7, 8, 11, 12, 13), (1, 2, 3, 7, 8, 9, 11, 12, 13), None)
g3_3.add_edge((1, 2, 3, 6, 7, 8, 11, 12, 13), (1, 3, 6, 7, 8, 11, 12, 13, 14), None)
g3_3.add_edge((1, 2, 3, 6, 7, 8, 11, 12, 13), (2, 3, 4, 6, 7, 8, 11, 12, 13), None)
g3_3.add_edge((1, 2, 3, 6, 7, 8, 11, 13, 14), (1, 2, 3, 6, 8, 11, 12, 13, 14), None)
g3_3.add_edge((1, 2, 3, 6, 7, 8, 11, 13, 14), (1, 2, 3, 7, 8, 9, 11, 13, 14), None)
g3_3.add_edge((1, 2, 3, 6, 7, 8, 11, 13, 14), (1, 3, 6, 7, 8, 11, 12, 13, 14), None)
g3_3.add_edge((1, 2, 3, 6, 7, 8, 11, 13, 14), (2, 3, 4, 6, 7, 8, 11, 13, 14), None)
g3_3.add_edge((1, 2, 3, 6, 8, 9, 10, 11, 14), (1, 2, 3, 6, 8, 10, 11, 12, 14), None)
g3_3.add_edge((1, 2, 3, 6, 8, 9, 10, 11, 14), (1, 2, 3, 8, 9, 10, 11, 13, 14), None)
g3_3.add_edge((1, 2, 3, 6, 8, 9, 10, 11, 14), (1, 3, 6, 7, 8, 9, 10, 11, 14), None)
g3_3.add_edge((1, 2, 3, 6, 8, 9, 10, 11, 14), (2, 3, 4, 6, 8, 9, 10, 11, 14), None)
g3_3.add_edge((1, 2, 3, 6, 8, 10, 11, 12, 14), (1, 2, 3, 6, 8, 11, 12, 13, 14), None)
g3_3.add_edge((1, 2, 3, 6, 8, 10, 11, 12, 14), (1, 2, 3, 8, 10, 11, 12, 13, 14), None)
g3_3.add_edge((1, 2, 3, 6, 8, 10, 11, 12, 14), (1, 3, 6, 7, 8, 10, 11, 12, 14), None)
g3_3.add_edge((1, 2, 3, 6, 8, 10, 11, 12, 14), (2, 3, 4, 6, 8, 10, 11, 12, 14), None)
g3_3.add_edge((1, 2, 3, 6, 8, 11, 12, 13, 14), (1, 2, 3, 8, 10, 11, 12, 13, 14), None)
g3_3.add_edge((1, 2, 3, 6, 8, 11, 12, 13, 14), (1, 3, 6, 7, 8, 11, 12, 13, 14), None)
g3_3.add_edge((1, 2, 3, 6, 8, 11, 12, 13, 14), (2, 3, 4, 6, 8, 11, 12, 13, 14), None)
g3_3.add_edge((1, 2, 3, 7, 8, 9, 10, 11, 12), (1, 2, 3, 7, 8, 9, 11, 12, 13), None)
g3_3.add_edge((1, 2, 3, 7, 8, 9, 10, 11, 12), (1, 2, 3, 8, 9, 10, 11, 12, 13), None)
g3_3.add_edge((1, 2, 3, 7, 8, 9, 10, 11, 12), (1, 3, 7, 8, 9, 10, 11, 12, 14), None)
g3_3.add_edge((1, 2, 3, 7, 8, 9, 10, 11, 12), (2, 3, 4, 7, 8, 9, 10, 11, 12), None)
g3_3.add_edge((1, 2, 3, 7, 8, 9, 11, 12, 13), (1, 2, 3, 7, 8, 9, 11, 13, 14), None)
g3_3.add_edge((1, 2, 3, 7, 8, 9, 11, 12, 13), (1, 2, 3, 8, 9, 10, 11, 12, 13), None)
g3_3.add_edge((1, 2, 3, 7, 8, 9, 11, 12, 13), (1, 3, 7, 8, 9, 11, 12, 13, 14), None)
g3_3.add_edge((1, 2, 3, 7, 8, 9, 11, 12, 13), (2, 3, 4, 7, 8, 9, 11, 12, 13), None)
g3_3.add_edge((1, 2, 3, 7, 8, 9, 11, 13, 14), (1, 2, 3, 8, 9, 10, 11, 13, 14), None)
g3_3.add_edge((1, 2, 3, 7, 8, 9, 11, 13, 14), (1, 3, 7, 8, 9, 11, 12, 13, 14), None)
g3_3.add_edge((1, 2, 3, 7, 8, 9, 11, 13, 14), (2, 3, 4, 7, 8, 9, 11, 13, 14), None)
g3_3.add_edge((1, 2, 3, 8, 9, 10, 11, 12, 13), (1, 2, 3, 8, 9, 10, 11, 13, 14), None)
g3_3.add_edge((1, 2, 3, 8, 9, 10, 11, 12, 13), (1, 2, 3, 8, 10, 11, 12, 13, 14), None)
g3_3.add_edge((1, 2, 3, 8, 9, 10, 11, 12, 13), (1, 3, 8, 9, 10, 11, 12, 13, 14), None)
g3_3.add_edge((1, 2, 3, 8, 9, 10, 11, 12, 13), (2, 3, 4, 8, 9, 10, 11, 12, 13), None)
g3_3.add_edge((1, 2, 3, 8, 9, 10, 11, 13, 14), (1, 2, 3, 8, 10, 11, 12, 13, 14), None)
g3_3.add_edge((1, 2, 3, 8, 9, 10, 11, 13, 14), (1, 3, 8, 9, 10, 11, 12, 13, 14), None)
g3_3.add_edge((1, 2, 3, 8, 9, 10, 11, 13, 14), (2, 3, 4, 8, 9, 10, 11, 13, 14), None)
g3_3.add_edge((1, 2, 3, 8, 10, 11, 12, 13, 14), (1, 3, 8, 9, 10, 11, 12, 13, 14), None)
g3_3.add_edge((1, 2, 3, 8, 10, 11, 12, 13, 14), (2, 3, 4, 8, 10, 11, 12, 13, 14), None)
g3_3.add_edge((1, 3, 4, 5, 6, 7, 8, 9, 14), (1, 3, 4, 5, 6, 8, 9, 10, 14), None)
g3_3.add_edge((1, 3, 4, 5, 6, 7, 8, 9, 14), (1, 3, 5, 6, 7, 8, 9, 10, 14), None)
g3_3.add_edge((1, 3, 4, 5, 6, 7, 8, 9, 14), (3, 4, 5, 6, 7, 8, 9, 11, 14), None)
g3_3.add_edge((1, 3, 4, 5, 6, 8, 9, 10, 14), (1, 3, 4, 5, 6, 8, 10, 12, 14), None)
g3_3.add_edge((1, 3, 4, 5, 6, 8, 9, 10, 14), (1, 3, 4, 5, 6, 9, 10, 11, 14), None)
g3_3.add_edge((1, 3, 4, 5, 6, 8, 9, 10, 14), (1, 3, 5, 6, 7, 8, 9, 10, 14), None)
g3_3.add_edge((1, 3, 4, 5, 6, 8, 9, 10, 14), (3, 4, 5, 6, 8, 9, 10, 11, 14), None)
g3_3.add_edge((1, 3, 4, 5, 6, 8, 10, 12, 14), (1, 3, 4, 5, 6, 10, 11, 12, 14), None)
g3_3.add_edge((1, 3, 4, 5, 6, 8, 10, 12, 14), (1, 3, 5, 6, 7, 8, 10, 12, 14), None)
g3_3.add_edge((1, 3, 4, 5, 6, 8, 10, 12, 14), (3, 4, 5, 6, 8, 10, 11, 12, 14), None)
g3_3.add_edge((1, 3, 4, 5, 6, 9, 10, 11, 14), (1, 3, 4, 5, 6, 10, 11, 12, 14), None)
g3_3.add_edge((1, 3, 4, 5, 6, 9, 10, 11, 14), (1, 3, 5, 6, 7, 9, 10, 11, 14), None)
g3_3.add_edge((1, 3, 4, 5, 6, 9, 10, 11, 14), (3, 4, 5, 6, 8, 9, 10, 11, 14), None)
g3_3.add_edge((1, 3, 4, 5, 6, 10, 11, 12, 14), (1, 3, 4, 5, 6, 11, 12, 13, 14), None)
g3_3.add_edge((1, 3, 4, 5, 6, 10, 11, 12, 14), (1, 3, 5, 6, 7, 10, 11, 12, 14), None)
g3_3.add_edge((1, 3, 4, 5, 6, 10, 11, 12, 14), (3, 4, 5, 6, 8, 10, 11, 12, 14), None)
g3_3.add_edge((1, 3, 4, 5, 6, 11, 12, 13, 14), (1, 3, 5, 6, 7, 11, 12, 13, 14), None)
g3_3.add_edge((1, 3, 4, 5, 6, 11, 12, 13, 14), (3, 4, 5, 6, 8, 11, 12, 13, 14), None)
g3_3.add_edge((1, 3, 5, 6, 7, 8, 9, 10, 14), (1, 3, 5, 6, 7, 8, 10, 12, 14), None)
g3_3.add_edge((1, 3, 5, 6, 7, 8, 9, 10, 14), (1, 3, 5, 6, 7, 9, 10, 11, 14), None)
g3_3.add_edge((1, 3, 5, 6, 7, 8, 9, 10, 14), (1, 3, 5, 7, 8, 9, 10, 12, 14), None)
g3_3.add_edge((1, 3, 5, 6, 7, 8, 9, 10, 14), (1, 3, 6, 7, 8, 9, 10, 11, 14), None)
g3_3.add_edge((1, 3, 5, 6, 7, 8, 9, 10, 14), (3, 5, 6, 7, 8, 9, 10, 11, 14), None)
g3_3.add_edge((1, 3, 5, 6, 7, 8, 10, 12, 14), (1, 3, 5, 6, 7, 10, 11, 12, 14), None)
g3_3.add_edge((1, 3, 5, 6, 7, 8, 10, 12, 14), (1, 3, 5, 7, 8, 9, 10, 12, 14), None)
g3_3.add_edge((1, 3, 5, 6, 7, 8, 10, 12, 14), (1, 3, 6, 7, 8, 10, 11, 12, 14), None)
g3_3.add_edge((1, 3, 5, 6, 7, 8, 10, 12, 14), (3, 5, 6, 7, 8, 10, 11, 12, 14), None)
g3_3.add_edge((1, 3, 5, 6, 7, 9, 10, 11, 14), (1, 3, 5, 6, 7, 10, 11, 12, 14), None)
g3_3.add_edge((1, 3, 5, 6, 7, 9, 10, 11, 14), (1, 3, 5, 7, 9, 10, 11, 12, 14), None)
g3_3.add_edge((1, 3, 5, 6, 7, 9, 10, 11, 14), (1, 3, 6, 7, 8, 9, 10, 11, 14), None)
g3_3.add_edge((1, 3, 5, 6, 7, 9, 10, 11, 14), (3, 5, 6, 7, 8, 9, 10, 11, 14), None)
g3_3.add_edge((1, 3, 5, 6, 7, 10, 11, 12, 14), (1, 3, 5, 6, 7, 11, 12, 13, 14), None)
g3_3.add_edge((1, 3, 5, 6, 7, 10, 11, 12, 14), (1, 3, 5, 7, 9, 10, 11, 12, 14), None)
g3_3.add_edge((1, 3, 5, 6, 7, 10, 11, 12, 14), (1, 3, 6, 7, 8, 10, 11, 12, 14), None)
g3_3.add_edge((1, 3, 5, 6, 7, 10, 11, 12, 14), (3, 5, 6, 7, 8, 10, 11, 12, 14), None)
g3_3.add_edge((1, 3, 5, 6, 7, 11, 12, 13, 14), (1, 3, 5, 7, 9, 11, 12, 13, 14), None)
g3_3.add_edge((1, 3, 5, 6, 7, 11, 12, 13, 14), (1, 3, 6, 7, 8, 11, 12, 13, 14), None)
g3_3.add_edge((1, 3, 5, 6, 7, 11, 12, 13, 14), (3, 5, 6, 7, 8, 11, 12, 13, 14), None)
g3_3.add_edge((1, 3, 5, 7, 8, 9, 10, 12, 14), (1, 3, 5, 7, 9, 10, 11, 12, 14), None)
g3_3.add_edge((1, 3, 5, 7, 8, 9, 10, 12, 14), (1, 3, 7, 8, 9, 10, 11, 12, 14), None)
g3_3.add_edge((1, 3, 5, 7, 8, 9, 10, 12, 14), (3, 5, 7, 8, 9, 10, 11, 12, 14), None)
g3_3.add_edge((1, 3, 5, 7, 9, 10, 11, 12, 14), (1, 3, 5, 7, 9, 11, 12, 13, 14), None)
g3_3.add_edge((1, 3, 5, 7, 9, 10, 11, 12, 14), (1, 3, 7, 8, 9, 10, 11, 12, 14), None)
g3_3.add_edge((1, 3, 5, 7, 9, 10, 11, 12, 14), (3, 5, 7, 8, 9, 10, 11, 12, 14), None)
g3_3.add_edge((1, 3, 5, 7, 9, 11, 12, 13, 14), (1, 3, 7, 8, 9, 11, 12, 13, 14), None)
g3_3.add_edge((1, 3, 5, 7, 9, 11, 12, 13, 14), (3, 5, 7, 8, 9, 11, 12, 13, 14), None)
g3_3.add_edge((1, 3, 6, 7, 8, 9, 10, 11, 14), (1, 3, 6, 7, 8, 10, 11, 12, 14), None)
g3_3.add_edge((1, 3, 6, 7, 8, 9, 10, 11, 14), (1, 3, 7, 8, 9, 10, 11, 12, 14), None)
g3_3.add_edge((1, 3, 6, 7, 8, 9, 10, 11, 14), (3, 5, 6, 7, 8, 9, 10, 11, 14), None)
g3_3.add_edge((1, 3, 6, 7, 8, 10, 11, 12, 14), (1, 3, 6, 7, 8, 11, 12, 13, 14), None)
g3_3.add_edge((1, 3, 6, 7, 8, 10, 11, 12, 14), (1, 3, 7, 8, 9, 10, 11, 12, 14), None)
g3_3.add_edge((1, 3, 6, 7, 8, 10, 11, 12, 14), (3, 5, 6, 7, 8, 10, 11, 12, 14), None)
g3_3.add_edge((1, 3, 6, 7, 8, 11, 12, 13, 14), (1, 3, 7, 8, 9, 11, 12, 13, 14), None)
g3_3.add_edge((1, 3, 6, 7, 8, 11, 12, 13, 14), (3, 5, 6, 7, 8, 11, 12, 13, 14), None)
g3_3.add_edge((1, 3, 7, 8, 9, 10, 11, 12, 14), (1, 3, 7, 8, 9, 11, 12, 13, 14), None)
g3_3.add_edge((1, 3, 7, 8, 9, 10, 11, 12, 14), (1, 3, 8, 9, 10, 11, 12, 13, 14), None)
g3_3.add_edge((1, 3, 7, 8, 9, 10, 11, 12, 14), (3, 5, 7, 8, 9, 10, 11, 12, 14), None)
g3_3.add_edge((1, 3, 7, 8, 9, 11, 12, 13, 14), (1, 3, 8, 9, 10, 11, 12, 13, 14), None)
g3_3.add_edge((1, 3, 7, 8, 9, 11, 12, 13, 14), (3, 5, 7, 8, 9, 11, 12, 13, 14), None)
g3_3.add_edge((1, 3, 8, 9, 10, 11, 12, 13, 14), (3, 5, 8, 9, 10, 11, 12, 13, 14), None)
g3_3.add_edge((2, 3, 4, 5, 6, 7, 8, 9, 10), (2, 3, 4, 5, 6, 7, 8, 10, 12), None)
g3_3.add_edge((2, 3, 4, 5, 6, 7, 8, 9, 10), (2, 3, 4, 5, 6, 7, 9, 10, 11), None)
g3_3.add_edge((2, 3, 4, 5, 6, 7, 8, 9, 10), (2, 3, 4, 5, 7, 8, 9, 10, 12), None)
g3_3.add_edge((2, 3, 4, 5, 6, 7, 8, 9, 10), (2, 3, 4, 6, 7, 8, 9, 10, 11), None)
g3_3.add_edge((2, 3, 4, 5, 6, 7, 8, 9, 10), (2, 4, 5, 6, 7, 8, 9, 10, 12), None)
g3_3.add_edge((2, 3, 4, 5, 6, 7, 8, 9, 10), (3, 4, 5, 6, 7, 8, 9, 10, 11), None)
g3_3.add_edge((2, 3, 4, 5, 6, 7, 8, 10, 12), (2, 3, 4, 5, 6, 7, 10, 11, 12), None)
g3_3.add_edge((2, 3, 4, 5, 6, 7, 8, 10, 12), (2, 3, 4, 5, 7, 8, 9, 10, 12), None)
g3_3.add_edge((2, 3, 4, 5, 6, 7, 8, 10, 12), (2, 3, 4, 6, 7, 8, 10, 11, 12), None)
g3_3.add_edge((2, 3, 4, 5, 6, 7, 8, 10, 12), (2, 4, 5, 6, 7, 8, 9, 10, 12), None)
g3_3.add_edge((2, 3, 4, 5, 6, 7, 8, 10, 12), (3, 4, 5, 6, 7, 8, 10, 11, 12), None)
g3_3.add_edge((2, 3, 4, 5, 6, 7, 9, 10, 11), (2, 3, 4, 5, 6, 7, 9, 11, 14), None)
g3_3.add_edge((2, 3, 4, 5, 6, 7, 9, 10, 11), (2, 3, 4, 5, 6, 7, 10, 11, 12), None)
g3_3.add_edge((2, 3, 4, 5, 6, 7, 9, 10, 11), (2, 3, 4, 5, 7, 9, 10, 11, 12), None)
g3_3.add_edge((2, 3, 4, 5, 6, 7, 9, 10, 11), (2, 3, 4, 6, 7, 8, 9, 10, 11), None)
g3_3.add_edge((2, 3, 4, 5, 6, 7, 9, 10, 11), (2, 4, 5, 6, 7, 9, 10, 11, 12), None)
g3_3.add_edge((2, 3, 4, 5, 6, 7, 9, 10, 11), (3, 4, 5, 6, 7, 8, 9, 10, 11), None)
g3_3.add_edge((2, 3, 4, 5, 6, 7, 9, 11, 14), (2, 3, 4, 5, 6, 7, 11, 13, 14), None)
g3_3.add_edge((2, 3, 4, 5, 6, 7, 9, 11, 14), (2, 3, 4, 5, 7, 9, 11, 13, 14), None)
g3_3.add_edge((2, 3, 4, 5, 6, 7, 9, 11, 14), (2, 3, 4, 6, 7, 8, 9, 11, 14), None)
g3_3.add_edge((2, 3, 4, 5, 6, 7, 9, 11, 14), (2, 4, 5, 6, 7, 9, 11, 13, 14), None)
g3_3.add_edge((2, 3, 4, 5, 6, 7, 9, 11, 14), (3, 4, 5, 6, 7, 8, 9, 11, 14), None)
g3_3.add_edge((2, 3, 4, 5, 6, 7, 10, 11, 12), (2, 3, 4, 5, 6, 7, 11, 12, 13), None)
g3_3.add_edge((2, 3, 4, 5, 6, 7, 10, 11, 12), (2, 3, 4, 5, 7, 9, 10, 11, 12), None)
g3_3.add_edge((2, 3, 4, 5, 6, 7, 10, 11, 12), (2, 3, 4, 6, 7, 8, 10, 11, 12), None)
g3_3.add_edge((2, 3, 4, 5, 6, 7, 10, 11, 12), (2, 4, 5, 6, 7, 9, 10, 11, 12), None)
g3_3.add_edge((2, 3, 4, 5, 6, 7, 10, 11, 12), (3, 4, 5, 6, 7, 8, 10, 11, 12), None)
g3_3.add_edge((2, 3, 4, 5, 6, 7, 11, 12, 13), (2, 3, 4, 5, 6, 7, 11, 13, 14), None)
g3_3.add_edge((2, 3, 4, 5, 6, 7, 11, 12, 13), (2, 3, 4, 5, 7, 9, 11, 12, 13), None)
g3_3.add_edge((2, 3, 4, 5, 6, 7, 11, 12, 13), (2, 3, 4, 6, 7, 8, 11, 12, 13), None)
g3_3.add_edge((2, 3, 4, 5, 6, 7, 11, 12, 13), (2, 4, 5, 6, 7, 9, 11, 12, 13), None)
g3_3.add_edge((2, 3, 4, 5, 6, 7, 11, 12, 13), (3, 4, 5, 6, 7, 8, 11, 12, 13), None)
g3_3.add_edge((2, 3, 4, 5, 6, 7, 11, 13, 14), (2, 3, 4, 5, 7, 9, 11, 13, 14), None)
g3_3.add_edge((2, 3, 4, 5, 6, 7, 11, 13, 14), (2, 3, 4, 6, 7, 8, 11, 13, 14), None)
g3_3.add_edge((2, 3, 4, 5, 6, 7, 11, 13, 14), (2, 4, 5, 6, 7, 9, 11, 13, 14), None)
g3_3.add_edge((2, 3, 4, 5, 6, 7, 11, 13, 14), (3, 4, 5, 6, 7, 8, 11, 13, 14), None)
g3_3.add_edge((2, 3, 4, 5, 7, 8, 9, 10, 12), (2, 3, 4, 5, 7, 9, 10, 11, 12), None)
g3_3.add_edge((2, 3, 4, 5, 7, 8, 9, 10, 12), (2, 3, 4, 7, 8, 9, 10, 11, 12), None)
g3_3.add_edge((2, 3, 4, 5, 7, 8, 9, 10, 12), (2, 4, 5, 6, 7, 8, 9, 10, 12), None)
g3_3.add_edge((2, 3, 4, 5, 7, 8, 9, 10, 12), (3, 4, 5, 7, 8, 9, 10, 11, 12), None)
g3_3.add_edge((2, 3, 4, 5, 7, 9, 10, 11, 12), (2, 3, 4, 5, 7, 9, 11, 12, 13), None)
g3_3.add_edge((2, 3, 4, 5, 7, 9, 10, 11, 12), (2, 3, 4, 7, 8, 9, 10, 11, 12), None)
g3_3.add_edge((2, 3, 4, 5, 7, 9, 10, 11, 12), (2, 4, 5, 6, 7, 9, 10, 11, 12), None)
g3_3.add_edge((2, 3, 4, 5, 7, 9, 10, 11, 12), (3, 4, 5, 7, 8, 9, 10, 11, 12), None)
g3_3.add_edge((2, 3, 4, 5, 7, 9, 11, 12, 13), (2, 3, 4, 5, 7, 9, 11, 13, 14), None)
g3_3.add_edge((2, 3, 4, 5, 7, 9, 11, 12, 13), (2, 3, 4, 7, 8, 9, 11, 12, 13), None)
g3_3.add_edge((2, 3, 4, 5, 7, 9, 11, 12, 13), (2, 4, 5, 6, 7, 9, 11, 12, 13), None)
g3_3.add_edge((2, 3, 4, 5, 7, 9, 11, 12, 13), (3, 4, 5, 7, 8, 9, 11, 12, 13), None)
g3_3.add_edge((2, 3, 4, 5, 7, 9, 11, 13, 14), (2, 3, 4, 7, 8, 9, 11, 13, 14), None)
g3_3.add_edge((2, 3, 4, 5, 7, 9, 11, 13, 14), (2, 4, 5, 6, 7, 9, 11, 13, 14), None)
g3_3.add_edge((2, 3, 4, 5, 7, 9, 11, 13, 14), (3, 4, 5, 7, 8, 9, 11, 13, 14), None)
g3_3.add_edge((2, 3, 4, 6, 7, 8, 9, 10, 11), (2, 3, 4, 6, 7, 8, 9, 11, 14), None)
g3_3.add_edge((2, 3, 4, 6, 7, 8, 9, 10, 11), (2, 3, 4, 6, 7, 8, 10, 11, 12), None)
g3_3.add_edge((2, 3, 4, 6, 7, 8, 9, 10, 11), (2, 3, 4, 6, 8, 9, 10, 11, 14), None)
g3_3.add_edge((2, 3, 4, 6, 7, 8, 9, 10, 11), (2, 3, 4, 7, 8, 9, 10, 11, 12), None)
g3_3.add_edge((2, 3, 4, 6, 7, 8, 9, 10, 11), (2, 4, 6, 7, 8, 9, 10, 11, 12), None)
g3_3.add_edge((2, 3, 4, 6, 7, 8, 9, 10, 11), (3, 4, 5, 6, 7, 8, 9, 10, 11), None)
g3_3.add_edge((2, 3, 4, 6, 7, 8, 9, 11, 14), (2, 3, 4, 6, 7, 8, 11, 13, 14), None)
g3_3.add_edge((2, 3, 4, 6, 7, 8, 9, 11, 14), (2, 3, 4, 6, 8, 9, 10, 11, 14), None)
g3_3.add_edge((2, 3, 4, 6, 7, 8, 9, 11, 14), (2, 3, 4, 7, 8, 9, 11, 13, 14), None)
g3_3.add_edge((2, 3, 4, 6, 7, 8, 9, 11, 14), (2, 4, 6, 7, 8, 9, 11, 13, 14), None)
g3_3.add_edge((2, 3, 4, 6, 7, 8, 9, 11, 14), (3, 4, 5, 6, 7, 8, 9, 11, 14), None)
g3_3.add_edge((2, 3, 4, 6, 7, 8, 10, 11, 12), (2, 3, 4, 6, 7, 8, 11, 12, 13), None)
g3_3.add_edge((2, 3, 4, 6, 7, 8, 10, 11, 12), (2, 3, 4, 6, 8, 10, 11, 12, 14), None)
g3_3.add_edge((2, 3, 4, 6, 7, 8, 10, 11, 12), (2, 3, 4, 7, 8, 9, 10, 11, 12), None)
g3_3.add_edge((2, 3, 4, 6, 7, 8, 10, 11, 12), (2, 4, 6, 7, 8, 9, 10, 11, 12), None)
g3_3.add_edge((2, 3, 4, 6, 7, 8, 10, 11, 12), (3, 4, 5, 6, 7, 8, 10, 11, 12), None)
g3_3.add_edge((2, 3, 4, 6, 7, 8, 11, 12, 13), (2, 3, 4, 6, 7, 8, 11, 13, 14), None)
g3_3.add_edge((2, 3, 4, 6, 7, 8, 11, 12, 13), (2, 3, 4, 6, 8, 11, 12, 13, 14), None)
g3_3.add_edge((2, 3, 4, 6, 7, 8, 11, 12, 13), (2, 3, 4, 7, 8, 9, 11, 12, 13), None)
g3_3.add_edge((2, 3, 4, 6, 7, 8, 11, 12, 13), (2, 4, 6, 7, 8, 9, 11, 12, 13), None)
g3_3.add_edge((2, 3, 4, 6, 7, 8, 11, 12, 13), (3, 4, 5, 6, 7, 8, 11, 12, 13), None)
g3_3.add_edge((2, 3, 4, 6, 7, 8, 11, 13, 14), (2, 3, 4, 6, 8, 11, 12, 13, 14), None)
g3_3.add_edge((2, 3, 4, 6, 7, 8, 11, 13, 14), (2, 3, 4, 7, 8, 9, 11, 13, 14), None)
g3_3.add_edge((2, 3, 4, 6, 7, 8, 11, 13, 14), (2, 4, 6, 7, 8, 9, 11, 13, 14), None)
g3_3.add_edge((2, 3, 4, 6, 7, 8, 11, 13, 14), (3, 4, 5, 6, 7, 8, 11, 13, 14), None)
g3_3.add_edge((2, 3, 4, 6, 8, 9, 10, 11, 14), (2, 3, 4, 6, 8, 10, 11, 12, 14), None)
g3_3.add_edge((2, 3, 4, 6, 8, 9, 10, 11, 14), (2, 3, 4, 8, 9, 10, 11, 13, 14), None)
g3_3.add_edge((2, 3, 4, 6, 8, 9, 10, 11, 14), (2, 4, 6, 8, 9, 10, 11, 13, 14), None)
g3_3.add_edge((2, 3, 4, 6, 8, 9, 10, 11, 14), (3, 4, 5, 6, 8, 9, 10, 11, 14), None)
g3_3.add_edge((2, 3, 4, 6, 8, 10, 11, 12, 14), (2, 3, 4, 6, 8, 11, 12, 13, 14), None)
g3_3.add_edge((2, 3, 4, 6, 8, 10, 11, 12, 14), (2, 3, 4, 8, 10, 11, 12, 13, 14), None)
g3_3.add_edge((2, 3, 4, 6, 8, 10, 11, 12, 14), (2, 4, 6, 8, 10, 11, 12, 13, 14), None)
g3_3.add_edge((2, 3, 4, 6, 8, 10, 11, 12, 14), (3, 4, 5, 6, 8, 10, 11, 12, 14), None)
g3_3.add_edge((2, 3, 4, 6, 8, 11, 12, 13, 14), (2, 3, 4, 8, 10, 11, 12, 13, 14), None)
g3_3.add_edge((2, 3, 4, 6, 8, 11, 12, 13, 14), (2, 4, 6, 8, 10, 11, 12, 13, 14), None)
g3_3.add_edge((2, 3, 4, 6, 8, 11, 12, 13, 14), (3, 4, 5, 6, 8, 11, 12, 13, 14), None)
g3_3.add_edge((2, 3, 4, 7, 8, 9, 10, 11, 12), (2, 3, 4, 7, 8, 9, 11, 12, 13), None)
g3_3.add_edge((2, 3, 4, 7, 8, 9, 10, 11, 12), (2, 3, 4, 8, 9, 10, 11, 12, 13), None)
g3_3.add_edge((2, 3, 4, 7, 8, 9, 10, 11, 12), (2, 4, 6, 7, 8, 9, 10, 11, 12), None)
g3_3.add_edge((2, 3, 4, 7, 8, 9, 10, 11, 12), (3, 4, 5, 7, 8, 9, 10, 11, 12), None)
g3_3.add_edge((2, 3, 4, 7, 8, 9, 11, 12, 13), (2, 3, 4, 7, 8, 9, 11, 13, 14), None)
g3_3.add_edge((2, 3, 4, 7, 8, 9, 11, 12, 13), (2, 3, 4, 8, 9, 10, 11, 12, 13), None)
g3_3.add_edge((2, 3, 4, 7, 8, 9, 11, 12, 13), (2, 4, 6, 7, 8, 9, 11, 12, 13), None)
g3_3.add_edge((2, 3, 4, 7, 8, 9, 11, 12, 13), (3, 4, 5, 7, 8, 9, 11, 12, 13), None)
g3_3.add_edge((2, 3, 4, 7, 8, 9, 11, 13, 14), (2, 3, 4, 8, 9, 10, 11, 13, 14), None)
g3_3.add_edge((2, 3, 4, 7, 8, 9, 11, 13, 14), (2, 4, 6, 7, 8, 9, 11, 13, 14), None)
g3_3.add_edge((2, 3, 4, 7, 8, 9, 11, 13, 14), (3, 4, 5, 7, 8, 9, 11, 13, 14), None)
g3_3.add_edge((2, 3, 4, 8, 9, 10, 11, 12, 13), (2, 3, 4, 8, 9, 10, 11, 13, 14), None)
g3_3.add_edge((2, 3, 4, 8, 9, 10, 11, 12, 13), (2, 3, 4, 8, 10, 11, 12, 13, 14), None)
g3_3.add_edge((2, 3, 4, 8, 9, 10, 11, 12, 13), (2, 4, 6, 8, 9, 10, 11, 12, 13), None)
g3_3.add_edge((2, 3, 4, 8, 9, 10, 11, 12, 13), (3, 4, 5, 8, 9, 10, 11, 12, 13), None)
g3_3.add_edge((2, 3, 4, 8, 9, 10, 11, 13, 14), (2, 3, 4, 8, 10, 11, 12, 13, 14), None)
g3_3.add_edge((2, 3, 4, 8, 9, 10, 11, 13, 14), (2, 4, 6, 8, 9, 10, 11, 13, 14), None)
g3_3.add_edge((2, 3, 4, 8, 9, 10, 11, 13, 14), (3, 4, 5, 8, 9, 10, 11, 13, 14), None)
g3_3.add_edge((2, 3, 4, 8, 10, 11, 12, 13, 14), (2, 4, 6, 8, 10, 11, 12, 13, 14), None)
g3_3.add_edge((2, 3, 4, 8, 10, 11, 12, 13, 14), (3, 4, 5, 8, 10, 11, 12, 13, 14), None)
g3_3.add_edge((2, 4, 5, 6, 7, 8, 9, 10, 12), (2, 4, 5, 6, 7, 9, 10, 11, 12), None)
g3_3.add_edge((2, 4, 5, 6, 7, 8, 9, 10, 12), (2, 4, 6, 7, 8, 9, 10, 11, 12), None)
g3_3.add_edge((2, 4, 5, 6, 7, 8, 9, 10, 12), (4, 5, 6, 7, 8, 9, 10, 11, 12), None)
g3_3.add_edge((2, 4, 5, 6, 7, 9, 10, 11, 12), (2, 4, 5, 6, 7, 9, 11, 12, 13), None)
g3_3.add_edge((2, 4, 5, 6, 7, 9, 10, 11, 12), (2, 4, 6, 7, 8, 9, 10, 11, 12), None)
g3_3.add_edge((2, 4, 5, 6, 7, 9, 10, 11, 12), (4, 5, 6, 7, 8, 9, 10, 11, 12), None)
g3_3.add_edge((2, 4, 5, 6, 7, 9, 11, 12, 13), (2, 4, 5, 6, 7, 9, 11, 13, 14), None)
g3_3.add_edge((2, 4, 5, 6, 7, 9, 11, 12, 13), (2, 4, 6, 7, 8, 9, 11, 12, 13), None)
g3_3.add_edge((2, 4, 5, 6, 7, 9, 11, 12, 13), (4, 5, 6, 7, 8, 9, 11, 12, 13), None)
g3_3.add_edge((2, 4, 5, 6, 7, 9, 11, 13, 14), (2, 4, 6, 7, 8, 9, 11, 13, 14), None)
g3_3.add_edge((2, 4, 5, 6, 7, 9, 11, 13, 14), (4, 5, 6, 7, 8, 9, 11, 13, 14), None)
g3_3.add_edge((2, 4, 6, 7, 8, 9, 10, 11, 12), (2, 4, 6, 7, 8, 9, 11, 12, 13), None)
g3_3.add_edge((2, 4, 6, 7, 8, 9, 10, 11, 12), (2, 4, 6, 8, 9, 10, 11, 12, 13), None)
g3_3.add_edge((2, 4, 6, 7, 8, 9, 10, 11, 12), (4, 5, 6, 7, 8, 9, 10, 11, 12), None)
g3_3.add_edge((2, 4, 6, 7, 8, 9, 11, 12, 13), (2, 4, 6, 7, 8, 9, 11, 13, 14), None)
g3_3.add_edge((2, 4, 6, 7, 8, 9, 11, 12, 13), (2, 4, 6, 8, 9, 10, 11, 12, 13), None)
g3_3.add_edge((2, 4, 6, 7, 8, 9, 11, 12, 13), (4, 5, 6, 7, 8, 9, 11, 12, 13), None)
g3_3.add_edge((2, 4, 6, 7, 8, 9, 11, 13, 14), (2, 4, 6, 8, 9, 10, 11, 13, 14), None)
g3_3.add_edge((2, 4, 6, 7, 8, 9, 11, 13, 14), (4, 5, 6, 7, 8, 9, 11, 13, 14), None)
g3_3.add_edge((2, 4, 6, 8, 9, 10, 11, 12, 13), (2, 4, 6, 8, 9, 10, 11, 13, 14), None)
g3_3.add_edge((2, 4, 6, 8, 9, 10, 11, 12, 13), (2, 4, 6, 8, 10, 11, 12, 13, 14), None)
g3_3.add_edge((2, 4, 6, 8, 9, 10, 11, 12, 13), (4, 5, 6, 8, 9, 10, 11, 12, 13), None)
g3_3.add_edge((2, 4, 6, 8, 9, 10, 11, 13, 14), (2, 4, 6, 8, 10, 11, 12, 13, 14), None)
g3_3.add_edge((2, 4, 6, 8, 9, 10, 11, 13, 14), (4, 5, 6, 8, 9, 10, 11, 13, 14), None)
g3_3.add_edge((2, 4, 6, 8, 10, 11, 12, 13, 14), (4, 5, 6, 8, 10, 11, 12, 13, 14), None)
g3_3.add_edge((3, 4, 5, 6, 7, 8, 9, 10, 11), (3, 4, 5, 6, 7, 8, 9, 11, 14), None)
g3_3.add_edge((3, 4, 5, 6, 7, 8, 9, 10, 11), (3, 4, 5, 6, 7, 8, 10, 11, 12), None)
g3_3.add_edge((3, 4, 5, 6, 7, 8, 9, 10, 11), (3, 4, 5, 6, 8, 9, 10, 11, 14), None)
g3_3.add_edge((3, 4, 5, 6, 7, 8, 9, 10, 11), (3, 4, 5, 7, 8, 9, 10, 11, 12), None)
g3_3.add_edge((3, 4, 5, 6, 7, 8, 9, 10, 11), (3, 5, 6, 7, 8, 9, 10, 11, 14), None)
g3_3.add_edge((3, 4, 5, 6, 7, 8, 9, 10, 11), (4, 5, 6, 7, 8, 9, 10, 11, 12), None)
g3_3.add_edge((3, 4, 5, 6, 7, 8, 9, 11, 14), (3, 4, 5, 6, 7, 8, 11, 13, 14), None)
g3_3.add_edge((3, 4, 5, 6, 7, 8, 9, 11, 14), (3, 4, 5, 6, 8, 9, 10, 11, 14), None)
g3_3.add_edge((3, 4, 5, 6, 7, 8, 9, 11, 14), (3, 4, 5, 7, 8, 9, 11, 13, 14), None)
g3_3.add_edge((3, 4, 5, 6, 7, 8, 9, 11, 14), (3, 5, 6, 7, 8, 9, 10, 11, 14), None)
g3_3.add_edge((3, 4, 5, 6, 7, 8, 9, 11, 14), (4, 5, 6, 7, 8, 9, 11, 13, 14), None)
g3_3.add_edge((3, 4, 5, 6, 7, 8, 10, 11, 12), (3, 4, 5, 6, 7, 8, 11, 12, 13), None)
g3_3.add_edge((3, 4, 5, 6, 7, 8, 10, 11, 12), (3, 4, 5, 6, 8, 10, 11, 12, 14), None)
g3_3.add_edge((3, 4, 5, 6, 7, 8, 10, 11, 12), (3, 4, 5, 7, 8, 9, 10, 11, 12), None)
g3_3.add_edge((3, 4, 5, 6, 7, 8, 10, 11, 12), (3, 5, 6, 7, 8, 10, 11, 12, 14), None)
g3_3.add_edge((3, 4, 5, 6, 7, 8, 10, 11, 12), (4, 5, 6, 7, 8, 9, 10, 11, 12), None)
g3_3.add_edge((3, 4, 5, 6, 7, 8, 11, 12, 13), (3, 4, 5, 6, 7, 8, 11, 13, 14), None)
g3_3.add_edge((3, 4, 5, 6, 7, 8, 11, 12, 13), (3, 4, 5, 6, 8, 11, 12, 13, 14), None)
g3_3.add_edge((3, 4, 5, 6, 7, 8, 11, 12, 13), (3, 4, 5, 7, 8, 9, 11, 12, 13), None)
g3_3.add_edge((3, 4, 5, 6, 7, 8, 11, 12, 13), (3, 5, 6, 7, 8, 11, 12, 13, 14), None)
g3_3.add_edge((3, 4, 5, 6, 7, 8, 11, 12, 13), (4, 5, 6, 7, 8, 9, 11, 12, 13), None)
g3_3.add_edge((3, 4, 5, 6, 7, 8, 11, 13, 14), (3, 4, 5, 6, 8, 11, 12, 13, 14), None)
g3_3.add_edge((3, 4, 5, 6, 7, 8, 11, 13, 14), (3, 4, 5, 7, 8, 9, 11, 13, 14), None)
g3_3.add_edge((3, 4, 5, 6, 7, 8, 11, 13, 14), (3, 5, 6, 7, 8, 11, 12, 13, 14), None)
g3_3.add_edge((3, 4, 5, 6, 7, 8, 11, 13, 14), (4, 5, 6, 7, 8, 9, 11, 13, 14), None)
g3_3.add_edge((3, 4, 5, 6, 8, 9, 10, 11, 14), (3, 4, 5, 6, 8, 10, 11, 12, 14), None)
g3_3.add_edge((3, 4, 5, 6, 8, 9, 10, 11, 14), (3, 4, 5, 8, 9, 10, 11, 13, 14), None)
g3_3.add_edge((3, 4, 5, 6, 8, 9, 10, 11, 14), (3, 5, 6, 7, 8, 9, 10, 11, 14), None)
g3_3.add_edge((3, 4, 5, 6, 8, 9, 10, 11, 14), (4, 5, 6, 8, 9, 10, 11, 13, 14), None)
g3_3.add_edge((3, 4, 5, 6, 8, 10, 11, 12, 14), (3, 4, 5, 6, 8, 11, 12, 13, 14), None)
g3_3.add_edge((3, 4, 5, 6, 8, 10, 11, 12, 14), (3, 4, 5, 8, 10, 11, 12, 13, 14), None)
g3_3.add_edge((3, 4, 5, 6, 8, 10, 11, 12, 14), (3, 5, 6, 7, 8, 10, 11, 12, 14), None)
g3_3.add_edge((3, 4, 5, 6, 8, 10, 11, 12, 14), (4, 5, 6, 8, 10, 11, 12, 13, 14), None)
g3_3.add_edge((3, 4, 5, 6, 8, 11, 12, 13, 14), (3, 4, 5, 8, 10, 11, 12, 13, 14), None)
g3_3.add_edge((3, 4, 5, 6, 8, 11, 12, 13, 14), (3, 5, 6, 7, 8, 11, 12, 13, 14), None)
g3_3.add_edge((3, 4, 5, 6, 8, 11, 12, 13, 14), (4, 5, 6, 8, 10, 11, 12, 13, 14), None)
g3_3.add_edge((3, 4, 5, 7, 8, 9, 10, 11, 12), (3, 4, 5, 7, 8, 9, 11, 12, 13), None)
g3_3.add_edge((3, 4, 5, 7, 8, 9, 10, 11, 12), (3, 4, 5, 8, 9, 10, 11, 12, 13), None)
g3_3.add_edge((3, 4, 5, 7, 8, 9, 10, 11, 12), (3, 5, 7, 8, 9, 10, 11, 12, 14), None)
g3_3.add_edge((3, 4, 5, 7, 8, 9, 10, 11, 12), (4, 5, 6, 7, 8, 9, 10, 11, 12), None)
g3_3.add_edge((3, 4, 5, 7, 8, 9, 11, 12, 13), (3, 4, 5, 7, 8, 9, 11, 13, 14), None)
g3_3.add_edge((3, 4, 5, 7, 8, 9, 11, 12, 13), (3, 4, 5, 8, 9, 10, 11, 12, 13), None)
g3_3.add_edge((3, 4, 5, 7, 8, 9, 11, 12, 13), (3, 5, 7, 8, 9, 11, 12, 13, 14), None)
g3_3.add_edge((3, 4, 5, 7, 8, 9, 11, 12, 13), (4, 5, 6, 7, 8, 9, 11, 12, 13), None)
g3_3.add_edge((3, 4, 5, 7, 8, 9, 11, 13, 14), (3, 4, 5, 8, 9, 10, 11, 13, 14), None)
g3_3.add_edge((3, 4, 5, 7, 8, 9, 11, 13, 14), (3, 5, 7, 8, 9, 11, 12, 13, 14), None)
g3_3.add_edge((3, 4, 5, 7, 8, 9, 11, 13, 14), (4, 5, 6, 7, 8, 9, 11, 13, 14), None)
g3_3.add_edge((3, 4, 5, 8, 9, 10, 11, 12, 13), (3, 4, 5, 8, 9, 10, 11, 13, 14), None)
g3_3.add_edge((3, 4, 5, 8, 9, 10, 11, 12, 13), (3, 4, 5, 8, 10, 11, 12, 13, 14), None)
g3_3.add_edge((3, 4, 5, 8, 9, 10, 11, 12, 13), (3, 5, 8, 9, 10, 11, 12, 13, 14), None)
g3_3.add_edge((3, 4, 5, 8, 9, 10, 11, 12, 13), (4, 5, 6, 8, 9, 10, 11, 12, 13), None)
g3_3.add_edge((3, 4, 5, 8, 9, 10, 11, 13, 14), (3, 4, 5, 8, 10, 11, 12, 13, 14), None)
g3_3.add_edge((3, 4, 5, 8, 9, 10, 11, 13, 14), (3, 5, 8, 9, 10, 11, 12, 13, 14), None)
g3_3.add_edge((3, 4, 5, 8, 9, 10, 11, 13, 14), (4, 5, 6, 8, 9, 10, 11, 13, 14), None)
g3_3.add_edge((3, 4, 5, 8, 10, 11, 12, 13, 14), (3, 5, 8, 9, 10, 11, 12, 13, 14), None)
g3_3.add_edge((3, 4, 5, 8, 10, 11, 12, 13, 14), (4, 5, 6, 8, 10, 11, 12, 13, 14), None)
g3_3.add_edge((3, 5, 6, 7, 8, 9, 10, 11, 14), (3, 5, 6, 7, 8, 10, 11, 12, 14), None)
g3_3.add_edge((3, 5, 6, 7, 8, 9, 10, 11, 14), (3, 5, 7, 8, 9, 10, 11, 12, 14), None)
g3_3.add_edge((3, 5, 6, 7, 8, 9, 10, 11, 14), (5, 6, 7, 8, 9, 10, 11, 13, 14), None)
g3_3.add_edge((3, 5, 6, 7, 8, 10, 11, 12, 14), (3, 5, 6, 7, 8, 11, 12, 13, 14), None)
g3_3.add_edge((3, 5, 6, 7, 8, 10, 11, 12, 14), (3, 5, 7, 8, 9, 10, 11, 12, 14), None)
g3_3.add_edge((3, 5, 6, 7, 8, 10, 11, 12, 14), (5, 6, 7, 8, 10, 11, 12, 13, 14), None)
g3_3.add_edge((3, 5, 6, 7, 8, 11, 12, 13, 14), (3, 5, 7, 8, 9, 11, 12, 13, 14), None)
g3_3.add_edge((3, 5, 6, 7, 8, 11, 12, 13, 14), (5, 6, 7, 8, 10, 11, 12, 13, 14), None)
g3_3.add_edge((3, 5, 7, 8, 9, 10, 11, 12, 14), (3, 5, 7, 8, 9, 11, 12, 13, 14), None)
g3_3.add_edge((3, 5, 7, 8, 9, 10, 11, 12, 14), (3, 5, 8, 9, 10, 11, 12, 13, 14), None)
g3_3.add_edge((3, 5, 7, 8, 9, 10, 11, 12, 14), (5, 7, 8, 9, 10, 11, 12, 13, 14), None)
g3_3.add_edge((3, 5, 7, 8, 9, 11, 12, 13, 14), (3, 5, 8, 9, 10, 11, 12, 13, 14), None)
g3_3.add_edge((3, 5, 7, 8, 9, 11, 12, 13, 14), (5, 7, 8, 9, 10, 11, 12, 13, 14), None)
g3_3.add_edge((3, 5, 8, 9, 10, 11, 12, 13, 14), (5, 7, 8, 9, 10, 11, 12, 13, 14), None)
g3_3.add_edge((4, 5, 6, 7, 8, 9, 10, 11, 12), (4, 5, 6, 7, 8, 9, 11, 12, 13), None)
g3_3.add_edge((4, 5, 6, 7, 8, 9, 10, 11, 12), (4, 5, 6, 8, 9, 10, 11, 12, 13), None)
g3_3.add_edge((4, 5, 6, 7, 8, 9, 10, 11, 12), (5, 6, 7, 8, 9, 10, 11, 12, 13), None)
g3_3.add_edge((4, 5, 6, 7, 8, 9, 11, 12, 13), (4, 5, 6, 7, 8, 9, 11, 13, 14), None)
g3_3.add_edge((4, 5, 6, 7, 8, 9, 11, 12, 13), (4, 5, 6, 8, 9, 10, 11, 12, 13), None)
g3_3.add_edge((4, 5, 6, 7, 8, 9, 11, 12, 13), (5, 6, 7, 8, 9, 10, 11, 12, 13), None)
g3_3.add_edge((4, 5, 6, 7, 8, 9, 11, 13, 14), (4, 5, 6, 8, 9, 10, 11, 13, 14), None)
g3_3.add_edge((4, 5, 6, 7, 8, 9, 11, 13, 14), (5, 6, 7, 8, 9, 10, 11, 13, 14), None)
g3_3.add_edge((4, 5, 6, 8, 9, 10, 11, 12, 13), (4, 5, 6, 8, 9, 10, 11, 13, 14), None)
g3_3.add_edge((4, 5, 6, 8, 9, 10, 11, 12, 13), (4, 5, 6, 8, 10, 11, 12, 13, 14), None)
g3_3.add_edge((4, 5, 6, 8, 9, 10, 11, 12, 13), (5, 6, 7, 8, 9, 10, 11, 12, 13), None)
g3_3.add_edge((4, 5, 6, 8, 9, 10, 11, 13, 14), (4, 5, 6, 8, 10, 11, 12, 13, 14), None)
g3_3.add_edge((4, 5, 6, 8, 9, 10, 11, 13, 14), (5, 6, 7, 8, 9, 10, 11, 13, 14), None)
g3_3.add_edge((4, 5, 6, 8, 10, 11, 12, 13, 14), (5, 6, 7, 8, 10, 11, 12, 13, 14), None)
g3_3.add_edge((5, 6, 7, 8, 9, 10, 11, 12, 13), (5, 6, 7, 8, 9, 10, 11, 13, 14), None)
g3_3.add_edge((5, 6, 7, 8, 9, 10, 11, 12, 13), (5, 6, 7, 8, 10, 11, 12, 13, 14), None)
g3_3.add_edge((5, 6, 7, 8, 9, 10, 11, 12, 13), (5, 7, 8, 9, 10, 11, 12, 13, 14), None)
g3_3.add_edge((5, 6, 7, 8, 9, 10, 11, 13, 14), (5, 6, 7, 8, 10, 11, 12, 13, 14), None)
g3_3.add_edge((5, 6, 7, 8, 9, 10, 11, 13, 14), (5, 7, 8, 9, 10, 11, 12, 13, 14), None)
g3_3.add_edge((5, 6, 7, 8, 10, 11, 12, 13, 14), (5, 7, 8, 9, 10, 11, 12, 13, 14), None)


==> onlineCode/flipGraph4-1.py <==
g4_1 = Graph()
g4_1.add_edge((0, 1, 2, 3), (0, 1, 2, 4), None)
g4_1.add_edge((0, 1, 2, 3), (0, 1, 3, 4), None)
g4_1.add_edge((0, 1, 2, 3), (0, 2, 3, 4), None)
g4_1.add_edge((0, 1, 2, 3), (1, 2, 3, 4), None)
g4_1.add_edge((0, 1, 2, 4), (0, 1, 3, 4), None)
g4_1.add_edge((0, 1, 2, 4), (0, 2, 3, 4), None)
g4_1.add_edge((0, 1, 2, 4), (1, 2, 3, 4), None)
g4_1.add_edge((0, 1, 3, 4), (0, 2, 3, 4), None)
g4_1.add_edge((0, 1, 3, 4), (1, 2, 3, 4), None)
g4_1.add_edge((0, 2, 3, 4), (1, 2, 3, 4), None)


==> onlineCode/flipGraph4-2.py <==
g4_2 = Graph()
g4_2.add_edge((0, 1, 2, 3, 4, 5, 6, 7), (0, 1, 2, 3, 4, 5, 6, 10), None)
g4_2.add_edge((0, 1, 2, 3, 4, 5, 6, 7), (0, 1, 2, 3, 4, 5, 7, 8), None)
g4_2.add_edge((0, 1, 2, 3, 4, 5, 6, 7), (0, 1, 2, 3, 4, 6, 7, 10), None)
g4_2.add_edge((0, 1, 2, 3, 4, 5, 6, 7), (0, 1, 2, 3, 5, 6, 7, 8), None)
g4_2.add_edge((0, 1, 2, 3, 4, 5, 6, 7), (0, 1, 2, 4, 5, 6, 7, 10), None)
g4_2.add_edge((0, 1, 2, 3, 4, 5, 6, 7), (0, 1, 3, 4, 5, 6, 7, 8), None)
g4_2.add_edge((0, 1, 2, 3, 4, 5, 6, 7), (0, 2, 3, 4, 5, 6, 7, 10), None)
g4_2.add_edge((0, 1, 2, 3, 4, 5, 6, 7), (1, 2, 3, 4, 5, 6, 7, 8), None)
g4_2.add_edge((0, 1, 2, 3, 4, 5, 6, 10), (0, 1, 2, 3, 4, 5, 9, 10), None)
g4_2.add_edge((0, 1, 2, 3, 4, 5, 6, 10), (0, 1, 2, 3, 4, 6, 7, 10), None)
g4_2.add_edge((0, 1, 2, 3, 4, 5, 6, 10), (0, 1, 2, 3, 5, 6, 9, 10), None)
g4_2.add_edge((0, 1, 2, 3, 4, 5, 6, 10), (0, 1, 2, 4, 5, 6, 7, 10), None)
g4_2.add_edge((0, 1, 2, 3, 4, 5, 6, 10), (0, 1, 3, 4, 5, 6, 9, 10), None)
g4_2.add_edge((0, 1, 2, 3, 4, 5, 6, 10), (0, 2, 3, 4, 5, 6, 7, 10), None)
g4_2.add_edge((0, 1, 2, 3, 4, 5, 6, 10), (1, 2, 3, 4, 5, 6, 9, 10), None)
g4_2.add_edge((0, 1, 2, 3, 4, 5, 7, 8), (0, 1, 2, 3, 4, 5, 8, 9), None)
g4_2.add_edge((0, 1, 2, 3, 4, 5, 7, 8), (0, 1, 2, 3, 4, 7, 8, 10), None)
g4_2.add_edge((0, 1, 2, 3, 4, 5, 7, 8), (0, 1, 2, 3, 5, 6, 7, 8), None)
g4_2.add_edge((0, 1, 2, 3, 4, 5, 7, 8), (0, 1, 2, 4, 5, 7, 8, 10), None)
g4_2.add_edge((0, 1, 2, 3, 4, 5, 7, 8), (0, 1, 3, 4, 5, 6, 7, 8), None)
g4_2.add_edge((0, 1, 2, 3, 4, 5, 7, 8), (0, 2, 3, 4, 5, 7, 8, 10), None)
g4_2.add_edge((0, 1, 2, 3, 4, 5, 7, 8), (1, 2, 3, 4, 5, 6, 7, 8), None)
g4_2.add_edge((0, 1, 2, 3, 4, 5, 8, 9), (0, 1, 2, 3, 4, 5, 9, 10), None)
g4_2.add_edge((0, 1, 2, 3, 4, 5, 8, 9), (0, 1, 2, 3, 4, 8, 9, 10), None)
g4_2.add_edge((0, 1, 2, 3, 4, 5, 8, 9), (0, 1, 2, 3, 5, 6, 8, 9), None)
g4_2.add_edge((0, 1, 2, 3, 4, 5, 8, 9), (0, 1, 2, 4, 5, 8, 9, 10), None)
g4_2.add_edge((0, 1, 2, 3, 4, 5, 8, 9), (0, 1, 3, 4, 5, 6, 8, 9), None)
g4_2.add_edge((0, 1, 2, 3, 4, 5, 8, 9), (0, 2, 3, 4, 5, 8, 9, 10), None)
g4_2.add_edge((0, 1, 2, 3, 4, 5, 8, 9), (1, 2, 3, 4, 5, 6, 8, 9), None)
g4_2.add_edge((0, 1, 2, 3, 4, 5, 9, 10), (0, 1, 2, 3, 4, 8, 9, 10), None)
g4_2.add_edge((0, 1, 2, 3, 4, 5, 9, 10), (0, 1, 2, 3, 5, 6, 9, 10), None)
g4_2.add_edge((0, 1, 2, 3, 4, 5, 9, 10), (0, 1, 2, 4, 5, 8, 9, 10), None)
g4_2.add_edge((0, 1, 2, 3, 4, 5, 9, 10), (0, 1, 3, 4, 5, 6, 9, 10), None)
g4_2.add_edge((0, 1, 2, 3, 4, 5, 9, 10), (0, 2, 3, 4, 5, 8, 9, 10), None)
g4_2.add_edge((0, 1, 2, 3, 4, 5, 9, 10), (1, 2, 3, 4, 5, 6, 9, 10), None)
g4_2.add_edge((0, 1, 2, 3, 4, 6, 7, 10), (0, 1, 2, 3, 4, 7, 8, 10), None)
g4_2.add_edge((0, 1, 2, 3, 4, 6, 7, 10), (0, 1, 2, 3, 6, 7, 9, 10), None)
g4_2.add_edge((0, 1, 2, 3, 4, 6, 7, 10), (0, 1, 2, 4, 5, 6, 7, 10), None)
g4_2.add_edge((0, 1, 2, 3, 4, 6, 7, 10), (0, 1, 3, 4, 6, 7, 9, 10), None)
g4_2.add_edge((0, 1, 2, 3, 4, 6, 7, 10), (0, 2, 3, 4, 5, 6, 7, 10), None)
g4_2.add_edge((0, 1, 2, 3, 4, 6, 7, 10), (1, 2, 3, 4, 6, 7, 9, 10), None)
g4_2.add_edge((0, 1, 2, 3, 4, 7, 8, 10), (0, 1, 2, 3, 4, 8, 9, 10), None)
g4_2.add_edge((0, 1, 2, 3, 4, 7, 8, 10), (0, 1, 2, 3, 7, 8, 9, 10), None)
g4_2.add_edge((0, 1, 2, 3, 4, 7, 8, 10), (0, 1, 2, 4, 5, 7, 8, 10), None)
g4_2.add_edge((0, 1, 2, 3, 4, 7, 8, 10), (0, 1, 3, 4, 7, 8, 9, 10), None)
g4_2.add_edge((0, 1, 2, 3, 4, 7, 8, 10), (0, 2, 3, 4, 5, 7, 8, 10), None)
g4_2.add_edge((0, 1, 2, 3, 4, 7, 8, 10), (1, 2, 3, 4, 7, 8, 9, 10), None)
g4_2.add_edge((0, 1, 2, 3, 4, 8, 9, 10), (0, 1, 2, 3, 7, 8, 9, 10), None)
g4_2.add_edge((0, 1, 2, 3, 4, 8, 9, 10), (0, 1, 2, 4, 5, 8, 9, 10), None)
g4_2.add_edge((0, 1, 2, 3, 4, 8, 9, 10), (0, 1, 3, 4, 7, 8, 9, 10), None)
g4_2.add_edge((0, 1, 2, 3, 4, 8, 9, 10), (0, 2, 3, 4, 5, 8, 9, 10), None)
g4_2.add_edge((0, 1, 2, 3, 4, 8, 9, 10), (1, 2, 3, 4, 7, 8, 9, 10), None)
g4_2.add_edge((0, 1, 2, 3, 5, 6, 7, 8), (0, 1, 2, 3, 5, 6, 8, 9), None)
g4_2.add_edge((0, 1, 2, 3, 5, 6, 7, 8), (0, 1, 2, 3, 6, 7, 8, 9), None)
g4_2.add_edge((0, 1, 2, 3, 5, 6, 7, 8), (0, 1, 2, 5, 6, 7, 8, 10), None)
g4_2.add_edge((0, 1, 2, 3, 5, 6, 7, 8), (0, 1, 3, 4, 5, 6, 7, 8), None)
g4_2.add_edge((0, 1, 2, 3, 5, 6, 7, 8), (0, 2, 3, 5, 6, 7, 8, 10), None)
g4_2.add_edge((0, 1, 2, 3, 5, 6, 7, 8), (1, 2, 3, 4, 5, 6, 7, 8), None)
g4_2.add_edge((0, 1, 2, 3, 5, 6, 8, 9), (0, 1, 2, 3, 5, 6, 9, 10), None)
g4_2.add_edge((0, 1, 2, 3, 5, 6, 8, 9), (0, 1, 2, 3, 6, 7, 8, 9), None)
g4_2.add_edge((0, 1, 2, 3, 5, 6, 8, 9), (0, 1, 2, 5, 6, 8, 9, 10), None)
g4_2.add_edge((0, 1, 2, 3, 5, 6, 8, 9), (0, 1, 3, 4, 5, 6, 8, 9), None)
g4_2.add_edge((0, 1, 2, 3, 5, 6, 8, 9), (0, 2, 3, 5, 6, 8, 9, 10), None)
g4_2.add_edge((0, 1, 2, 3, 5, 6, 8, 9), (1, 2, 3, 4, 5, 6, 8, 9), None)
g4_2.add_edge((0, 1, 2, 3, 5, 6, 9, 10), (0, 1, 2, 3, 6, 7, 9, 10), None)
g4_2.add_edge((0, 1, 2, 3, 5, 6, 9, 10), (0, 1, 2, 5, 6, 8, 9, 10), None)
g4_2.add_edge((0, 1, 2, 3, 5, 6, 9, 10), (0, 1, 3, 4, 5, 6, 9, 10), None)
g4_2.add_edge((0, 1, 2, 3, 5, 6, 9, 10), (0, 2, 3, 5, 6, 8, 9, 10), None)
g4_2.add_edge((0, 1, 2, 3, 5, 6, 9, 10), (1, 2, 3, 4, 5, 6, 9, 10), None)
g4_2.add_edge((0, 1, 2, 3, 6, 7, 8, 9), (0, 1, 2, 3, 6, 7, 9, 10), None)
g4_2.add_edge((0, 1, 2, 3, 6, 7, 8, 9), (0, 1, 2, 3, 7, 8, 9, 10), None)
g4_2.add_edge((0, 1, 2, 3, 6, 7, 8, 9), (0, 1, 2, 6, 7, 8, 9, 10), None)
g4_2.add_edge((0, 1, 2, 3, 6, 7, 8, 9), (0, 1, 3, 4, 6, 7, 8, 9), None)
g4_2.add_edge((0, 1, 2, 3, 6, 7, 8, 9), (0, 2, 3, 6, 7, 8, 9, 10), None)
g4_2.add_edge((0, 1, 2, 3, 6, 7, 8, 9), (1, 2, 3, 4, 6, 7, 8, 9), None)
g4_2.add_edge((0, 1, 2, 3, 6, 7, 9, 10), (0, 1, 2, 3, 7, 8, 9, 10), None)
g4_2.add_edge((0, 1, 2, 3, 6, 7, 9, 10), (0, 1, 2, 6, 7, 8, 9, 10), None)
g4_2.add_edge((0, 1, 2, 3, 6, 7, 9, 10), (0, 1, 3, 4, 6, 7, 9, 10), None)
g4_2.add_edge((0, 1, 2, 3, 6, 7, 9, 10), (0, 2, 3, 6, 7, 8, 9, 10), None)
g4_2.add_edge((0, 1, 2, 3, 6, 7, 9, 10), (1, 2, 3, 4, 6, 7, 9, 10), None)
g4_2.add_edge((0, 1, 2, 3, 7, 8, 9, 10), (0, 1, 2, 6, 7, 8, 9, 10), None)
g4_2.add_edge((0, 1, 2, 3, 7, 8, 9, 10), (0, 1, 3, 4, 7, 8, 9, 10), None)
g4_2.add_edge((0, 1, 2, 3, 7, 8, 9, 10), (0, 2, 3, 6, 7, 8, 9, 10), None)
g4_2.add_edge((0, 1, 2, 3, 7, 8, 9, 10), (1, 2, 3, 4, 7, 8, 9, 10), None)
g4_2.add_edge((0, 1, 2, 4, 5, 6, 7, 10), (0, 1, 2, 4, 5, 7, 8, 10), None)
g4_2.add_edge((0, 1, 2, 4, 5, 6, 7, 10), (0, 1, 2, 5, 6, 7, 8, 10), None)
g4_2.add_edge((0, 1, 2, 4, 5, 6, 7, 10), (0, 1, 4, 5, 6, 7, 9, 10), None)
g4_2.add_edge((0, 1, 2, 4, 5, 6, 7, 10), (0, 2, 3, 4, 5, 6, 7, 10), None)
g4_2.add_edge((0, 1, 2, 4, 5, 6, 7, 10), (1, 2, 4, 5, 6, 7, 9, 10), None)
g4_2.add_edge((0, 1, 2, 4, 5, 7, 8, 10), (0, 1, 2, 4, 5, 8, 9, 10), None)
g4_2.add_edge((0, 1, 2, 4, 5, 7, 8, 10), (0, 1, 2, 5, 6, 7, 8, 10), None)
g4_2.add_edge((0, 1, 2, 4, 5, 7, 8, 10), (0, 1, 4, 5, 7, 8, 9, 10), None)
g4_2.add_edge((0, 1, 2, 4, 5, 7, 8, 10), (0, 2, 3, 4, 5, 7, 8, 10), None)
g4_2.add_edge((0, 1, 2, 4, 5, 7, 8, 10), (1, 2, 4, 5, 7, 8, 9, 10), None)
g4_2.add_edge((0, 1, 2, 4, 5, 8, 9, 10), (0, 1, 2, 5, 6, 8, 9, 10), None)
g4_2.add_edge((0, 1, 2, 4, 5, 8, 9, 10), (0, 1, 4, 5, 7, 8, 9, 10), None)
g4_2.add_edge((0, 1, 2, 4, 5, 8, 9, 10), (0, 2, 3, 4, 5, 8, 9, 10), None)
g4_2.add_edge((0, 1, 2, 4, 5, 8, 9, 10), (1, 2, 4, 5, 7, 8, 9, 10), None)
g4_2.add_edge((0, 1, 2, 5, 6, 7, 8, 10), (0, 1, 2, 5, 6, 8, 9, 10), None)
g4_2.add_edge((0, 1, 2, 5, 6, 7, 8, 10), (0, 1, 2, 6, 7, 8, 9, 10), None)
g4_2.add_edge((0, 1, 2, 5, 6, 7, 8, 10), (0, 1, 5, 6, 7, 8, 9, 10), None)
g4_2.add_edge((0, 1, 2, 5, 6, 7, 8, 10), (0, 2, 3, 5, 6, 7, 8, 10), None)
g4_2.add_edge((0, 1, 2, 5, 6, 7, 8, 10), (1, 2, 5, 6, 7, 8, 9, 10), None)
g4_2.add_edge((0, 1, 2, 5, 6, 8, 9, 10), (0, 1, 2, 6, 7, 8, 9, 10), None)
g4_2.add_edge((0, 1, 2, 5, 6, 8, 9, 10), (0, 1, 5, 6, 7, 8, 9, 10), None)
g4_2.add_edge((0, 1, 2, 5, 6, 8, 9, 10), (0, 2, 3, 5, 6, 8, 9, 10), None)
g4_2.add_edge((0, 1, 2, 5, 6, 8, 9, 10), (1, 2, 5, 6, 7, 8, 9, 10), None)
g4_2.add_edge((0, 1, 2, 6, 7, 8, 9, 10), (0, 1, 5, 6, 7, 8, 9, 10), None)
g4_2.add_edge((0, 1, 2, 6, 7, 8, 9, 10), (0, 2, 3, 6, 7, 8, 9, 10), None)
g4_2.add_edge((0, 1, 2, 6, 7, 8, 9, 10), (1, 2, 5, 6, 7, 8, 9, 10), None)
g4_2.add_edge((0, 1, 3, 4, 5, 6, 7, 8), (0, 1, 3, 4, 5, 6, 8, 9), None)
g4_2.add_edge((0, 1, 3, 4, 5, 6, 7, 8), (0, 1, 3, 4, 6, 7, 8, 9), None)
g4_2.add_edge((0, 1, 3, 4, 5, 6, 7, 8), (0, 1, 4, 5, 6, 7, 8, 9), None)
g4_2.add_edge((0, 1, 3, 4, 5, 6, 7, 8), (0, 3, 4, 5, 6, 7, 8, 10), None)
g4_2.add_edge((0, 1, 3, 4, 5, 6, 7, 8), (1, 2, 3, 4, 5, 6, 7, 8), None)
g4_2.add_edge((0, 1, 3, 4, 5, 6, 8, 9), (0, 1, 3, 4, 5, 6, 9, 10), None)
g4_2.add_edge((0, 1, 3, 4, 5, 6, 8, 9), (0, 1, 3, 4, 6, 7, 8, 9), None)
g4_2.add_edge((0, 1, 3, 4, 5, 6, 8, 9), (0, 1, 4, 5, 6, 7, 8, 9), None)
g4_2.add_edge((0, 1, 3, 4, 5, 6, 8, 9), (0, 3, 4, 5, 6, 8, 9, 10), None)
g4_2.add_edge((0, 1, 3, 4, 5, 6, 8, 9), (1, 2, 3, 4, 5, 6, 8, 9), None)
g4_2.add_edge((0, 1, 3, 4, 5, 6, 9, 10), (0, 1, 3, 4, 6, 7, 9, 10), None)
g4_2.add_edge((0, 1, 3, 4, 5, 6, 9, 10), (0, 1, 4, 5, 6, 7, 9, 10), None)
g4_2.add_edge((0, 1, 3, 4, 5, 6, 9, 10), (0, 3, 4, 5, 6, 8, 9, 10), None)
g4_2.add_edge((0, 1, 3, 4, 5, 6, 9, 10), (1, 2, 3, 4, 5, 6, 9, 10), None)
g4_2.add_edge((0, 1, 3, 4, 6, 7, 8, 9), (0, 1, 3, 4, 6, 7, 9, 10), None)
g4_2.add_edge((0, 1, 3, 4, 6, 7, 8, 9), (0, 1, 3, 4, 7, 8, 9, 10), None)
g4_2.add_edge((0, 1, 3, 4, 6, 7, 8, 9), (0, 1, 4, 5, 6, 7, 8, 9), None)
g4_2.add_edge((0, 1, 3, 4, 6, 7, 8, 9), (0, 3, 4, 6, 7, 8, 9, 10), None)
g4_2.add_edge((0, 1, 3, 4, 6, 7, 8, 9), (1, 2, 3, 4, 6, 7, 8, 9), None)
g4_2.add_edge((0, 1, 3, 4, 6, 7, 9, 10), (0, 1, 3, 4, 7, 8, 9, 10), None)
g4_2.add_edge((0, 1, 3, 4, 6, 7, 9, 10), (0, 1, 4, 5, 6, 7, 9, 10), None)
g4_2.add_edge((0, 1, 3, 4, 6, 7, 9, 10), (0, 3, 4, 6, 7, 8, 9, 10), None)
g4_2.add_edge((0, 1, 3, 4, 6, 7, 9, 10), (1, 2, 3, 4, 6, 7, 9, 10), None)
g4_2.add_edge((0, 1, 3, 4, 7, 8, 9, 10), (0, 1, 4, 5, 7, 8, 9, 10), None)
g4_2.add_edge((0, 1, 3, 4, 7, 8, 9, 10), (0, 3, 4, 6, 7, 8, 9, 10), None)
g4_2.add_edge((0, 1, 3, 4, 7, 8, 9, 10), (1, 2, 3, 4, 7, 8, 9, 10), None)
g4_2.add_edge((0, 1, 4, 5, 6, 7, 8, 9), (0, 1, 4, 5, 6, 7, 9, 10), None)
g4_2.add_edge((0, 1, 4, 5, 6, 7, 8, 9), (0, 1, 4, 5, 7, 8, 9, 10), None)
g4_2.add_edge((0, 1, 4, 5, 6, 7, 8, 9), (0, 1, 5, 6, 7, 8, 9, 10), None)
g4_2.add_edge((0, 1, 4, 5, 6, 7, 8, 9), (0, 4, 5, 6, 7, 8, 9, 10), None)
g4_2.add_edge((0, 1, 4, 5, 6, 7, 8, 9), (1, 2, 4, 5, 6, 7, 8, 9), None)
g4_2.add_edge((0, 1, 4, 5, 6, 7, 9, 10), (0, 1, 4, 5, 7, 8, 9, 10), None)
g4_2.add_edge((0, 1, 4, 5, 6, 7, 9, 10), (0, 1, 5, 6, 7, 8, 9, 10), None)
g4_2.add_edge((0, 1, 4, 5, 6, 7, 9, 10), (0, 4, 5, 6, 7, 8, 9, 10), None)
g4_2.add_edge((0, 1, 4, 5, 6, 7, 9, 10), (1, 2, 4, 5, 6, 7, 9, 10), None)
g4_2.add_edge((0, 1, 4, 5, 7, 8, 9, 10), (0, 1, 5, 6, 7, 8, 9, 10), None)
g4_2.add_edge((0, 1, 4, 5, 7, 8, 9, 10), (0, 4, 5, 6, 7, 8, 9, 10), None)
g4_2.add_edge((0, 1, 4, 5, 7, 8, 9, 10), (1, 2, 4, 5, 7, 8, 9, 10), None)
g4_2.add_edge((0, 1, 5, 6, 7, 8, 9, 10), (0, 4, 5, 6, 7, 8, 9, 10), None)
g4_2.add_edge((0, 1, 5, 6, 7, 8, 9, 10), (1, 2, 5, 6, 7, 8, 9, 10), None)
g4_2.add_edge((0, 2, 3, 4, 5, 6, 7, 10), (0, 2, 3, 4, 5, 7, 8, 10), None)
g4_2.add_edge((0, 2, 3, 4, 5, 6, 7, 10), (0, 2, 3, 5, 6, 7, 8, 10), None)
g4_2.add_edge((0, 2, 3, 4, 5, 6, 7, 10), (0, 3, 4, 5, 6, 7, 8, 10), None)
g4_2.add_edge((0, 2, 3, 4, 5, 6, 7, 10), (2, 3, 4, 5, 6, 7, 9, 10), None)
g4_2.add_edge((0, 2, 3, 4, 5, 7, 8, 10), (0, 2, 3, 4, 5, 8, 9, 10), None)
g4_2.add_edge((0, 2, 3, 4, 5, 7, 8, 10), (0, 2, 3, 5, 6, 7, 8, 10), None)
g4_2.add_edge((0, 2, 3, 4, 5, 7, 8, 10), (0, 3, 4, 5, 6, 7, 8, 10), None)
g4_2.add_edge((0, 2, 3, 4, 5, 7, 8, 10), (2, 3, 4, 5, 7, 8, 9, 10), None)
g4_2.add_edge((0, 2, 3, 4, 5, 8, 9, 10), (0, 2, 3, 5, 6, 8, 9, 10), None)
g4_2.add_edge((0, 2, 3, 4, 5, 8, 9, 10), (0, 3, 4, 5, 6, 8, 9, 10), None)
g4_2.add_edge((0, 2, 3, 4, 5, 8, 9, 10), (2, 3, 4, 5, 7, 8, 9, 10), None)
g4_2.add_edge((0, 2, 3, 5, 6, 7, 8, 10), (0, 2, 3, 5, 6, 8, 9, 10), None)
g4_2.add_edge((0, 2, 3, 5, 6, 7, 8, 10), (0, 2, 3, 6, 7, 8, 9, 10), None)
g4_2.add_edge((0, 2, 3, 5, 6, 7, 8, 10), (0, 3, 4, 5, 6, 7, 8, 10), None)
g4_2.add_edge((0, 2, 3, 5, 6, 7, 8, 10), (2, 3, 5, 6, 7, 8, 9, 10), None)
g4_2.add_edge((0, 2, 3, 5, 6, 8, 9, 10), (0, 2, 3, 6, 7, 8, 9, 10), None)
g4_2.add_edge((0, 2, 3, 5, 6, 8, 9, 10), (0, 3, 4, 5, 6, 8, 9, 10), None)
g4_2.add_edge((0, 2, 3, 5, 6, 8, 9, 10), (2, 3, 5, 6, 7, 8, 9, 10), None)
g4_2.add_edge((0, 2, 3, 6, 7, 8, 9, 10), (0, 3, 4, 6, 7, 8, 9, 10), None)
g4_2.add_edge((0, 2, 3, 6, 7, 8, 9, 10), (2, 3, 5, 6, 7, 8, 9, 10), None)
g4_2.add_edge((0, 3, 4, 5, 6, 7, 8, 10), (0, 3, 4, 5, 6, 8, 9, 10), None)
g4_2.add_edge((0, 3, 4, 5, 6, 7, 8, 10), (0, 3, 4, 6, 7, 8, 9, 10), None)
g4_2.add_edge((0, 3, 4, 5, 6, 7, 8, 10), (0, 4, 5, 6, 7, 8, 9, 10), None)
g4_2.add_edge((0, 3, 4, 5, 6, 7, 8, 10), (3, 4, 5, 6, 7, 8, 9, 10), None)
g4_2.add_edge((0, 3, 4, 5, 6, 8, 9, 10), (0, 3, 4, 6, 7, 8, 9, 10), None)
g4_2.add_edge((0, 3, 4, 5, 6, 8, 9, 10), (0, 4, 5, 6, 7, 8, 9, 10), None)
g4_2.add_edge((0, 3, 4, 5, 6, 8, 9, 10), (3, 4, 5, 6, 7, 8, 9, 10), None)
g4_2.add_edge((0, 3, 4, 6, 7, 8, 9, 10), (0, 4, 5, 6, 7, 8, 9, 10), None)
g4_2.add_edge((0, 3, 4, 6, 7, 8, 9, 10), (3, 4, 5, 6, 7, 8, 9, 10), None)
g4_2.add_edge((0, 4, 5, 6, 7, 8, 9, 10), (3, 4, 5, 6, 7, 8, 9, 10), None)
g4_2.add_edge((1, 2, 3, 4, 5, 6, 7, 8), (1, 2, 3, 4, 5, 6, 8, 9), None)
g4_2.add_edge((1, 2, 3, 4, 5, 6, 7, 8), (1, 2, 3, 4, 6, 7, 8, 9), None)
g4_2.add_edge((1, 2, 3, 4, 5, 6, 7, 8), (1, 2, 4, 5, 6, 7, 8, 9), None)
g4_2.add_edge((1, 2, 3, 4, 5, 6, 7, 8), (2, 3, 4, 5, 6, 7, 8, 9), None)
g4_2.add_edge((1, 2, 3, 4, 5, 6, 8, 9), (1, 2, 3, 4, 5, 6, 9, 10), None)
g4_2.add_edge((1, 2, 3, 4, 5, 6, 8, 9), (1, 2, 3, 4, 6, 7, 8, 9), None)
g4_2.add_edge((1, 2, 3, 4, 5, 6, 8, 9), (1, 2, 4, 5, 6, 7, 8, 9), None)
g4_2.add_edge((1, 2, 3, 4, 5, 6, 8, 9), (2, 3, 4, 5, 6, 7, 8, 9), None)
g4_2.add_edge((1, 2, 3, 4, 5, 6, 9, 10), (1, 2, 3, 4, 6, 7, 9, 10), None)
g4_2.add_edge((1, 2, 3, 4, 5, 6, 9, 10), (1, 2, 4, 5, 6, 7, 9, 10), None)
g4_2.add_edge((1, 2, 3, 4, 5, 6, 9, 10), (2, 3, 4, 5, 6, 7, 9, 10), None)
g4_2.add_edge((1, 2, 3, 4, 6, 7, 8, 9), (1, 2, 3, 4, 6, 7, 9, 10), None)
g4_2.add_edge((1, 2, 3, 4, 6, 7, 8, 9), (1, 2, 3, 4, 7, 8, 9, 10), None)
g4_2.add_edge((1, 2, 3, 4, 6, 7, 8, 9), (1, 2, 4, 5, 6, 7, 8, 9), None)
g4_2.add_edge((1, 2, 3, 4, 6, 7, 8, 9), (2, 3, 4, 5, 6, 7, 8, 9), None)
g4_2.add_edge((1, 2, 3, 4, 6, 7, 9, 10), (1, 2, 3, 4, 7, 8, 9, 10), None)
g4_2.add_edge((1, 2, 3, 4, 6, 7, 9, 10), (1, 2, 4, 5, 6, 7, 9, 10), None)
g4_2.add_edge((1, 2, 3, 4, 6, 7, 9, 10), (2, 3, 4, 5, 6, 7, 9, 10), None)
g4_2.add_edge((1, 2, 3, 4, 7, 8, 9, 10), (1, 2, 4, 5, 7, 8, 9, 10), None)
g4_2.add_edge((1, 2, 3, 4, 7, 8, 9, 10), (2, 3, 4, 5, 7, 8, 9, 10), None)
g4_2.add_edge((1, 2, 4, 5, 6, 7, 8, 9), (1, 2, 4, 5, 6, 7, 9, 10), None)
g4_2.add_edge((1, 2, 4, 5, 6, 7, 8, 9), (1, 2, 4, 5, 7, 8, 9, 10), None)
g4_2.add_edge((1, 2, 4, 5, 6, 7, 8, 9), (1, 2, 5, 6, 7, 8, 9, 10), None)
g4_2.add_edge((1, 2, 4, 5, 6, 7, 8, 9), (2, 3, 4, 5, 6, 7, 8, 9), None)
g4_2.add_edge((1, 2, 4, 5, 6, 7, 9, 10), (1, 2, 4, 5, 7, 8, 9, 10), None)
g4_2.add_edge((1, 2, 4, 5, 6, 7, 9, 10), (1, 2, 5, 6, 7, 8, 9, 10), None)
g4_2.add_edge((1, 2, 4, 5, 6, 7, 9, 10), (2, 3, 4, 5, 6, 7, 9, 10), None)
g4_2.add_edge((1, 2, 4, 5, 7, 8, 9, 10), (1, 2, 5, 6, 7, 8, 9, 10), None)
g4_2.add_edge((1, 2, 4, 5, 7, 8, 9, 10), (2, 3, 4, 5, 7, 8, 9, 10), None)
g4_2.add_edge((1, 2, 5, 6, 7, 8, 9, 10), (2, 3, 5, 6, 7, 8, 9, 10), None)
g4_2.add_edge((2, 3, 4, 5, 6, 7, 8, 9), (2, 3, 4, 5, 6, 7, 9, 10), None)
g4_2.add_edge((2, 3, 4, 5, 6, 7, 8, 9), (2, 3, 4, 5, 7, 8, 9, 10), None)
g4_2.add_edge((2, 3, 4, 5, 6, 7, 8, 9), (2, 3, 5, 6, 7, 8, 9, 10), None)
g4_2.add_edge((2, 3, 4, 5, 6, 7, 8, 9), (3, 4, 5, 6, 7, 8, 9, 10), None)
g4_2.add_edge((2, 3, 4, 5, 6, 7, 9, 10), (2, 3, 4, 5, 7, 8, 9, 10), None)
g4_2.add_edge((2, 3, 4, 5, 6, 7, 9, 10), (2, 3, 5, 6, 7, 8, 9, 10), None)
g4_2.add_edge((2, 3, 4, 5, 6, 7, 9, 10), (3, 4, 5, 6, 7, 8, 9, 10), None)
g4_2.add_edge((2, 3, 4, 5, 7, 8, 9, 10), (2, 3, 5, 6, 7, 8, 9, 10), None)
g4_2.add_edge((2, 3, 4, 5, 7, 8, 9, 10), (3, 4, 5, 6, 7, 8, 9, 10), None)
g4_2.add_edge((2, 3, 5, 6, 7, 8, 9, 10), (3, 4, 5, 6, 7, 8, 9, 10), None)


==> onlineCode/flipGraph4-3.py <==
g4_3 = Graph()
g4_3.add_edge((0, 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 11), (0, 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 17), None)
g4_3.add_edge((0, 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 11), (0, 1, 2, 3, 4, 5, 6, 7, 8, 9, 11, 15), None)
g4_3.add_edge((0, 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 11), (0, 1, 2, 3, 4, 5, 6, 7, 8, 10, 11, 12), None)
g4_3.add_edge((0, 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 11), (0, 1, 2, 3, 4, 5, 6, 7, 9, 10, 11, 17), None)
g4_3.add_edge((0, 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 11), (0, 1, 2, 3, 4, 5, 6, 8, 9, 10, 11, 15), None)
g4_3.add_edge((0, 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 11), (0, 1, 2, 3, 4, 5, 7, 8, 9, 10, 11, 12), None)
g4_3.add_edge((0, 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 11), (0, 1, 2, 3, 4, 6, 7, 8, 9, 10, 11, 17), None)
g4_3.add_edge((0, 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 11), (0, 1, 2, 3, 5, 6, 7, 8, 9, 10, 11, 15), None)
g4_3.add_edge((0, 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 11), (0, 1, 2, 4, 5, 6, 7, 8, 9, 10, 11, 12), None)
g4_3.add_edge((0, 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 11), (0, 1, 3, 4, 5, 6, 7, 8, 9, 10, 11, 17), None)
g4_3.add_edge((0, 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 11), (0, 2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 15), None)
g4_3.add_edge((0, 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 11), (1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12), None)
g4_3.add_edge((0, 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 17), (0, 1, 2, 3, 4, 5, 6, 7, 8, 9, 16, 17), None)
g4_3.add_edge((0, 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 17), (0, 1, 2, 3, 4, 5, 6, 7, 8, 10, 12, 17), None)
g4_3.add_edge((0, 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 17), (0, 1, 2, 3, 4, 5, 6, 7, 9, 10, 11, 17), None)
g4_3.add_edge((0, 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 17), (0, 1, 2, 3, 4, 5, 6, 8, 9, 10, 16, 17), None)
g4_3.add_edge((0, 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 17), (0, 1, 2, 3, 4, 5, 7, 8, 9, 10, 12, 17), None)
g4_3.add_edge((0, 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 17), (0, 1, 2, 3, 4, 6, 7, 8, 9, 10, 11, 17), None)
g4_3.add_edge((0, 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 17), (0, 1, 2, 3, 5, 6, 7, 8, 9, 10, 16, 17), None)
g4_3.add_edge((0, 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 17), (0, 1, 2, 4, 5, 6, 7, 8, 9, 10, 12, 17), None)
g4_3.add_edge((0, 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 17), (0, 1, 3, 4, 5, 6, 7, 8, 9, 10, 11, 17), None)
g4_3.add_edge((0, 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 17), (0, 2, 3, 4, 5, 6, 7, 8, 9, 10, 16, 17), None)
g4_3.add_edge((0, 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 17), (1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 12, 17), None)
g4_3.add_edge((0, 1, 2, 3, 4, 5, 6, 7, 8, 9, 11, 15), (0, 1, 2, 3, 4, 5, 6, 7, 8, 9, 15, 16), None)
g4_3.add_edge((0, 1, 2, 3, 4, 5, 6, 7, 8, 9, 11, 15), (0, 1, 2, 3, 4, 5, 6, 7, 8, 11, 13, 15), None)
g4_3.add_edge((0, 1, 2, 3, 4, 5, 6, 7, 8, 9, 11, 15), (0, 1, 2, 3, 4, 5, 6, 7, 9, 11, 15, 17), None)
g4_3.add_edge((0, 1, 2, 3, 4, 5, 6, 7, 8, 9, 11, 15), (0, 1, 2, 3, 4, 5, 6, 8, 9, 10, 11, 15), None)
g4_3.add_edge((0, 1, 2, 3, 4, 5, 6, 7, 8, 9, 11, 15), (0, 1, 2, 3, 4, 5, 7, 8, 9, 11, 13, 15), None)
g4_3.add_edge((0, 1, 2, 3, 4, 5, 6, 7, 8, 9, 11, 15), (0, 1, 2, 3, 4, 6, 7, 8, 9, 11, 15, 17), None)
g4_3.add_edge((0, 1, 2, 3, 4, 5, 6, 7, 8, 9, 11, 15), (0, 1, 2, 3, 5, 6, 7, 8, 9, 10, 11, 15), None)
g4_3.add_edge((0, 1, 2, 3, 4, 5, 6, 7, 8, 9, 11, 15), (0, 1, 2, 4, 5, 6, 7, 8, 9, 11, 13, 15), None)
g4_3.add_edge((0, 1, 2, 3, 4, 5, 6, 7, 8, 9, 11, 15), (0, 1, 3, 4, 5, 6, 7, 8, 9, 11, 15, 17), None)
g4_3.add_edge((0, 1, 2, 3, 4, 5, 6, 7, 8, 9, 11, 15), (0, 2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 15), None)
g4_3.add_edge((0, 1, 2, 3, 4, 5, 6, 7, 8, 9, 11, 15), (1, 2, 3, 4, 5, 6, 7, 8, 9, 11, 13, 15), None)
g4_3.add_edge((0, 1, 2, 3, 4, 5, 6, 7, 8, 9, 15, 16), (0, 1, 2, 3, 4, 5, 6, 7, 8, 9, 16, 17), None)
g4_3.add_edge((0, 1, 2, 3, 4, 5, 6, 7, 8, 9, 15, 16), (0, 1, 2, 3, 4, 5, 6, 7, 8, 14, 15, 16), None)
g4_3.add_edge((0, 1, 2, 3, 4, 5, 6, 7, 8, 9, 15, 16), (0, 1, 2, 3, 4, 5, 6, 7, 9, 15, 16, 17), None)
g4_3.add_edge((0, 1, 2, 3, 4, 5, 6, 7, 8, 9, 15, 16), (0, 1, 2, 3, 4, 5, 6, 8, 9, 10, 15, 16), None)
g4_3.add_edge((0, 1, 2, 3, 4, 5, 6, 7, 8, 9, 15, 16), (0, 1, 2, 3, 4, 5, 7, 8, 9, 14, 15, 16), None)
g4_3.add_edge((0, 1, 2, 3, 4, 5, 6, 7, 8, 9, 15, 16), (0, 1, 2, 3, 4, 6, 7, 8, 9, 15, 16, 17), None)
g4_3.add_edge((0, 1, 2, 3, 4, 5, 6, 7, 8, 9, 15, 16), (0, 1, 2, 3, 5, 6, 7, 8, 9, 10, 15, 16), None)
g4_3.add_edge((0, 1, 2, 3, 4, 5, 6, 7, 8, 9, 15, 16), (0, 1, 2, 4, 5, 6, 7, 8, 9, 14, 15, 16), None)
g4_3.add_edge((0, 1, 2, 3, 4, 5, 6, 7, 8, 9, 15, 16), (0, 1, 3, 4, 5, 6, 7, 8, 9, 15, 16, 17), None)
g4_3.add_edge((0, 1, 2, 3, 4, 5, 6, 7, 8, 9, 15, 16), (0, 2, 3, 4, 5, 6, 7, 8, 9, 10, 15, 16), None)
g4_3.add_edge((0, 1, 2, 3, 4, 5, 6, 7, 8, 9, 15, 16), (1, 2, 3, 4, 5, 6, 7, 8, 9, 14, 15, 16), None)
g4_3.add_edge((0, 1, 2, 3, 4, 5, 6, 7, 8, 9, 16, 17), (0, 1, 2, 3, 4, 5, 6, 7, 8, 14, 16, 17), None)
g4_3.add_edge((0, 1, 2, 3, 4, 5, 6, 7, 8, 9, 16, 17), (0, 1, 2, 3, 4, 5, 6, 7, 9, 15, 16, 17), None)
g4_3.add_edge((0, 1, 2, 3, 4, 5, 6, 7, 8, 9, 16, 17), (0, 1, 2, 3, 4, 5, 6, 8, 9, 10, 16, 17), None)
g4_3.add_edge((0, 1, 2, 3, 4, 5, 6, 7, 8, 9, 16, 17), (0, 1, 2, 3, 4, 5, 7, 8, 9, 14, 16, 17), None)
g4_3.add_edge((0, 1, 2, 3, 4, 5, 6, 7, 8, 9, 16, 17), (0, 1, 2, 3, 4, 6, 7, 8, 9, 15, 16, 17), None)
g4_3.add_edge((0, 1, 2, 3, 4, 5, 6, 7, 8, 9, 16, 17), (0, 1, 2, 3, 5, 6, 7, 8, 9, 10, 16, 17), None)
g4_3.add_edge((0, 1, 2, 3, 4, 5, 6, 7, 8, 9, 16, 17), (0, 1, 2, 4, 5, 6, 7, 8, 9, 14, 16, 17), None)
g4_3.add_edge((0, 1, 2, 3, 4, 5, 6, 7, 8, 9, 16, 17), (0, 1, 3, 4, 5, 6, 7, 8, 9, 15, 16, 17), None)
g4_3.add_edge((0, 1, 2, 3, 4, 5, 6, 7, 8, 9, 16, 17), (0, 2, 3, 4, 5, 6, 7, 8, 9, 10, 16, 17), None)
g4_3.add_edge((0, 1, 2, 3, 4, 5, 6, 7, 8, 9, 16, 17), (1, 2, 3, 4, 5, 6, 7, 8, 9, 14, 16, 17), None)
g4_3.add_edge((0, 1, 2, 3, 4, 5, 6, 7, 8, 10, 11, 12), (0, 1, 2, 3, 4, 5, 6, 7, 8, 10, 12, 17), None)
g4_3.add_edge((0, 1, 2, 3, 4, 5, 6, 7, 8, 10, 11, 12), (0, 1, 2, 3, 4, 5, 6, 7, 8, 11, 12, 13), None)
g4_3.add_edge((0, 1, 2, 3, 4, 5, 6, 7, 8, 10, 11, 12), (0, 1, 2, 3, 4, 5, 6, 7, 10, 11, 12, 17), None)
g4_3.add_edge((0, 1, 2, 3, 4, 5, 6, 7, 8, 10, 11, 12), (0, 1, 2, 3, 4, 5, 6, 8, 10, 11, 12, 15), None)
g4_3.add_edge((0, 1, 2, 3, 4, 5, 6, 7, 8, 10, 11, 12), (0, 1, 2, 3, 4, 5, 7, 8, 9, 10, 11, 12), None)
g4_3.add_edge((0, 1, 2, 3, 4, 5, 6, 7, 8, 10, 11, 12), (0, 1, 2, 3, 4, 6, 7, 8, 10, 11, 12, 17), None)
g4_3.add_edge((0, 1, 2, 3, 4, 5, 6, 7, 8, 10, 11, 12), (0, 1, 2, 3, 5, 6, 7, 8, 10, 11, 12, 15), None)
g4_3.add_edge((0, 1, 2, 3, 4, 5, 6, 7, 8, 10, 11, 12), (0, 1, 2, 4, 5, 6, 7, 8, 9, 10, 11, 12), None)
g4_3.add_edge((0, 1, 2, 3, 4, 5, 6, 7, 8, 10, 11, 12), (0, 1, 3, 4, 5, 6, 7, 8, 10, 11, 12, 17), None)
g4_3.add_edge((0, 1, 2, 3, 4, 5, 6, 7, 8, 10, 11, 12), (0, 2, 3, 4, 5, 6, 7, 8, 10, 11, 12, 15), None)
g4_3.add_edge((0, 1, 2, 3, 4, 5, 6, 7, 8, 10, 11, 12), (1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12), None)
g4_3.add_edge((0, 1, 2, 3, 4, 5, 6, 7, 8, 10, 12, 17), (0, 1, 2, 3, 4, 5, 6, 7, 8, 12, 14, 17), None)
g4_3.add_edge((0, 1, 2, 3, 4, 5, 6, 7, 8, 10, 12, 17), (0, 1, 2, 3, 4, 5, 6, 7, 10, 11, 12, 17), None)
g4_3.add_edge((0, 1, 2, 3, 4, 5, 6, 7, 8, 10, 12, 17), (0, 1, 2, 3, 4, 5, 6, 8, 10, 12, 16, 17), None)
g4_3.add_edge((0, 1, 2, 3, 4, 5, 6, 7, 8, 10, 12, 17), (0, 1, 2, 3, 4, 5, 7, 8, 9, 10, 12, 17), None)
g4_3.add_edge((0, 1, 2, 3, 4, 5, 6, 7, 8, 10, 12, 17), (0, 1, 2, 3, 4, 6, 7, 8, 10, 11, 12, 17), None)
g4_3.add_edge((0, 1, 2, 3, 4, 5, 6, 7, 8, 10, 12, 17), (0, 1, 2, 3, 5, 6, 7, 8, 10, 12, 16, 17), None)
g4_3.add_edge((0, 1, 2, 3, 4, 5, 6, 7, 8, 10, 12, 17), (0, 1, 2, 4, 5, 6, 7, 8, 9, 10, 12, 17), None)
g4_3.add_edge((0, 1, 2, 3, 4, 5, 6, 7, 8, 10, 12, 17), (0, 1, 3, 4, 5, 6, 7, 8, 10, 11, 12, 17), None)
g4_3.add_edge((0, 1, 2, 3, 4, 5, 6, 7, 8, 10, 12, 17), (0, 2, 3, 4, 5, 6, 7, 8, 10, 12, 16, 17), None)
g4_3.add_edge((0, 1, 2, 3, 4, 5, 6, 7, 8, 10, 12, 17), (1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 12, 17), None)
g4_3.add_edge((0, 1, 2, 3, 4, 5, 6, 7, 8, 11, 12, 13), (0, 1, 2, 3, 4, 5, 6, 7, 8, 11, 13, 15), None)
g4_3.add_edge((0, 1, 2, 3, 4, 5, 6, 7, 8, 11, 12, 13), (0, 1, 2, 3, 4, 5, 6, 7, 8, 12, 13, 14), None)
g4_3.add_edge((0, 1, 2, 3, 4, 5, 6, 7, 8, 11, 12, 13), (0, 1, 2, 3, 4, 5, 6, 7, 11, 12, 13, 17), None)
g4_3.add_edge((0, 1, 2, 3, 4, 5, 6, 7, 8, 11, 12, 13), (0, 1, 2, 3, 4, 5, 6, 8, 11, 12, 13, 15), None)
g4_3.add_edge((0, 1, 2, 3, 4, 5, 6, 7, 8, 11, 12, 13), (0, 1, 2, 3, 4, 5, 7, 8, 9, 11, 12, 13), None)
g4_3.add_edge((0, 1, 2, 3, 4, 5, 6, 7, 8, 11, 12, 13), (0, 1, 2, 3, 4, 6, 7, 8, 11, 12, 13, 17), None)
g4_3.add_edge((0, 1, 2, 3, 4, 5, 6, 7, 8, 11, 12, 13), (0, 1, 2, 3, 5, 6, 7, 8, 11, 12, 13, 15), None)
g4_3.add_edge((0, 1, 2, 3, 4, 5, 6, 7, 8, 11, 12, 13), (0, 1, 2, 4, 5, 6, 7, 8, 9, 11, 12, 13), None)
g4_3.add_edge((0, 1, 2, 3, 4, 5, 6, 7, 8, 11, 12, 13), (0, 1, 3, 4, 5, 6, 7, 8, 11, 12, 13, 17), None)
g4_3.add_edge((0, 1, 2, 3, 4, 5, 6, 7, 8, 11, 12, 13), (0, 2, 3, 4, 5, 6, 7, 8, 11, 12, 13, 15), None)
g4_3.add_edge((0, 1, 2, 3, 4, 5, 6, 7, 8, 11, 12, 13), (1, 2, 3, 4, 5, 6, 7, 8, 9, 11, 12, 13), None)
g4_3.add_edge((0, 1, 2, 3, 4, 5, 6, 7, 8, 11, 13, 15), (0, 1, 2, 3, 4, 5, 6, 7, 8, 13, 14, 15), None)
g4_3.add_edge((0, 1, 2, 3, 4, 5, 6, 7, 8, 11, 13, 15), (0, 1, 2, 3, 4, 5, 6, 7, 11, 13, 15, 17), None)
g4_3.add_edge((0, 1, 2, 3, 4, 5, 6, 7, 8, 11, 13, 15), (0, 1, 2, 3, 4, 5, 6, 8, 11, 12, 13, 15), None)
g4_3.add_edge((0, 1, 2, 3, 4, 5, 6, 7, 8, 11, 13, 15), (0, 1, 2, 3, 4, 5, 7, 8, 9, 11, 13, 15), None)
g4_3.add_edge((0, 1, 2, 3, 4, 5, 6, 7, 8, 11, 13, 15), (0, 1, 2, 3, 4, 6, 7, 8, 11, 13, 15, 17), None)
g4_3.add_edge((0, 1, 2, 3, 4, 5, 6, 7, 8, 11, 13, 15), (0, 1, 2, 3, 5, 6, 7, 8, 11, 12, 13, 15), None)
g4_3.add_edge((0, 1, 2, 3, 4, 5, 6, 7, 8, 11, 13, 15), (0, 1, 2, 4, 5, 6, 7, 8, 9, 11, 13, 15), None)
g4_3.add_edge((0, 1, 2, 3, 4, 5, 6, 7, 8, 11, 13, 15), (0, 1, 3, 4, 5, 6, 7, 8, 11, 13, 15, 17), None)
g4_3.add_edge((0, 1, 2, 3, 4, 5, 6, 7, 8, 11, 13, 15), (0, 2, 3, 4, 5, 6, 7, 8, 11, 12, 13, 15), None)
g4_3.add_edge((0, 1, 2, 3, 4, 5, 6, 7, 8, 11, 13, 15), (1, 2, 3, 4, 5, 6, 7, 8, 9, 11, 13, 15), None)
g4_3.add_edge((0, 1, 2, 3, 4, 5, 6, 7, 8, 12, 13, 14), (0, 1, 2, 3, 4, 5, 6, 7, 8, 12, 14, 17), None)
g4_3.add_edge((0, 1, 2, 3, 4, 5, 6, 7, 8, 12, 13, 14), (0, 1, 2, 3, 4, 5, 6, 7, 8, 13, 14, 15), None)
g4_3.add_edge((0, 1, 2, 3, 4, 5, 6, 7, 8, 12, 13, 14), (0, 1, 2, 3, 4, 5, 6, 7, 12, 13, 14, 17), None)
g4_3.add_edge((0, 1, 2, 3, 4, 5, 6, 7, 8, 12, 13, 14), (0, 1, 2, 3, 4, 5, 6, 8, 12, 13, 14, 15), None)
g4_3.add_edge((0, 1, 2, 3, 4, 5, 6, 7, 8, 12, 13, 14), (0, 1, 2, 3, 4, 5, 7, 8, 9, 12, 13, 14), None)
g4_3.add_edge((0, 1, 2, 3, 4, 5, 6, 7, 8, 12, 13, 14), (0, 1, 2, 3, 4, 6, 7, 8, 12, 13, 14, 17), None)
g4_3.add_edge((0, 1, 2, 3, 4, 5, 6, 7, 8, 12, 13, 14), (0, 1, 2, 3, 5, 6, 7, 8, 12, 13, 14, 15), None)
g4_3.add_edge((0, 1, 2, 3, 4, 5, 6, 7, 8, 12, 13, 14), (0, 1, 2, 4, 5, 6, 7, 8, 9, 12, 13, 14), None)
g4_3.add_edge((0, 1, 2, 3, 4, 5, 6, 7, 8, 12, 13, 14), (0, 1, 3, 4, 5, 6, 7, 8, 12, 13, 14, 17), None)
g4_3.add_edge((0, 1, 2, 3, 4, 5, 6, 7, 8, 12, 13, 14), (0, 2, 3, 4, 5, 6, 7, 8, 12, 13, 14, 15), None)
g4_3.add_edge((0, 1, 2, 3, 4, 5, 6, 7, 8, 12, 13, 14), (1, 2, 3, 4, 5, 6, 7, 8, 9, 12, 13, 14), None)
g4_3.add_edge((0, 1, 2, 3, 4, 5, 6, 7, 8, 12, 14, 17), (0, 1, 2, 3, 4, 5, 6, 7, 8, 14, 16, 17), None)
g4_3.add_edge((0, 1, 2, 3, 4, 5, 6, 7, 8, 12, 14, 17), (0, 1, 2, 3, 4, 5, 6, 7, 12, 13, 14, 17), None)
g4_3.add_edge((0, 1, 2, 3, 4, 5, 6, 7, 8, 12, 14, 17), (0, 1, 2, 3, 4, 5, 6, 8, 12, 14, 16, 17), None)
g4_3.add_edge((0, 1, 2, 3, 4, 5, 6, 7, 8, 12, 14, 17), (0, 1, 2, 3, 4, 5, 7, 8, 9, 12, 14, 17), None)
g4_3.add_edge((0, 1, 2, 3, 4, 5, 6, 7, 8, 12, 14, 17), (0, 1, 2, 3, 4, 6, 7, 8, 12, 13, 14, 17), None)
g4_3.add_edge((0, 1, 2, 3, 4, 5, 6, 7, 8, 12, 14, 17), (0, 1, 2, 3, 5, 6, 7, 8, 12, 14, 16, 17), None)
g4_3.add_edge((0, 1, 2, 3, 4, 5, 6, 7, 8, 12, 14, 17), (0, 1, 2, 4, 5, 6, 7, 8, 9, 12, 14, 17), None)
g4_3.add_edge((0, 1, 2, 3, 4, 5, 6, 7, 8, 12, 14, 17), (0, 1, 3, 4, 5, 6, 7, 8, 12, 13, 14, 17), None)
g4_3.add_edge((0, 1, 2, 3, 4, 5, 6, 7, 8, 12, 14, 17), (0, 2, 3, 4, 5, 6, 7, 8, 12, 14, 16, 17), None)
g4_3.add_edge((0, 1, 2, 3, 4, 5, 6, 7, 8, 12, 14, 17), (1, 2, 3, 4, 5, 6, 7, 8, 9, 12, 14, 17), None)
g4_3.add_edge((0, 1, 2, 3, 4, 5, 6, 7, 8, 13, 14, 15), (0, 1, 2, 3, 4, 5, 6, 7, 8, 14, 15, 16), None)
g4_3.add_edge((0, 1, 2, 3, 4, 5, 6, 7, 8, 13, 14, 15), (0, 1, 2, 3, 4, 5, 6, 7, 13, 14, 15, 17), None)
g4_3.add_edge((0, 1, 2, 3, 4, 5, 6, 7, 8, 13, 14, 15), (0, 1, 2, 3, 4, 5, 6, 8, 12, 13, 14, 15), None)
g4_3.add_edge((0, 1, 2, 3, 4, 5, 6, 7, 8, 13, 14, 15), (0, 1, 2, 3, 4, 5, 7, 8, 9, 13, 14, 15), None)
g4_3.add_edge((0, 1, 2, 3, 4, 5, 6, 7, 8, 13, 14, 15), (0, 1, 2, 3, 4, 6, 7, 8, 13, 14, 15, 17), None)
g4_3.add_edge((0, 1, 2, 3, 4, 5, 6, 7, 8, 13, 14, 15), (0, 1, 2, 3, 5, 6, 7, 8, 12, 13, 14, 15), None)
g4_3.add_edge((0, 1, 2, 3, 4, 5, 6, 7, 8, 13, 14, 15), (0, 1, 2, 4, 5, 6, 7, 8, 9, 13, 14, 15), None)
g4_3.add_edge((0, 1, 2, 3, 4, 5, 6, 7, 8, 13, 14, 15), (0, 1, 3, 4, 5, 6, 7, 8, 13, 14, 15, 17), None)
g4_3.add_edge((0, 1, 2, 3, 4, 5, 6, 7, 8, 13, 14, 15), (0, 2, 3, 4, 5, 6, 7, 8, 12, 13, 14, 15), None)
g4_3.add_edge((0, 1, 2, 3, 4, 5, 6, 7, 8, 13, 14, 15), (1, 2, 3, 4, 5, 6, 7, 8, 9, 13, 14, 15), None)
g4_3.add_edge((0, 1, 2, 3, 4, 5, 6, 7, 8, 14, 15, 16), (0, 1, 2, 3, 4, 5, 6, 7, 8, 14, 16, 17), None)
g4_3.add_edge((0, 1, 2, 3, 4, 5, 6, 7, 8, 14, 15, 16), (0, 1, 2, 3, 4, 5, 6, 7, 14, 15, 16, 17), None)
g4_3.add_edge((0, 1, 2, 3, 4, 5, 6, 7, 8, 14, 15, 16), (0, 1, 2, 3, 4, 5, 6, 8, 12, 14, 15, 16), None)
g4_3.add_edge((0, 1, 2, 3, 4, 5, 6, 7, 8, 14, 15, 16), (0, 1, 2, 3, 4, 5, 7, 8, 9, 14, 15, 16), None)
g4_3.add_edge((0, 1, 2, 3, 4, 5, 6, 7, 8, 14, 15, 16), (0, 1, 2, 3, 4, 6, 7, 8, 14, 15, 16, 17), None)
g4_3.add_edge((0, 1, 2, 3, 4, 5, 6, 7, 8, 14, 15, 16), (0, 1, 2, 3, 5, 6, 7, 8, 12, 14, 15, 16), None)
g4_3.add_edge((0, 1, 2, 3, 4, 5, 6, 7, 8, 14, 15, 16), (0, 1, 2, 4, 5, 6, 7, 8, 9, 14, 15, 16), None)
g4_3.add_edge((0, 1, 2, 3, 4, 5, 6, 7, 8, 14, 15, 16), (0, 1, 3, 4, 5, 6, 7, 8, 14, 15, 16, 17), None)
g4_3.add_edge((0, 1, 2, 3, 4, 5, 6, 7, 8, 14, 15, 16), (0, 2, 3, 4, 5, 6, 7, 8, 12, 14, 15, 16), None)
g4_3.add_edge((0, 1, 2, 3, 4, 5, 6, 7, 8, 14, 15, 16), (1, 2, 3, 4, 5, 6, 7, 8, 9, 14, 15, 16), None)
g4_3.add_edge((0, 1, 2, 3, 4, 5, 6, 7, 8, 14, 16, 17), (0, 1, 2, 3, 4, 5, 6, 7, 14, 15, 16, 17), None)
g4_3.add_edge((0, 1, 2, 3, 4, 5, 6, 7, 8, 14, 16, 17), (0, 1, 2, 3, 4, 5, 6, 8, 12, 14, 16, 17), None)
g4_3.add_edge((0, 1, 2, 3, 4, 5, 6, 7, 8, 14, 16, 17), (0, 1, 2, 3, 4, 5, 7, 8, 9, 14, 16, 17), None)
g4_3.add_edge((0, 1, 2, 3, 4, 5, 6, 7, 8, 14, 16, 17), (0, 1, 2, 3, 4, 6, 7, 8, 14, 15, 16, 17), None)
g4_3.add_edge((0, 1, 2, 3, 4, 5, 6, 7, 8, 14, 16, 17), (0, 1, 2, 3, 5, 6, 7, 8, 12, 14, 16, 17), None)
g4_3.add_edge((0, 1, 2, 3, 4, 5, 6, 7, 8, 14, 16, 17), (0, 1, 2, 4, 5, 6, 7, 8, 9, 14, 16, 17), None)
g4_3.add_edge((0, 1, 2, 3, 4, 5, 6, 7, 8, 14, 16, 17), (0, 1, 3, 4, 5, 6, 7, 8, 14, 15, 16, 17), None)
g4_3.add_edge((0, 1, 2, 3, 4, 5, 6, 7, 8, 14, 16, 17), (0, 2, 3, 4, 5, 6, 7, 8, 12, 14, 16, 17), None)
g4_3.add_edge((0, 1, 2, 3, 4, 5, 6, 7, 8, 14, 16, 17), (1, 2, 3, 4, 5, 6, 7, 8, 9, 14, 16, 17), None)
g4_3.add_edge((0, 1, 2, 3, 4, 5, 6, 7, 9, 10, 11, 17), (0, 1, 2, 3, 4, 5, 6, 7, 9, 11, 15, 17), None)
g4_3.add_edge((0, 1, 2, 3, 4, 5, 6, 7, 9, 10, 11, 17), (0, 1, 2, 3, 4, 5, 6, 7, 10, 11, 12, 17), None)
g4_3.add_edge((0, 1, 2, 3, 4, 5, 6, 7, 9, 10, 11, 17), (0, 1, 2, 3, 4, 5, 6, 9, 10, 11, 16, 17), None)
g4_3.add_edge((0, 1, 2, 3, 4, 5, 6, 7, 9, 10, 11, 17), (0, 1, 2, 3, 4, 5, 7, 9, 10, 11, 12, 17), None)
g4_3.add_edge((0, 1, 2, 3, 4, 5, 6, 7, 9, 10, 11, 17), (0, 1, 2, 3, 4, 6, 7, 8, 9, 10, 11, 17), None)
g4_3.add_edge((0, 1, 2, 3, 4, 5, 6, 7, 9, 10, 11, 17), (0, 1, 2, 3, 5, 6, 7, 9, 10, 11, 16, 17), None)
g4_3.add_edge((0, 1, 2, 3, 4, 5, 6, 7, 9, 10, 11, 17), (0, 1, 2, 4, 5, 6, 7, 9, 10, 11, 12, 17), None)
g4_3.add_edge((0, 1, 2, 3, 4, 5, 6, 7, 9, 10, 11, 17), (0, 1, 3, 4, 5, 6, 7, 8, 9, 10, 11, 17), None)
g4_3.add_edge((0, 1, 2, 3, 4, 5, 6, 7, 9, 10, 11, 17), (0, 2, 3, 4, 5, 6, 7, 9, 10, 11, 16, 17), None)
g4_3.add_edge((0, 1, 2, 3, 4, 5, 6, 7, 9, 10, 11, 17), (1, 2, 3, 4, 5, 6, 7, 9, 10, 11, 12, 17), None)
g4_3.add_edge((0, 1, 2, 3, 4, 5, 6, 7, 9, 11, 15, 17), (0, 1, 2, 3, 4, 5, 6, 7, 9, 15, 16, 17), None)
g4_3.add_edge((0, 1, 2, 3, 4, 5, 6, 7, 9, 11, 15, 17), (0, 1, 2, 3, 4, 5, 6, 7, 11, 13, 15, 17), None)
g4_3.add_edge((0, 1, 2, 3, 4, 5, 6, 7, 9, 11, 15, 17), (0, 1, 2, 3, 4, 5, 6, 9, 11, 15, 16, 17), None)
g4_3.add_edge((0, 1, 2, 3, 4, 5, 6, 7, 9, 11, 15, 17), (0, 1, 2, 3, 4, 5, 7, 9, 11, 13, 15, 17), None)
g4_3.add_edge((0, 1, 2, 3, 4, 5, 6, 7, 9, 11, 15, 17), (0, 1, 2, 3, 4, 6, 7, 8, 9, 11, 15, 17), None)
g4_3.add_edge((0, 1, 2, 3, 4, 5, 6, 7, 9, 11, 15, 17), (0, 1, 2, 3, 5, 6, 7, 9, 11, 15, 16, 17), None)
g4_3.add_edge((0, 1, 2, 3, 4, 5, 6, 7, 9, 11, 15, 17), (0, 1, 2, 4, 5, 6, 7, 9, 11, 13, 15, 17), None)
g4_3.add_edge((0, 1, 2, 3, 4, 5, 6, 7, 9, 11, 15, 17), (0, 1, 3, 4, 5, 6, 7, 8, 9, 11, 15, 17), None)
g4_3.add_edge((0, 1, 2, 3, 4, 5, 6, 7, 9, 11, 15, 17), (0, 2, 3, 4, 5, 6, 7, 9, 11, 15, 16, 17), None)
g4_3.add_edge((0, 1, 2, 3, 4, 5, 6, 7, 9, 11, 15, 17), (1, 2, 3, 4, 5, 6, 7, 9, 11, 13, 15, 17), None)
g4_3.add_edge((0, 1, 2, 3, 4, 5, 6, 7, 9, 15, 16, 17), (0, 1, 2, 3, 4, 5, 6, 7, 14, 15, 16, 17), None)
g4_3.add_edge((0, 1, 2, 3, 4, 5, 6, 7, 9, 15, 16, 17), (0, 1, 2, 3, 4, 5, 6, 9, 11, 15, 16, 17), None)
g4_3.add_edge((0, 1, 2, 3, 4, 5, 6, 7, 9, 15, 16, 17), (0, 1, 2, 3, 4, 5, 7, 9, 14, 15, 16, 17), None)
g4_3.add_edge((0, 1, 2, 3, 4, 5, 6, 7, 9, 15, 16, 17), (0, 1, 2, 3, 4, 6, 7, 8, 9, 15, 16, 17), None)
g4_3.add_edge((0, 1, 2, 3, 4, 5, 6, 7, 9, 15, 16, 17), (0, 1, 2, 3, 5, 6, 7, 9, 11, 15, 16, 17), None)
g4_3.add_edge((0, 1, 2, 3, 4, 5, 6, 7, 9, 15, 16, 17), (0, 1, 2, 4, 5, 6, 7, 9, 14, 15, 16, 17), None)
g4_3.add_edge((0, 1, 2, 3, 4, 5, 6, 7, 9, 15, 16, 17), (0, 1, 3, 4, 5, 6, 7, 8, 9, 15, 16, 17), None)
g4_3.add_edge((0, 1, 2, 3, 4, 5, 6, 7, 9, 15, 16, 17), (0, 2, 3, 4, 5, 6, 7, 9, 11, 15, 16, 17), None)
g4_3.add_edge((0, 1, 2, 3, 4, 5, 6, 7, 9, 15, 16, 17), (1, 2, 3, 4, 5, 6, 7, 9, 14, 15, 16, 17), None)
g4_3.add_edge((0, 1, 2, 3, 4, 5, 6, 7, 10, 11, 12, 17), (0, 1, 2, 3, 4, 5, 6, 7, 11, 12, 13, 17), None)
g4_3.add_edge((0, 1, 2, 3, 4, 5, 6, 7, 10, 11, 12, 17), (0, 1, 2, 3, 4, 5, 6, 10, 11, 12, 16, 17), None)
g4_3.add_edge((0, 1, 2, 3, 4, 5, 6, 7, 10, 11, 12, 17), (0, 1, 2, 3, 4, 5, 7, 9, 10, 11, 12, 17), None)
g4_3.add_edge((0, 1, 2, 3, 4, 5, 6, 7, 10, 11, 12, 17), (0, 1, 2, 3, 4, 6, 7, 8, 10, 11, 12, 17), None)
g4_3.add_edge((0, 1, 2, 3, 4, 5, 6, 7, 10, 11, 12, 17), (0, 1, 2, 3, 5, 6, 7, 10, 11, 12, 16, 17), None)
g4_3.add_edge((0, 1, 2, 3, 4, 5, 6, 7, 10, 11, 12, 17), (0, 1, 2, 4, 5, 6, 7, 9, 10, 11, 12, 17), None)
g4_3.add_edge((0, 1, 2, 3, 4, 5, 6, 7, 10, 11, 12, 17), (0, 1, 3, 4, 5, 6, 7, 8, 10, 11, 12, 17), None)
g4_3.add_edge((0, 1, 2, 3, 4, 5, 6, 7, 10, 11, 12, 17), (0, 2, 3, 4, 5, 6, 7, 10, 11, 12, 16, 17), None)
g4_3.add_edge((0, 1, 2, 3, 4, 5, 6, 7, 10, 11, 12, 17), (1, 2, 3, 4, 5, 6, 7, 9, 10, 11, 12, 17), None)
g4_3.add_edge((0, 1, 2, 3, 4, 5, 6, 7, 11, 12, 13, 17), (0, 1, 2, 3, 4, 5, 6, 7, 11, 13, 15, 17), None)
g4_3.add_edge((0, 1, 2, 3, 4, 5, 6, 7, 11, 12, 13, 17), (0, 1, 2, 3, 4, 5, 6, 7, 12, 13, 14, 17), None)
g4_3.add_edge((0, 1, 2, 3, 4, 5, 6, 7, 11, 12, 13, 17), (0, 1, 2, 3, 4, 5, 6, 11, 12, 13, 16, 17), None)
g4_3.add_edge((0, 1, 2, 3, 4, 5, 6, 7, 11, 12, 13, 17), (0, 1, 2, 3, 4, 5, 7, 9, 11, 12, 13, 17), None)
g4_3.add_edge((0, 1, 2, 3, 4, 5, 6, 7, 11, 12, 13, 17), (0, 1, 2, 3, 4, 6, 7, 8, 11, 12, 13, 17), None)
g4_3.add_edge((0, 1, 2, 3, 4, 5, 6, 7, 11, 12, 13, 17), (0, 1, 2, 3, 5, 6, 7, 11, 12, 13, 16, 17), None)
g4_3.add_edge((0, 1, 2, 3, 4, 5, 6, 7, 11, 12, 13, 17), (0, 1, 2, 4, 5, 6, 7, 9, 11, 12, 13, 17), None)
g4_3.add_edge((0, 1, 2, 3, 4, 5, 6, 7, 11, 12, 13, 17), (0, 1, 3, 4, 5, 6, 7, 8, 11, 12, 13, 17), None)
g4_3.add_edge((0, 1, 2, 3, 4, 5, 6, 7, 11, 12, 13, 17), (0, 2, 3, 4, 5, 6, 7, 11, 12, 13, 16, 17), None)
g4_3.add_edge((0, 1, 2, 3, 4, 5, 6, 7, 11, 12, 13, 17), (1, 2, 3, 4, 5, 6, 7, 9, 11, 12, 13, 17), None)
g4_3.add_edge((0, 1, 2, 3, 4, 5, 6, 7, 11, 13, 15, 17), (0, 1, 2, 3, 4, 5, 6, 7, 13, 14, 15, 17), None)
g4_3.add_edge((0, 1, 2, 3, 4, 5, 6, 7, 11, 13, 15, 17), (0, 1, 2, 3, 4, 5, 6, 11, 13, 15, 16, 17), None)
g4_3.add_edge((0, 1, 2, 3, 4, 5, 6, 7, 11, 13, 15, 17), (0, 1, 2, 3, 4, 5, 7, 9, 11, 13, 15, 17), None)
g4_3.add_edge((0, 1, 2, 3, 4, 5, 6, 7, 11, 13, 15, 17), (0, 1, 2, 3, 4, 6, 7, 8, 11, 13, 15, 17), None)
g4_3.add_edge((0, 1, 2, 3, 4, 5, 6, 7, 11, 13, 15, 17), (0, 1, 2, 3, 5, 6, 7, 11, 13, 15, 16, 17), None)
g4_3.add_edge((0, 1, 2, 3, 4, 5, 6, 7, 11, 13, 15, 17), (0, 1, 2, 4, 5, 6, 7, 9, 11, 13, 15, 17), None)
g4_3.add_edge((0, 1, 2, 3, 4, 5, 6, 7, 11, 13, 15, 17), (0, 1, 3, 4, 5, 6, 7, 8, 11, 13, 15, 17), None)
g4_3.add_edge((0, 1, 2, 3, 4, 5, 6, 7, 11, 13, 15, 17), (0, 2, 3, 4, 5, 6, 7, 11, 13, 15, 16, 17), None)
g4_3.add_edge((0, 1, 2, 3, 4, 5, 6, 7, 11, 13, 15, 17), (1, 2, 3, 4, 5, 6, 7, 9, 11, 13, 15, 17), None)
g4_3.add_edge((0, 1, 2, 3, 4, 5, 6, 7, 12, 13, 14, 17), (0, 1, 2, 3, 4, 5, 6, 7, 13, 14, 15, 17), None)
g4_3.add_edge((0, 1, 2, 3, 4, 5, 6, 7, 12, 13, 14, 17), (0, 1, 2, 3, 4, 5, 6, 12, 13, 14, 16, 17), None)
g4_3.add_edge((0, 1, 2, 3, 4, 5, 6, 7, 12, 13, 14, 17), (0, 1, 2, 3, 4, 5, 7, 9, 12, 13, 14, 17), None)
g4_3.add_edge((0, 1, 2, 3, 4, 5, 6, 7, 12, 13, 14, 17), (0, 1, 2, 3, 4, 6, 7, 8, 12, 13, 14, 17), None)
g4_3.add_edge((0, 1, 2, 3, 4, 5, 6, 7, 12, 13, 14, 17), (0, 1, 2, 3, 5, 6, 7, 12, 13, 14, 16, 17), None)
g4_3.add_edge((0, 1, 2, 3, 4, 5, 6, 7, 12, 13, 14, 17), (0, 1, 2, 4, 5, 6, 7, 9, 12, 13, 14, 17), None)
g4_3.add_edge((0, 1, 2, 3, 4, 5, 6, 7, 12, 13, 14, 17), (0, 1, 3, 4, 5, 6, 7, 8, 12, 13, 14, 17), None)
g4_3.add_edge((0, 1, 2, 3, 4, 5, 6, 7, 12, 13, 14, 17), (0, 2, 3, 4, 5, 6, 7, 12, 13, 14, 16, 17), None)
g4_3.add_edge((0, 1, 2, 3, 4, 5, 6, 7, 12, 13, 14, 17), (1, 2, 3, 4, 5, 6, 7, 9, 12, 13, 14, 17), None)
g4_3.add_edge((0, 1, 2, 3, 4, 5, 6, 7, 13, 14, 15, 17), (0, 1, 2, 3, 4, 5, 6, 7, 14, 15, 16, 17), None)
g4_3.add_edge((0, 1, 2, 3, 4, 5, 6, 7, 13, 14, 15, 17), (0, 1, 2, 3, 4, 5, 6, 13, 14, 15, 16, 17), None)
g4_3.add_edge((0, 1, 2, 3, 4, 5, 6, 7, 13, 14, 15, 17), (0, 1, 2, 3, 4, 5, 7, 9, 13, 14, 15, 17), None)
g4_3.add_edge((0, 1, 2, 3, 4, 5, 6, 7, 13, 14, 15, 17), (0, 1, 2, 3, 4, 6, 7, 8, 13, 14, 15, 17), None)
g4_3.add_edge((0, 1, 2, 3, 4, 5, 6, 7, 13, 14, 15, 17), (0, 1, 2, 3, 5, 6, 7, 13, 14, 15, 16, 17), None)
g4_3.add_edge((0, 1, 2, 3, 4, 5, 6, 7, 13, 14, 15, 17), (0, 1, 2, 4, 5, 6, 7, 9, 13, 14, 15, 17), None)
g4_3.add_edge((0, 1, 2, 3, 4, 5, 6, 7, 13, 14, 15, 17), (0, 1, 3, 4, 5, 6, 7, 8, 13, 14, 15, 17), None)
g4_3.add_edge((0, 1, 2, 3, 4, 5, 6, 7, 13, 14, 15, 17), (0, 2, 3, 4, 5, 6, 7, 13, 14, 15, 16, 17), None)
g4_3.add_edge((0, 1, 2, 3, 4, 5, 6, 7, 13, 14, 15, 17), (1, 2, 3, 4, 5, 6, 7, 9, 13, 14, 15, 17), None)
g4_3.add_edge((0, 1, 2, 3, 4, 5, 6, 7, 14, 15, 16, 17), (0, 1, 2, 3, 4, 5, 6, 13, 14, 15, 16, 17), None)
g4_3.add_edge((0, 1, 2, 3, 4, 5, 6, 7, 14, 15, 16, 17), (0, 1, 2, 3, 4, 5, 7, 9, 14, 15, 16, 17), None)
g4_3.add_edge((0, 1, 2, 3, 4, 5, 6, 7, 14, 15, 16, 17), (0, 1, 2, 3, 4, 6, 7, 8, 14, 15, 16, 17), None)
g4_3.add_edge((0, 1, 2, 3, 4, 5, 6, 7, 14, 15, 16, 17), (0, 1, 2, 3, 5, 6, 7, 13, 14, 15, 16, 17), None)
g4_3.add_edge((0, 1, 2, 3, 4, 5, 6, 7, 14, 15, 16, 17), (0, 1, 2, 4, 5, 6, 7, 9, 14, 15, 16, 17), None)
g4_3.add_edge((0, 1, 2, 3, 4, 5, 6, 7, 14, 15, 16, 17), (0, 1, 3, 4, 5, 6, 7, 8, 14, 15, 16, 17), None)
g4_3.add_edge((0, 1, 2, 3, 4, 5, 6, 7, 14, 15, 16, 17), (0, 2, 3, 4, 5, 6, 7, 13, 14, 15, 16, 17), None)
g4_3.add_edge((0, 1, 2, 3, 4, 5, 6, 7, 14, 15, 16, 17), (1, 2, 3, 4, 5, 6, 7, 9, 14, 15, 16, 17), None)
g4_3.add_edge((0, 1, 2, 3, 4, 5, 6, 8, 9, 10, 11, 15), (0, 1, 2, 3, 4, 5, 6, 8, 9, 10, 15, 16), None)
g4_3.add_edge((0, 1, 2, 3, 4, 5, 6, 8, 9, 10, 11, 15), (0, 1, 2, 3, 4, 5, 6, 8, 10, 11, 12, 15), None)
g4_3.add_edge((0, 1, 2, 3, 4, 5, 6, 8, 9, 10, 11, 15), (0, 1, 2, 3, 4, 5, 6, 9, 10, 11, 15, 16), None)
g4_3.add_edge((0, 1, 2, 3, 4, 5, 6, 8, 9, 10, 11, 15), (0, 1, 2, 3, 4, 5, 8, 9, 10, 11, 13, 15), None)
g4_3.add_edge((0, 1, 2, 3, 4, 5, 6, 8, 9, 10, 11, 15), (0, 1, 2, 3, 4, 6, 8, 9, 10, 11, 15, 17), None)
g4_3.add_edge((0, 1, 2, 3, 4, 5, 6, 8, 9, 10, 11, 15), (0, 1, 2, 3, 5, 6, 7, 8, 9, 10, 11, 15), None)
g4_3.add_edge((0, 1, 2, 3, 4, 5, 6, 8, 9, 10, 11, 15), (0, 1, 2, 4, 5, 6, 8, 9, 10, 11, 13, 15), None)
g4_3.add_edge((0, 1, 2, 3, 4, 5, 6, 8, 9, 10, 11, 15), (0, 1, 3, 4, 5, 6, 8, 9, 10, 11, 15, 17), None)
g4_3.add_edge((0, 1, 2, 3, 4, 5, 6, 8, 9, 10, 11, 15), (0, 2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 15), None)
g4_3.add_edge((0, 1, 2, 3, 4, 5, 6, 8, 9, 10, 11, 15), (1, 2, 3, 4, 5, 6, 8, 9, 10, 11, 13, 15), None)
g4_3.add_edge((0, 1, 2, 3, 4, 5, 6, 8, 9, 10, 15, 16), (0, 1, 2, 3, 4, 5, 6, 8, 9, 10, 16, 17), None)
g4_3.add_edge((0, 1, 2, 3, 4, 5, 6, 8, 9, 10, 15, 16), (0, 1, 2, 3, 4, 5, 6, 8, 10, 12, 15, 16), None)
g4_3.add_edge((0, 1, 2, 3, 4, 5, 6, 8, 9, 10, 15, 16), (0, 1, 2, 3, 4, 5, 6, 9, 10, 11, 15, 16), None)
g4_3.add_edge((0, 1, 2, 3, 4, 5, 6, 8, 9, 10, 15, 16), (0, 1, 2, 3, 4, 5, 8, 9, 10, 14, 15, 16), None)
g4_3.add_edge((0, 1, 2, 3, 4, 5, 6, 8, 9, 10, 15, 16), (0, 1, 2, 3, 4, 6, 8, 9, 10, 15, 16, 17), None)
g4_3.add_edge((0, 1, 2, 3, 4, 5, 6, 8, 9, 10, 15, 16), (0, 1, 2, 3, 5, 6, 7, 8, 9, 10, 15, 16), None)
g4_3.add_edge((0, 1, 2, 3, 4, 5, 6, 8, 9, 10, 15, 16), (0, 1, 2, 4, 5, 6, 8, 9, 10, 14, 15, 16), None)
g4_3.add_edge((0, 1, 2, 3, 4, 5, 6, 8, 9, 10, 15, 16), (0, 1, 3, 4, 5, 6, 8, 9, 10, 15, 16, 17), None)
g4_3.add_edge((0, 1, 2, 3, 4, 5, 6, 8, 9, 10, 15, 16), (0, 2, 3, 4, 5, 6, 7, 8, 9, 10, 15, 16), None)
g4_3.add_edge((0, 1, 2, 3, 4, 5, 6, 8, 9, 10, 15, 16), (1, 2, 3, 4, 5, 6, 8, 9, 10, 14, 15, 16), None)
g4_3.add_edge((0, 1, 2, 3, 4, 5, 6, 8, 9, 10, 16, 17), (0, 1, 2, 3, 4, 5, 6, 8, 10, 12, 16, 17), None)
g4_3.add_edge((0, 1, 2, 3, 4, 5, 6, 8, 9, 10, 16, 17), (0, 1, 2, 3, 4, 5, 6, 9, 10, 11, 16, 17), None)
g4_3.add_edge((0, 1, 2, 3, 4, 5, 6, 8, 9, 10, 16, 17), (0, 1, 2, 3, 4, 5, 8, 9, 10, 14, 16, 17), None)
g4_3.add_edge((0, 1, 2, 3, 4, 5, 6, 8, 9, 10, 16, 17), (0, 1, 2, 3, 4, 6, 8, 9, 10, 15, 16, 17), None)
g4_3.add_edge((0, 1, 2, 3, 4, 5, 6, 8, 9, 10, 16, 17), (0, 1, 2, 3, 5, 6, 7, 8, 9, 10, 16, 17), None)
g4_3.add_edge((0, 1, 2, 3, 4, 5, 6, 8, 9, 10, 16, 17), (0, 1, 2, 4, 5, 6, 8, 9, 10, 14, 16, 17), None)
g4_3.add_edge((0, 1, 2, 3, 4, 5, 6, 8, 9, 10, 16, 17), (0, 1, 3, 4, 5, 6, 8, 9, 10, 15, 16, 17), None)
g4_3.add_edge((0, 1, 2, 3, 4, 5, 6, 8, 9, 10, 16, 17), (0, 2, 3, 4, 5, 6, 7, 8, 9, 10, 16, 17), None)
g4_3.add_edge((0, 1, 2, 3, 4, 5, 6, 8, 9, 10, 16, 17), (1, 2, 3, 4, 5, 6, 8, 9, 10, 14, 16, 17), None)
g4_3.add_edge((0, 1, 2, 3, 4, 5, 6, 8, 10, 11, 12, 15), (0, 1, 2, 3, 4, 5, 6, 8, 10, 12, 15, 16), None)
g4_3.add_edge((0, 1, 2, 3, 4, 5, 6, 8, 10, 11, 12, 15), (0, 1, 2, 3, 4, 5, 6, 8, 11, 12, 13, 15), None)
g4_3.add_edge((0, 1, 2, 3, 4, 5, 6, 8, 10, 11, 12, 15), (0, 1, 2, 3, 4, 5, 6, 10, 11, 12, 15, 16), None)
g4_3.add_edge((0, 1, 2, 3, 4, 5, 6, 8, 10, 11, 12, 15), (0, 1, 2, 3, 4, 5, 8, 10, 11, 12, 13, 15), None)
g4_3.add_edge((0, 1, 2, 3, 4, 5, 6, 8, 10, 11, 12, 15), (0, 1, 2, 3, 4, 6, 8, 10, 11, 12, 15, 17), None)
g4_3.add_edge((0, 1, 2, 3, 4, 5, 6, 8, 10, 11, 12, 15), (0, 1, 2, 3, 5, 6, 7, 8, 10, 11, 12, 15), None)
g4_3.add_edge((0, 1, 2, 3, 4, 5, 6, 8, 10, 11, 12, 15), (0, 1, 2, 4, 5, 6, 8, 10, 11, 12, 13, 15), None)
g4_3.add_edge((0, 1, 2, 3, 4, 5, 6, 8, 10, 11, 12, 15), (0, 1, 3, 4, 5, 6, 8, 10, 11, 12, 15, 17), None)
g4_3.add_edge((0, 1, 2, 3, 4, 5, 6, 8, 10, 11, 12, 15), (0, 2, 3, 4, 5, 6, 7, 8, 10, 11, 12, 15), None)
g4_3.add_edge((0, 1, 2, 3, 4, 5, 6, 8, 10, 11, 12, 15), (1, 2, 3, 4, 5, 6, 8, 10, 11, 12, 13, 15), None)
g4_3.add_edge((0, 1, 2, 3, 4, 5, 6, 8, 10, 12, 15, 16), (0, 1, 2, 3, 4, 5, 6, 8, 10, 12, 16, 17), None)
g4_3.add_edge((0, 1, 2, 3, 4, 5, 6, 8, 10, 12, 15, 16), (0, 1, 2, 3, 4, 5, 6, 8, 12, 14, 15, 16), None)
g4_3.add_edge((0, 1, 2, 3, 4, 5, 6, 8, 10, 12, 15, 16), (0, 1, 2, 3, 4, 5, 6, 10, 11, 12, 15, 16), None)
g4_3.add_edge((0, 1, 2, 3, 4, 5, 6, 8, 10, 12, 15, 16), (0, 1, 2, 3, 4, 5, 8, 10, 12, 14, 15, 16), None)
g4_3.add_edge((0, 1, 2, 3, 4, 5, 6, 8, 10, 12, 15, 16), (0, 1, 2, 3, 4, 6, 8, 10, 12, 15, 16, 17), None)
g4_3.add_edge((0, 1, 2, 3, 4, 5, 6, 8, 10, 12, 15, 16), (0, 1, 2, 3, 5, 6, 7, 8, 10, 12, 15, 16), None)
g4_3.add_edge((0, 1, 2, 3, 4, 5, 6, 8, 10, 12, 15, 16), (0, 1, 2, 4, 5, 6, 8, 10, 12, 14, 15, 16), None)
g4_3.add_edge((0, 1, 2, 3, 4, 5, 6, 8, 10, 12, 15, 16), (0, 1, 3, 4, 5, 6, 8, 10, 12, 15, 16, 17), None)
g4_3.add_edge((0, 1, 2, 3, 4, 5, 6, 8, 10, 12, 15, 16), (0, 2, 3, 4, 5, 6, 7, 8, 10, 12, 15, 16), None)
g4_3.add_edge((0, 1, 2, 3, 4, 5, 6, 8, 10, 12, 15, 16), (1, 2, 3, 4, 5, 6, 8, 10, 12, 14, 15, 16), None)
g4_3.add_edge((0, 1, 2, 3, 4, 5, 6, 8, 10, 12, 16, 17), (0, 1, 2, 3, 4, 5, 6, 8, 12, 14, 16, 17), None)
g4_3.add_edge((0, 1, 2, 3, 4, 5, 6, 8, 10, 12, 16, 17), (0, 1, 2, 3, 4, 5, 6, 10, 11, 12, 16, 17), None)
g4_3.add_edge((0, 1, 2, 3, 4, 5, 6, 8, 10, 12, 16, 17), (0, 1, 2, 3, 4, 5, 8, 10, 12, 14, 16, 17), None)
g4_3.add_edge((0, 1, 2, 3, 4, 5, 6, 8, 10, 12, 16, 17), (0, 1, 2, 3, 4, 6, 8, 10, 12, 15, 16, 17), None)
g4_3.add_edge((0, 1, 2, 3, 4, 5, 6, 8, 10, 12, 16, 17), (0, 1, 2, 3, 5, 6, 7, 8, 10, 12, 16, 17), None)
g4_3.add_edge((0, 1, 2, 3, 4, 5, 6, 8, 10, 12, 16, 17), (0, 1, 2, 4, 5, 6, 8, 10, 12, 14, 16, 17), None)
g4_3.add_edge((0, 1, 2, 3, 4, 5, 6, 8, 10, 12, 16, 17), (0, 1, 3, 4, 5, 6, 8, 10, 12, 15, 16, 17), None)
g4_3.add_edge((0, 1, 2, 3, 4, 5, 6, 8, 10, 12, 16, 17), (0, 2, 3, 4, 5, 6, 7, 8, 10, 12, 16, 17), None)
g4_3.add_edge((0, 1, 2, 3, 4, 5, 6, 8, 10, 12, 16, 17), (1, 2, 3, 4, 5, 6, 8, 10, 12, 14, 16, 17), None)
g4_3.add_edge((0, 1, 2, 3, 4, 5, 6, 8, 11, 12, 13, 15), (0, 1, 2, 3, 4, 5, 6, 8, 12, 13, 14, 15), None)
g4_3.add_edge((0, 1, 2, 3, 4, 5, 6, 8, 11, 12, 13, 15), (0, 1, 2, 3, 4, 5, 6, 11, 12, 13, 15, 16), None)
g4_3.add_edge((0, 1, 2, 3, 4, 5, 6, 8, 11, 12, 13, 15), (0, 1, 2, 3, 4, 5, 8, 10, 11, 12, 13, 15), None)
g4_3.add_edge((0, 1, 2, 3, 4, 5, 6, 8, 11, 12, 13, 15), (0, 1, 2, 3, 4, 6, 8, 11, 12, 13, 15, 17), None)
g4_3.add_edge((0, 1, 2, 3, 4, 5, 6, 8, 11, 12, 13, 15), (0, 1, 2, 3, 5, 6, 7, 8, 11, 12, 13, 15), None)
g4_3.add_edge((0, 1, 2, 3, 4, 5, 6, 8, 11, 12, 13, 15), (0, 1, 2, 4, 5, 6, 8, 10, 11, 12, 13, 15), None)
g4_3.add_edge((0, 1, 2, 3, 4, 5, 6, 8, 11, 12, 13, 15), (0, 1, 3, 4, 5, 6, 8, 11, 12, 13, 15, 17), None)
g4_3.add_edge((0, 1, 2, 3, 4, 5, 6, 8, 11, 12, 13, 15), (0, 2, 3, 4, 5, 6, 7, 8, 11, 12, 13, 15), None)
g4_3.add_edge((0, 1, 2, 3, 4, 5, 6, 8, 11, 12, 13, 15), (1, 2, 3, 4, 5, 6, 8, 10, 11, 12, 13, 15), None)
g4_3.add_edge((0, 1, 2, 3, 4, 5, 6, 8, 12, 13, 14, 15), (0, 1, 2, 3, 4, 5, 6, 8, 12, 14, 15, 16), None)
g4_3.add_edge((0, 1, 2, 3, 4, 5, 6, 8, 12, 13, 14, 15), (0, 1, 2, 3, 4, 5, 6, 12, 13, 14, 15, 16), None)
g4_3.add_edge((0, 1, 2, 3, 4, 5, 6, 8, 12, 13, 14, 15), (0, 1, 2, 3, 4, 5, 8, 10, 12, 13, 14, 15), None)
g4_3.add_edge((0, 1, 2, 3, 4, 5, 6, 8, 12, 13, 14, 15), (0, 1, 2, 3, 4, 6, 8, 12, 13, 14, 15, 17), None)
g4_3.add_edge((0, 1, 2, 3, 4, 5, 6, 8, 12, 13, 14, 15), (0, 1, 2, 3, 5, 6, 7, 8, 12, 13, 14, 15), None)
g4_3.add_edge((0, 1, 2, 3, 4, 5, 6, 8, 12, 13, 14, 15), (0, 1, 2, 4, 5, 6, 8, 10, 12, 13, 14, 15), None)
g4_3.add_edge((0, 1, 2, 3, 4, 5, 6, 8, 12, 13, 14, 15), (0, 1, 3, 4, 5, 6, 8, 12, 13, 14, 15, 17), None)
g4_3.add_edge((0, 1, 2, 3, 4, 5, 6, 8, 12, 13, 14, 15), (0, 2, 3, 4, 5, 6, 7, 8, 12, 13, 14, 15), None)
g4_3.add_edge((0, 1, 2, 3, 4, 5, 6, 8, 12, 13, 14, 15), (1, 2, 3, 4, 5, 6, 8, 10, 12, 13, 14, 15), None)
g4_3.add_edge((0, 1, 2, 3, 4, 5, 6, 8, 12, 14, 15, 16), (0, 1, 2, 3, 4, 5, 6, 8, 12, 14, 16, 17), None)
g4_3.add_edge((0, 1, 2, 3, 4, 5, 6, 8, 12, 14, 15, 16), (0, 1, 2, 3, 4, 5, 6, 12, 13, 14, 15, 16), None)
g4_3.add_edge((0, 1, 2, 3, 4, 5, 6, 8, 12, 14, 15, 16), (0, 1, 2, 3, 4, 5, 8, 10, 12, 14, 15, 16), None)
g4_3.add_edge((0, 1, 2, 3, 4, 5, 6, 8, 12, 14, 15, 16), (0, 1, 2, 3, 4, 6, 8, 12, 14, 15, 16, 17), None)
g4_3.add_edge((0, 1, 2, 3, 4, 5, 6, 8, 12, 14, 15, 16), (0, 1, 2, 3, 5, 6, 7, 8, 12, 14, 15, 16), None)
g4_3.add_edge((0, 1, 2, 3, 4, 5, 6, 8, 12, 14, 15, 16), (0, 1, 2, 4, 5, 6, 8, 10, 12, 14, 15, 16), None)
g4_3.add_edge((0, 1, 2, 3, 4, 5, 6, 8, 12, 14, 15, 16), (0, 1, 3, 4, 5, 6, 8, 12, 14, 15, 16, 17), None)
g4_3.add_edge((0, 1, 2, 3, 4, 5, 6, 8, 12, 14, 15, 16), (0, 2, 3, 4, 5, 6, 7, 8, 12, 14, 15, 16), None)
g4_3.add_edge((0, 1, 2, 3, 4, 5, 6, 8, 12, 14, 15, 16), (1, 2, 3, 4, 5, 6, 8, 10, 12, 14, 15, 16), None)
g4_3.add_edge((0, 1, 2, 3, 4, 5, 6, 8, 12, 14, 16, 17), (0, 1, 2, 3, 4, 5, 6, 12, 13, 14, 16, 17), None)
g4_3.add_edge((0, 1, 2, 3, 4, 5, 6, 8, 12, 14, 16, 17), (0, 1, 2, 3, 4, 5, 8, 10, 12, 14, 16, 17), None)
g4_3.add_edge((0, 1, 2, 3, 4, 5, 6, 8, 12, 14, 16, 17), (0, 1, 2, 3, 4, 6, 8, 12, 14, 15, 16, 17), None)
g4_3.add_edge((0, 1, 2, 3, 4, 5, 6, 8, 12, 14, 16, 17), (0, 1, 2, 3, 5, 6, 7, 8, 12, 14, 16, 17), None)
g4_3.add_edge((0, 1, 2, 3, 4, 5, 6, 8, 12, 14, 16, 17), (0, 1, 2, 4, 5, 6, 8, 10, 12, 14, 16, 17), None)
g4_3.add_edge((0, 1, 2, 3, 4, 5, 6, 8, 12, 14, 16, 17), (0, 1, 3, 4, 5, 6, 8, 12, 14, 15, 16, 17), None)
g4_3.add_edge((0, 1, 2, 3, 4, 5, 6, 8, 12, 14, 16, 17), (0, 2, 3, 4, 5, 6, 7, 8, 12, 14, 16, 17), None)
g4_3.add_edge((0, 1, 2, 3, 4, 5, 6, 8, 12, 14, 16, 17), (1, 2, 3, 4, 5, 6, 8, 10, 12, 14, 16, 17), None)
g4_3.add_edge((0, 1, 2, 3, 4, 5, 6, 9, 10, 11, 15, 16), (0, 1, 2, 3, 4, 5, 6, 9, 10, 11, 16, 17), None)
g4_3.add_edge((0, 1, 2, 3, 4, 5, 6, 9, 10, 11, 15, 16), (0, 1, 2, 3, 4, 5, 6, 9, 11, 15, 16, 17), None)
g4_3.add_edge((0, 1, 2, 3, 4, 5, 6, 9, 10, 11, 15, 16), (0, 1, 2, 3, 4, 5, 6, 10, 11, 12, 15, 16), None)
g4_3.add_edge((0, 1, 2, 3, 4, 5, 6, 9, 10, 11, 15, 16), (0, 1, 2, 3, 4, 5, 9, 10, 11, 14, 15, 16), None)
g4_3.add_edge((0, 1, 2, 3, 4, 5, 6, 9, 10, 11, 15, 16), (0, 1, 2, 3, 4, 6, 9, 10, 11, 15, 16, 17), None)
g4_3.add_edge((0, 1, 2, 3, 4, 5, 6, 9, 10, 11, 15, 16), (0, 1, 2, 3, 5, 6, 7, 9, 10, 11, 15, 16), None)
g4_3.add_edge((0, 1, 2, 3, 4, 5, 6, 9, 10, 11, 15, 16), (0, 1, 2, 4, 5, 6, 9, 10, 11, 14, 15, 16), None)
g4_3.add_edge((0, 1, 2, 3, 4, 5, 6, 9, 10, 11, 15, 16), (0, 1, 3, 4, 5, 6, 9, 10, 11, 15, 16, 17), None)
g4_3.add_edge((0, 1, 2, 3, 4, 5, 6, 9, 10, 11, 15, 16), (0, 2, 3, 4, 5, 6, 7, 9, 10, 11, 15, 16), None)
g4_3.add_edge((0, 1, 2, 3, 4, 5, 6, 9, 10, 11, 15, 16), (1, 2, 3, 4, 5, 6, 9, 10, 11, 14, 15, 16), None)
g4_3.add_edge((0, 1, 2, 3, 4, 5, 6, 9, 10, 11, 16, 17), (0, 1, 2, 3, 4, 5, 6, 9, 11, 15, 16, 17), None)
g4_3.add_edge((0, 1, 2, 3, 4, 5, 6, 9, 10, 11, 16, 17), (0, 1, 2, 3, 4, 5, 6, 10, 11, 12, 16, 17), None)
g4_3.add_edge((0, 1, 2, 3, 4, 5, 6, 9, 10, 11, 16, 17), (0, 1, 2, 3, 4, 5, 9, 10, 11, 14, 16, 17), None)
g4_3.add_edge((0, 1, 2, 3, 4, 5, 6, 9, 10, 11, 16, 17), (0, 1, 2, 3, 4, 6, 9, 10, 11, 15, 16, 17), None)
g4_3.add_edge((0, 1, 2, 3, 4, 5, 6, 9, 10, 11, 16, 17), (0, 1, 2, 3, 5, 6, 7, 9, 10, 11, 16, 17), None)
g4_3.add_edge((0, 1, 2, 3, 4, 5, 6, 9, 10, 11, 16, 17), (0, 1, 2, 4, 5, 6, 9, 10, 11, 14, 16, 17), None)
g4_3.add_edge((0, 1, 2, 3, 4, 5, 6, 9, 10, 11, 16, 17), (0, 1, 3, 4, 5, 6, 9, 10, 11, 15, 16, 17), None)
g4_3.add_edge((0, 1, 2, 3, 4, 5, 6, 9, 10, 11, 16, 17), (0, 2, 3, 4, 5, 6, 7, 9, 10, 11, 16, 17), None)
g4_3.add_edge((0, 1, 2, 3, 4, 5, 6, 9, 10, 11, 16, 17), (1, 2, 3, 4, 5, 6, 9, 10, 11, 14, 16, 17), None)
g4_3.add_edge((0, 1, 2, 3, 4, 5, 6, 9, 11, 15, 16, 17), (0, 1, 2, 3, 4, 5, 6, 11, 13, 15, 16, 17), None)
g4_3.add_edge((0, 1, 2, 3, 4, 5, 6, 9, 11, 15, 16, 17), (0, 1, 2, 3, 4, 5, 9, 11, 14, 15, 16, 17), None)
g4_3.add_edge((0, 1, 2, 3, 4, 5, 6, 9, 11, 15, 16, 17), (0, 1, 2, 3, 4, 6, 9, 10, 11, 15, 16, 17), None)
g4_3.add_edge((0, 1, 2, 3, 4, 5, 6, 9, 11, 15, 16, 17), (0, 1, 2, 3, 5, 6, 7, 9, 11, 15, 16, 17), None)
g4_3.add_edge((0, 1, 2, 3, 4, 5, 6, 9, 11, 15, 16, 17), (0, 1, 2, 4, 5, 6, 9, 11, 14, 15, 16, 17), None)
g4_3.add_edge((0, 1, 2, 3, 4, 5, 6, 9, 11, 15, 16, 17), (0, 1, 3, 4, 5, 6, 9, 10, 11, 15, 16, 17), None)
g4_3.add_edge((0, 1, 2, 3, 4, 5, 6, 9, 11, 15, 16, 17), (0, 2, 3, 4, 5, 6, 7, 9, 11, 15, 16, 17), None)
g4_3.add_edge((0, 1, 2, 3, 4, 5, 6, 9, 11, 15, 16, 17), (1, 2, 3, 4, 5, 6, 9, 11, 14, 15, 16, 17), None)
g4_3.add_edge((0, 1, 2, 3, 4, 5, 6, 10, 11, 12, 15, 16), (0, 1, 2, 3, 4, 5, 6, 10, 11, 12, 16, 17), None)
g4_3.add_edge((0, 1, 2, 3, 4, 5, 6, 10, 11, 12, 15, 16), (0, 1, 2, 3, 4, 5, 6, 11, 12, 13, 15, 16), None)
g4_3.add_edge((0, 1, 2, 3, 4, 5, 6, 10, 11, 12, 15, 16), (0, 1, 2, 3, 4, 5, 10, 11, 12, 14, 15, 16), None)
g4_3.add_edge((0, 1, 2, 3, 4, 5, 6, 10, 11, 12, 15, 16), (0, 1, 2, 3, 4, 6, 10, 11, 12, 15, 16, 17), None)
g4_3.add_edge((0, 1, 2, 3, 4, 5, 6, 10, 11, 12, 15, 16), (0, 1, 2, 3, 5, 6, 7, 10, 11, 12, 15, 16), None)
g4_3.add_edge((0, 1, 2, 3, 4, 5, 6, 10, 11, 12, 15, 16), (0, 1, 2, 4, 5, 6, 10, 11, 12, 14, 15, 16), None)
g4_3.add_edge((0, 1, 2, 3, 4, 5, 6, 10, 11, 12, 15, 16), (0, 1, 3, 4, 5, 6, 10, 11, 12, 15, 16, 17), None)
g4_3.add_edge((0, 1, 2, 3, 4, 5, 6, 10, 11, 12, 15, 16), (0, 2, 3, 4, 5, 6, 7, 10, 11, 12, 15, 16), None)
g4_3.add_edge((0, 1, 2, 3, 4, 5, 6, 10, 11, 12, 15, 16), (1, 2, 3, 4, 5, 6, 10, 11, 12, 14, 15, 16), None)
g4_3.add_edge((0, 1, 2, 3, 4, 5, 6, 10, 11, 12, 16, 17), (0, 1, 2, 3, 4, 5, 6, 11, 12, 13, 16, 17), None)
g4_3.add_edge((0, 1, 2, 3, 4, 5, 6, 10, 11, 12, 16, 17), (0, 1, 2, 3, 4, 5, 10, 11, 12, 14, 16, 17), None)
g4_3.add_edge((0, 1, 2, 3, 4, 5, 6, 10, 11, 12, 16, 17), (0, 1, 2, 3, 4, 6, 10, 11, 12, 15, 16, 17), None)
g4_3.add_edge((0, 1, 2, 3, 4, 5, 6, 10, 11, 12, 16, 17), (0, 1, 2, 3, 5, 6, 7, 10, 11, 12, 16, 17), None)
g4_3.add_edge((0, 1, 2, 3, 4, 5, 6, 10, 11, 12, 16, 17), (0, 1, 2, 4, 5, 6, 10, 11, 12, 14, 16, 17), None)
g4_3.add_edge((0, 1, 2, 3, 4, 5, 6, 10, 11, 12, 16, 17), (0, 1, 3, 4, 5, 6, 10, 11, 12, 15, 16, 17), None)
g4_3.add_edge((0, 1, 2, 3, 4, 5, 6, 10, 11, 12, 16, 17), (0, 2, 3, 4, 5, 6, 7, 10, 11, 12, 16, 17), None)
g4_3.add_edge((0, 1, 2, 3, 4, 5, 6, 10, 11, 12, 16, 17), (1, 2, 3, 4, 5, 6, 10, 11, 12, 14, 16, 17), None)
g4_3.add_edge((0, 1, 2, 3, 4, 5, 6, 11, 12, 13, 15, 16), (0, 1, 2, 3, 4, 5, 6, 11, 12, 13, 16, 17), None)
g4_3.add_edge((0, 1, 2, 3, 4, 5, 6, 11, 12, 13, 15, 16), (0, 1, 2, 3, 4, 5, 6, 11, 13, 15, 16, 17), None)
g4_3.add_edge((0, 1, 2, 3, 4, 5, 6, 11, 12, 13, 15, 16), (0, 1, 2, 3, 4, 5, 6, 12, 13, 14, 15, 16), None)
g4_3.add_edge((0, 1, 2, 3, 4, 5, 6, 11, 12, 13, 15, 16), (0, 1, 2, 3, 4, 5, 11, 12, 13, 14, 15, 16), None)
g4_3.add_edge((0, 1, 2, 3, 4, 5, 6, 11, 12, 13, 15, 16), (0, 1, 2, 3, 4, 6, 11, 12, 13, 15, 16, 17), None)
g4_3.add_edge((0, 1, 2, 3, 4, 5, 6, 11, 12, 13, 15, 16), (0, 1, 2, 3, 5, 6, 7, 11, 12, 13, 15, 16), None)
g4_3.add_edge((0, 1, 2, 3, 4, 5, 6, 11, 12, 13, 15, 16), (0, 1, 2, 4, 5, 6, 11, 12, 13, 14, 15, 16), None)
g4_3.add_edge((0, 1, 2, 3, 4, 5, 6, 11, 12, 13, 15, 16), (0, 1, 3, 4, 5, 6, 11, 12, 13, 15, 16, 17), None)
g4_3.add_edge((0, 1, 2, 3, 4, 5, 6, 11, 12, 13, 15, 16), (0, 2, 3, 4, 5, 6, 7, 11, 12, 13, 15, 16), None)
g4_3.add_edge((0, 1, 2, 3, 4, 5, 6, 11, 12, 13, 15, 16), (1, 2, 3, 4, 5, 6, 11, 12, 13, 14, 15, 16), None)
g4_3.add_edge((0, 1, 2, 3, 4, 5, 6, 11, 12, 13, 16, 17), (0, 1, 2, 3, 4, 5, 6, 11, 13, 15, 16, 17), None)
g4_3.add_edge((0, 1, 2, 3, 4, 5, 6, 11, 12, 13, 16, 17), (0, 1, 2, 3, 4, 5, 6, 12, 13, 14, 16, 17), None)
g4_3.add_edge((0, 1, 2, 3, 4, 5, 6, 11, 12, 13, 16, 17), (0, 1, 2, 3, 4, 5, 11, 12, 13, 14, 16, 17), None)
g4_3.add_edge((0, 1, 2, 3, 4, 5, 6, 11, 12, 13, 16, 17), (0, 1, 2, 3, 4, 6, 11, 12, 13, 15, 16, 17), None)
g4_3.add_edge((0, 1, 2, 3, 4, 5, 6, 11, 12, 13, 16, 17), (0, 1, 2, 3, 5, 6, 7, 11, 12, 13, 16, 17), None)
g4_3.add_edge((0, 1, 2, 3, 4, 5, 6, 11, 12, 13, 16, 17), (0, 1, 2, 4, 5, 6, 11, 12, 13, 14, 16, 17), None)
g4_3.add_edge((0, 1, 2, 3, 4, 5, 6, 11, 12, 13, 16, 17), (0, 1, 3, 4, 5, 6, 11, 12, 13, 15, 16, 17), None)
g4_3.add_edge((0, 1, 2, 3, 4, 5, 6, 11, 12, 13, 16, 17), (0, 2, 3, 4, 5, 6, 7, 11, 12, 13, 16, 17), None)
g4_3.add_edge((0, 1, 2, 3, 4, 5, 6, 11, 12, 13, 16, 17), (1, 2, 3, 4, 5, 6, 11, 12, 13, 14, 16, 17), None)
g4_3.add_edge((0, 1, 2, 3, 4, 5, 6, 11, 13, 15, 16, 17), (0, 1, 2, 3, 4, 5, 6, 13, 14, 15, 16, 17), None)
g4_3.add_edge((0, 1, 2, 3, 4, 5, 6, 11, 13, 15, 16, 17), (0, 1, 2, 3, 4, 5, 11, 13, 14, 15, 16, 17), None)
g4_3.add_edge((0, 1, 2, 3, 4, 5, 6, 11, 13, 15, 16, 17), (0, 1, 2, 3, 4, 6, 11, 12, 13, 15, 16, 17), None)
g4_3.add_edge((0, 1, 2, 3, 4, 5, 6, 11, 13, 15, 16, 17), (0, 1, 2, 3, 5, 6, 7, 11, 13, 15, 16, 17), None)
g4_3.add_edge((0, 1, 2, 3, 4, 5, 6, 11, 13, 15, 16, 17), (0, 1, 2, 4, 5, 6, 11, 13, 14, 15, 16, 17), None)
g4_3.add_edge((0, 1, 2, 3, 4, 5, 6, 11, 13, 15, 16, 17), (0, 1, 3, 4, 5, 6, 11, 12, 13, 15, 16, 17), None)
g4_3.add_edge((0, 1, 2, 3, 4, 5, 6, 11, 13, 15, 16, 17), (0, 2, 3, 4, 5, 6, 7, 11, 13, 15, 16, 17), None)
g4_3.add_edge((0, 1, 2, 3, 4, 5, 6, 11, 13, 15, 16, 17), (1, 2, 3, 4, 5, 6, 11, 13, 14, 15, 16, 17), None)
g4_3.add_edge((0, 1, 2, 3, 4, 5, 6, 12, 13, 14, 15, 16), (0, 1, 2, 3, 4, 5, 6, 12, 13, 14, 16, 17), None)
g4_3.add_edge((0, 1, 2, 3, 4, 5, 6, 12, 13, 14, 15, 16), (0, 1, 2, 3, 4, 5, 6, 13, 14, 15, 16, 17), None)
g4_3.add_edge((0, 1, 2, 3, 4, 5, 6, 12, 13, 14, 15, 16), (0, 1, 2, 3, 4, 5, 11, 12, 13, 14, 15, 16), None)
g4_3.add_edge((0, 1, 2, 3, 4, 5, 6, 12, 13, 14, 15, 16), (0, 1, 2, 3, 4, 6, 12, 13, 14, 15, 16, 17), None)
g4_3.add_edge((0, 1, 2, 3, 4, 5, 6, 12, 13, 14, 15, 16), (0, 1, 2, 3, 5, 6, 7, 12, 13, 14, 15, 16), None)
g4_3.add_edge((0, 1, 2, 3, 4, 5, 6, 12, 13, 14, 15, 16), (0, 1, 2, 4, 5, 6, 11, 12, 13, 14, 15, 16), None)
g4_3.add_edge((0, 1, 2, 3, 4, 5, 6, 12, 13, 14, 15, 16), (0, 1, 3, 4, 5, 6, 12, 13, 14, 15, 16, 17), None)
g4_3.add_edge((0, 1, 2, 3, 4, 5, 6, 12, 13, 14, 15, 16), (0, 2, 3, 4, 5, 6, 7, 12, 13, 14, 15, 16), None)
g4_3.add_edge((0, 1, 2, 3, 4, 5, 6, 12, 13, 14, 15, 16), (1, 2, 3, 4, 5, 6, 11, 12, 13, 14, 15, 16), None)
g4_3.add_edge((0, 1, 2, 3, 4, 5, 6, 12, 13, 14, 16, 17), (0, 1, 2, 3, 4, 5, 6, 13, 14, 15, 16, 17), None)
g4_3.add_edge((0, 1, 2, 3, 4, 5, 6, 12, 13, 14, 16, 17), (0, 1, 2, 3, 4, 5, 11, 12, 13, 14, 16, 17), None)
g4_3.add_edge((0, 1, 2, 3, 4, 5, 6, 12, 13, 14, 16, 17), (0, 1, 2, 3, 4, 6, 12, 13, 14, 15, 16, 17), None)
g4_3.add_edge((0, 1, 2, 3, 4, 5, 6, 12, 13, 14, 16, 17), (0, 1, 2, 3, 5, 6, 7, 12, 13, 14, 16, 17), None)
g4_3.add_edge((0, 1, 2, 3, 4, 5, 6, 12, 13, 14, 16, 17), (0, 1, 2, 4, 5, 6, 11, 12, 13, 14, 16, 17), None)
g4_3.add_edge((0, 1, 2, 3, 4, 5, 6, 12, 13, 14, 16, 17), (0, 1, 3, 4, 5, 6, 12, 13, 14, 15, 16, 17), None)
g4_3.add_edge((0, 1, 2, 3, 4, 5, 6, 12, 13, 14, 16, 17), (0, 2, 3, 4, 5, 6, 7, 12, 13, 14, 16, 17), None)
g4_3.add_edge((0, 1, 2, 3, 4, 5, 6, 12, 13, 14, 16, 17), (1, 2, 3, 4, 5, 6, 11, 12, 13, 14, 16, 17), None)
g4_3.add_edge((0, 1, 2, 3, 4, 5, 6, 13, 14, 15, 16, 17), (0, 1, 2, 3, 4, 5, 11, 13, 14, 15, 16, 17), None)
g4_3.add_edge((0, 1, 2, 3, 4, 5, 6, 13, 14, 15, 16, 17), (0, 1, 2, 3, 4, 6, 12, 13, 14, 15, 16, 17), None)
g4_3.add_edge((0, 1, 2, 3, 4, 5, 6, 13, 14, 15, 16, 17), (0, 1, 2, 3, 5, 6, 7, 13, 14, 15, 16, 17), None)
g4_3.add_edge((0, 1, 2, 3, 4, 5, 6, 13, 14, 15, 16, 17), (0, 1, 2, 4, 5, 6, 11, 13, 14, 15, 16, 17), None)
g4_3.add_edge((0, 1, 2, 3, 4, 5, 6, 13, 14, 15, 16, 17), (0, 1, 3, 4, 5, 6, 12, 13, 14, 15, 16, 17), None)
g4_3.add_edge((0, 1, 2, 3, 4, 5, 6, 13, 14, 15, 16, 17), (0, 2, 3, 4, 5, 6, 7, 13, 14, 15, 16, 17), None)
g4_3.add_edge((0, 1, 2, 3, 4, 5, 6, 13, 14, 15, 16, 17), (1, 2, 3, 4, 5, 6, 11, 13, 14, 15, 16, 17), None)
g4_3.add_edge((0, 1, 2, 3, 4, 5, 7, 8, 9, 10, 11, 12), (0, 1, 2, 3, 4, 5, 7, 8, 9, 10, 12, 17), None)
g4_3.add_edge((0, 1, 2, 3, 4, 5, 7, 8, 9, 10, 11, 12), (0, 1, 2, 3, 4, 5, 7, 8, 9, 11, 12, 13), None)
g4_3.add_edge((0, 1, 2, 3, 4, 5, 7, 8, 9, 10, 11, 12), (0, 1, 2, 3, 4, 5, 7, 9, 10, 11, 12, 17), None)
g4_3.add_edge((0, 1, 2, 3, 4, 5, 7, 8, 9, 10, 11, 12), (0, 1, 2, 3, 4, 5, 8, 9, 10, 11, 12, 13), None)
g4_3.add_edge((0, 1, 2, 3, 4, 5, 7, 8, 9, 10, 11, 12), (0, 1, 2, 3, 4, 7, 8, 9, 10, 11, 12, 17), None)
g4_3.add_edge((0, 1, 2, 3, 4, 5, 7, 8, 9, 10, 11, 12), (0, 1, 2, 3, 5, 7, 8, 9, 10, 11, 12, 15), None)
g4_3.add_edge((0, 1, 2, 3, 4, 5, 7, 8, 9, 10, 11, 12), (0, 1, 2, 4, 5, 6, 7, 8, 9, 10, 11, 12), None)
g4_3.add_edge((0, 1, 2, 3, 4, 5, 7, 8, 9, 10, 11, 12), (0, 1, 3, 4, 5, 7, 8, 9, 10, 11, 12, 17), None)
g4_3.add_edge((0, 1, 2, 3, 4, 5, 7, 8, 9, 10, 11, 12), (0, 2, 3, 4, 5, 7, 8, 9, 10, 11, 12, 15), None)
g4_3.add_edge((0, 1, 2, 3, 4, 5, 7, 8, 9, 10, 11, 12), (1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12), None)
g4_3.add_edge((0, 1, 2, 3, 4, 5, 7, 8, 9, 10, 12, 17), (0, 1, 2, 3, 4, 5, 7, 8, 9, 12, 14, 17), None)
g4_3.add_edge((0, 1, 2, 3, 4, 5, 7, 8, 9, 10, 12, 17), (0, 1, 2, 3, 4, 5, 7, 9, 10, 11, 12, 17), None)
g4_3.add_edge((0, 1, 2, 3, 4, 5, 7, 8, 9, 10, 12, 17), (0, 1, 2, 3, 4, 5, 8, 9, 10, 12, 14, 17), None)
g4_3.add_edge((0, 1, 2, 3, 4, 5, 7, 8, 9, 10, 12, 17), (0, 1, 2, 3, 4, 7, 8, 9, 10, 11, 12, 17), None)
g4_3.add_edge((0, 1, 2, 3, 4, 5, 7, 8, 9, 10, 12, 17), (0, 1, 2, 3, 5, 7, 8, 9, 10, 12, 16, 17), None)
g4_3.add_edge((0, 1, 2, 3, 4, 5, 7, 8, 9, 10, 12, 17), (0, 1, 2, 4, 5, 6, 7, 8, 9, 10, 12, 17), None)
g4_3.add_edge((0, 1, 2, 3, 4, 5, 7, 8, 9, 10, 12, 17), (0, 1, 3, 4, 5, 7, 8, 9, 10, 11, 12, 17), None)
g4_3.add_edge((0, 1, 2, 3, 4, 5, 7, 8, 9, 10, 12, 17), (0, 2, 3, 4, 5, 7, 8, 9, 10, 12, 16, 17), None)
g4_3.add_edge((0, 1, 2, 3, 4, 5, 7, 8, 9, 10, 12, 17), (1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 12, 17), None)
g4_3.add_edge((0, 1, 2, 3, 4, 5, 7, 8, 9, 11, 12, 13), (0, 1, 2, 3, 4, 5, 7, 8, 9, 11, 13, 15), None)
g4_3.add_edge((0, 1, 2, 3, 4, 5, 7, 8, 9, 11, 12, 13), (0, 1, 2, 3, 4, 5, 7, 8, 9, 12, 13, 14), None)
g4_3.add_edge((0, 1, 2, 3, 4, 5, 7, 8, 9, 11, 12, 13), (0, 1, 2, 3, 4, 5, 7, 9, 11, 12, 13, 17), None)
g4_3.add_edge((0, 1, 2, 3, 4, 5, 7, 8, 9, 11, 12, 13), (0, 1, 2, 3, 4, 5, 8, 9, 10, 11, 12, 13), None)
g4_3.add_edge((0, 1, 2, 3, 4, 5, 7, 8, 9, 11, 12, 13), (0, 1, 2, 3, 4, 7, 8, 9, 11, 12, 13, 17), None)
g4_3.add_edge((0, 1, 2, 3, 4, 5, 7, 8, 9, 11, 12, 13), (0, 1, 2, 3, 5, 7, 8, 9, 11, 12, 13, 15), None)
g4_3.add_edge((0, 1, 2, 3, 4, 5, 7, 8, 9, 11, 12, 13), (0, 1, 2, 4, 5, 6, 7, 8, 9, 11, 12, 13), None)
g4_3.add_edge((0, 1, 2, 3, 4, 5, 7, 8, 9, 11, 12, 13), (0, 1, 3, 4, 5, 7, 8, 9, 11, 12, 13, 17), None)
g4_3.add_edge((0, 1, 2, 3, 4, 5, 7, 8, 9, 11, 12, 13), (0, 2, 3, 4, 5, 7, 8, 9, 11, 12, 13, 15), None)
g4_3.add_edge((0, 1, 2, 3, 4, 5, 7, 8, 9, 11, 12, 13), (1, 2, 3, 4, 5, 6, 7, 8, 9, 11, 12, 13), None)
g4_3.add_edge((0, 1, 2, 3, 4, 5, 7, 8, 9, 11, 13, 15), (0, 1, 2, 3, 4, 5, 7, 8, 9, 13, 14, 15), None)
g4_3.add_edge((0, 1, 2, 3, 4, 5, 7, 8, 9, 11, 13, 15), (0, 1, 2, 3, 4, 5, 7, 9, 11, 13, 15, 17), None)
g4_3.add_edge((0, 1, 2, 3, 4, 5, 7, 8, 9, 11, 13, 15), (0, 1, 2, 3, 4, 5, 8, 9, 10, 11, 13, 15), None)
g4_3.add_edge((0, 1, 2, 3, 4, 5, 7, 8, 9, 11, 13, 15), (0, 1, 2, 3, 4, 7, 8, 9, 11, 13, 15, 17), None)
g4_3.add_edge((0, 1, 2, 3, 4, 5, 7, 8, 9, 11, 13, 15), (0, 1, 2, 3, 5, 7, 8, 9, 11, 12, 13, 15), None)
g4_3.add_edge((0, 1, 2, 3, 4, 5, 7, 8, 9, 11, 13, 15), (0, 1, 2, 4, 5, 6, 7, 8, 9, 11, 13, 15), None)
g4_3.add_edge((0, 1, 2, 3, 4, 5, 7, 8, 9, 11, 13, 15), (0, 1, 3, 4, 5, 7, 8, 9, 11, 13, 15, 17), None)
g4_3.add_edge((0, 1, 2, 3, 4, 5, 7, 8, 9, 11, 13, 15), (0, 2, 3, 4, 5, 7, 8, 9, 11, 12, 13, 15), None)
g4_3.add_edge((0, 1, 2, 3, 4, 5, 7, 8, 9, 11, 13, 15), (1, 2, 3, 4, 5, 6, 7, 8, 9, 11, 13, 15), None)
g4_3.add_edge((0, 1, 2, 3, 4, 5, 7, 8, 9, 12, 13, 14), (0, 1, 2, 3, 4, 5, 7, 8, 9, 12, 14, 17), None)
g4_3.add_edge((0, 1, 2, 3, 4, 5, 7, 8, 9, 12, 13, 14), (0, 1, 2, 3, 4, 5, 7, 8, 9, 13, 14, 15), None)
g4_3.add_edge((0, 1, 2, 3, 4, 5, 7, 8, 9, 12, 13, 14), (0, 1, 2, 3, 4, 5, 7, 9, 12, 13, 14, 17), None)
g4_3.add_edge((0, 1, 2, 3, 4, 5, 7, 8, 9, 12, 13, 14), (0, 1, 2, 3, 4, 5, 8, 9, 10, 12, 13, 14), None)
g4_3.add_edge((0, 1, 2, 3, 4, 5, 7, 8, 9, 12, 13, 14), (0, 1, 2, 3, 4, 7, 8, 9, 12, 13, 14, 17), None)
g4_3.add_edge((0, 1, 2, 3, 4, 5, 7, 8, 9, 12, 13, 14), (0, 1, 2, 3, 5, 7, 8, 9, 12, 13, 14, 15), None)
g4_3.add_edge((0, 1, 2, 3, 4, 5, 7, 8, 9, 12, 13, 14), (0, 1, 2, 4, 5, 6, 7, 8, 9, 12, 13, 14), None)
g4_3.add_edge((0, 1, 2, 3, 4, 5, 7, 8, 9, 12, 13, 14), (0, 1, 3, 4, 5, 7, 8, 9, 12, 13, 14, 17), None)
g4_3.add_edge((0, 1, 2, 3, 4, 5, 7, 8, 9, 12, 13, 14), (0, 2, 3, 4, 5, 7, 8, 9, 12, 13, 14, 15), None)
g4_3.add_edge((0, 1, 2, 3, 4, 5, 7, 8, 9, 12, 13, 14), (1, 2, 3, 4, 5, 6, 7, 8, 9, 12, 13, 14), None)
g4_3.add_edge((0, 1, 2, 3, 4, 5, 7, 8, 9, 12, 14, 17), (0, 1, 2, 3, 4, 5, 7, 8, 9, 14, 16, 17), None)
g4_3.add_edge((0, 1, 2, 3, 4, 5, 7, 8, 9, 12, 14, 17), (0, 1, 2, 3, 4, 5, 7, 9, 12, 13, 14, 17), None)
g4_3.add_edge((0, 1, 2, 3, 4, 5, 7, 8, 9, 12, 14, 17), (0, 1, 2, 3, 4, 5, 8, 9, 10, 12, 14, 17), None)
g4_3.add_edge((0, 1, 2, 3, 4, 5, 7, 8, 9, 12, 14, 17), (0, 1, 2, 3, 4, 7, 8, 9, 12, 13, 14, 17), None)
g4_3.add_edge((0, 1, 2, 3, 4, 5, 7, 8, 9, 12, 14, 17), (0, 1, 2, 3, 5, 7, 8, 9, 12, 14, 16, 17), None)
g4_3.add_edge((0, 1, 2, 3, 4, 5, 7, 8, 9, 12, 14, 17), (0, 1, 2, 4, 5, 6, 7, 8, 9, 12, 14, 17), None)
g4_3.add_edge((0, 1, 2, 3, 4, 5, 7, 8, 9, 12, 14, 17), (0, 1, 3, 4, 5, 7, 8, 9, 12, 13, 14, 17), None)
g4_3.add_edge((0, 1, 2, 3, 4, 5, 7, 8, 9, 12, 14, 17), (0, 2, 3, 4, 5, 7, 8, 9, 12, 14, 16, 17), None)
g4_3.add_edge((0, 1, 2, 3, 4, 5, 7, 8, 9, 12, 14, 17), (1, 2, 3, 4, 5, 6, 7, 8, 9, 12, 14, 17), None)
g4_3.add_edge((0, 1, 2, 3, 4, 5, 7, 8, 9, 13, 14, 15), (0, 1, 2, 3, 4, 5, 7, 8, 9, 14, 15, 16), None)
g4_3.add_edge((0, 1, 2, 3, 4, 5, 7, 8, 9, 13, 14, 15), (0, 1, 2, 3, 4, 5, 7, 9, 13, 14, 15, 17), None)
g4_3.add_edge((0, 1, 2, 3, 4, 5, 7, 8, 9, 13, 14, 15), (0, 1, 2, 3, 4, 5, 8, 9, 10, 13, 14, 15), None)
g4_3.add_edge((0, 1, 2, 3, 4, 5, 7, 8, 9, 13, 14, 15), (0, 1, 2, 3, 4, 7, 8, 9, 13, 14, 15, 17), None)
g4_3.add_edge((0, 1, 2, 3, 4, 5, 7, 8, 9, 13, 14, 15), (0, 1, 2, 3, 5, 7, 8, 9, 12, 13, 14, 15), None)
g4_3.add_edge((0, 1, 2, 3, 4, 5, 7, 8, 9, 13, 14, 15), (0, 1, 2, 4, 5, 6, 7, 8, 9, 13, 14, 15), None)
g4_3.add_edge((0, 1, 2, 3, 4, 5, 7, 8, 9, 13, 14, 15), (0, 1, 3, 4, 5, 7, 8, 9, 13, 14, 15, 17), None)
g4_3.add_edge((0, 1, 2, 3, 4, 5, 7, 8, 9, 13, 14, 15), (0, 2, 3, 4, 5, 7, 8, 9, 12, 13, 14, 15), None)
g4_3.add_edge((0, 1, 2, 3, 4, 5, 7, 8, 9, 13, 14, 15), (1, 2, 3, 4, 5, 6, 7, 8, 9, 13, 14, 15), None)
g4_3.add_edge((0, 1, 2, 3, 4, 5, 7, 8, 9, 14, 15, 16), (0, 1, 2, 3, 4, 5, 7, 8, 9, 14, 16, 17), None)
g4_3.add_edge((0, 1, 2, 3, 4, 5, 7, 8, 9, 14, 15, 16), (0, 1, 2, 3, 4, 5, 7, 9, 14, 15, 16, 17), None)
g4_3.add_edge((0, 1, 2, 3, 4, 5, 7, 8, 9, 14, 15, 16), (0, 1, 2, 3, 4, 5, 8, 9, 10, 14, 15, 16), None)
g4_3.add_edge((0, 1, 2, 3, 4, 5, 7, 8, 9, 14, 15, 16), (0, 1, 2, 3, 4, 7, 8, 9, 14, 15, 16, 17), None)
g4_3.add_edge((0, 1, 2, 3, 4, 5, 7, 8, 9, 14, 15, 16), (0, 1, 2, 3, 5, 7, 8, 9, 12, 14, 15, 16), None)
g4_3.add_edge((0, 1, 2, 3, 4, 5, 7, 8, 9, 14, 15, 16), (0, 1, 2, 4, 5, 6, 7, 8, 9, 14, 15, 16), None)
g4_3.add_edge((0, 1, 2, 3, 4, 5, 7, 8, 9, 14, 15, 16), (0, 1, 3, 4, 5, 7, 8, 9, 14, 15, 16, 17), None)
g4_3.add_edge((0, 1, 2, 3, 4, 5, 7, 8, 9, 14, 15, 16), (0, 2, 3, 4, 5, 7, 8, 9, 12, 14, 15, 16), None)
g4_3.add_edge((0, 1, 2, 3, 4, 5, 7, 8, 9, 14, 15, 16), (1, 2, 3, 4, 5, 6, 7, 8, 9, 14, 15, 16), None)
g4_3.add_edge((0, 1, 2, 3, 4, 5, 7, 8, 9, 14, 16, 17), (0, 1, 2, 3, 4, 5, 7, 9, 14, 15, 16, 17), None)
g4_3.add_edge((0, 1, 2, 3, 4, 5, 7, 8, 9, 14, 16, 17), (0, 1, 2, 3, 4, 5, 8, 9, 10, 14, 16, 17), None)
g4_3.add_edge((0, 1, 2, 3, 4, 5, 7, 8, 9, 14, 16, 17), (0, 1, 2, 3, 4, 7, 8, 9, 14, 15, 16, 17), None)
g4_3.add_edge((0, 1, 2, 3, 4, 5, 7, 8, 9, 14, 16, 17), (0, 1, 2, 3, 5, 7, 8, 9, 12, 14, 16, 17), None)
g4_3.add_edge((0, 1, 2, 3, 4, 5, 7, 8, 9, 14, 16, 17), (0, 1, 2, 4, 5, 6, 7, 8, 9, 14, 16, 17), None)
g4_3.add_edge((0, 1, 2, 3, 4, 5, 7, 8, 9, 14, 16, 17), (0, 1, 3, 4, 5, 7, 8, 9, 14, 15, 16, 17), None)
g4_3.add_edge((0, 1, 2, 3, 4, 5, 7, 8, 9, 14, 16, 17), (0, 2, 3, 4, 5, 7, 8, 9, 12, 14, 16, 17), None)
g4_3.add_edge((0, 1, 2, 3, 4, 5, 7, 8, 9, 14, 16, 17), (1, 2, 3, 4, 5, 6, 7, 8, 9, 14, 16, 17), None)
g4_3.add_edge((0, 1, 2, 3, 4, 5, 7, 9, 10, 11, 12, 17), (0, 1, 2, 3, 4, 5, 7, 9, 11, 12, 13, 17), None)
g4_3.add_edge((0, 1, 2, 3, 4, 5, 7, 9, 10, 11, 12, 17), (0, 1, 2, 3, 4, 5, 9, 10, 11, 12, 14, 17), None)
g4_3.add_edge((0, 1, 2, 3, 4, 5, 7, 9, 10, 11, 12, 17), (0, 1, 2, 3, 4, 7, 8, 9, 10, 11, 12, 17), None)
g4_3.add_edge((0, 1, 2, 3, 4, 5, 7, 9, 10, 11, 12, 17), (0, 1, 2, 3, 5, 7, 9, 10, 11, 12, 16, 17), None)
g4_3.add_edge((0, 1, 2, 3, 4, 5, 7, 9, 10, 11, 12, 17), (0, 1, 2, 4, 5, 6, 7, 9, 10, 11, 12, 17), None)
g4_3.add_edge((0, 1, 2, 3, 4, 5, 7, 9, 10, 11, 12, 17), (0, 1, 3, 4, 5, 7, 8, 9, 10, 11, 12, 17), None)
g4_3.add_edge((0, 1, 2, 3, 4, 5, 7, 9, 10, 11, 12, 17), (0, 2, 3, 4, 5, 7, 9, 10, 11, 12, 16, 17), None)
g4_3.add_edge((0, 1, 2, 3, 4, 5, 7, 9, 10, 11, 12, 17), (1, 2, 3, 4, 5, 6, 7, 9, 10, 11, 12, 17), None)
g4_3.add_edge((0, 1, 2, 3, 4, 5, 7, 9, 11, 12, 13, 17), (0, 1, 2, 3, 4, 5, 7, 9, 11, 13, 15, 17), None)
g4_3.add_edge((0, 1, 2, 3, 4, 5, 7, 9, 11, 12, 13, 17), (0, 1, 2, 3, 4, 5, 7, 9, 12, 13, 14, 17), None)
g4_3.add_edge((0, 1, 2, 3, 4, 5, 7, 9, 11, 12, 13, 17), (0, 1, 2, 3, 4, 5, 9, 11, 12, 13, 14, 17), None)
g4_3.add_edge((0, 1, 2, 3, 4, 5, 7, 9, 11, 12, 13, 17), (0, 1, 2, 3, 4, 7, 8, 9, 11, 12, 13, 17), None)
g4_3.add_edge((0, 1, 2, 3, 4, 5, 7, 9, 11, 12, 13, 17), (0, 1, 2, 3, 5, 7, 9, 11, 12, 13, 16, 17), None)
g4_3.add_edge((0, 1, 2, 3, 4, 5, 7, 9, 11, 12, 13, 17), (0, 1, 2, 4, 5, 6, 7, 9, 11, 12, 13, 17), None)
g4_3.add_edge((0, 1, 2, 3, 4, 5, 7, 9, 11, 12, 13, 17), (0, 1, 3, 4, 5, 7, 8, 9, 11, 12, 13, 17), None)
g4_3.add_edge((0, 1, 2, 3, 4, 5, 7, 9, 11, 12, 13, 17), (0, 2, 3, 4, 5, 7, 9, 11, 12, 13, 16, 17), None)
g4_3.add_edge((0, 1, 2, 3, 4, 5, 7, 9, 11, 12, 13, 17), (1, 2, 3, 4, 5, 6, 7, 9, 11, 12, 13, 17), None)
g4_3.add_edge((0, 1, 2, 3, 4, 5, 7, 9, 11, 13, 15, 17), (0, 1, 2, 3, 4, 5, 7, 9, 13, 14, 15, 17), None)
g4_3.add_edge((0, 1, 2, 3, 4, 5, 7, 9, 11, 13, 15, 17), (0, 1, 2, 3, 4, 5, 9, 11, 13, 14, 15, 17), None)
g4_3.add_edge((0, 1, 2, 3, 4, 5, 7, 9, 11, 13, 15, 17), (0, 1, 2, 3, 4, 7, 8, 9, 11, 13, 15, 17), None)
g4_3.add_edge((0, 1, 2, 3, 4, 5, 7, 9, 11, 13, 15, 17), (0, 1, 2, 3, 5, 7, 9, 11, 13, 15, 16, 17), None)
g4_3.add_edge((0, 1, 2, 3, 4, 5, 7, 9, 11, 13, 15, 17), (0, 1, 2, 4, 5, 6, 7, 9, 11, 13, 15, 17), None)
g4_3.add_edge((0, 1, 2, 3, 4, 5, 7, 9, 11, 13, 15, 17), (0, 1, 3, 4, 5, 7, 8, 9, 11, 13, 15, 17), None)
g4_3.add_edge((0, 1, 2, 3, 4, 5, 7, 9, 11, 13, 15, 17), (0, 2, 3, 4, 5, 7, 9, 11, 13, 15, 16, 17), None)
g4_3.add_edge((0, 1, 2, 3, 4, 5, 7, 9, 11, 13, 15, 17), (1, 2, 3, 4, 5, 6, 7, 9, 11, 13, 15, 17), None)
g4_3.add_edge((0, 1, 2, 3, 4, 5, 7, 9, 12, 13, 14, 17), (0, 1, 2, 3, 4, 5, 7, 9, 13, 14, 15, 17), None)
g4_3.add_edge((0, 1, 2, 3, 4, 5, 7, 9, 12, 13, 14, 17), (0, 1, 2, 3, 4, 5, 9, 11, 12, 13, 14, 17), None)
g4_3.add_edge((0, 1, 2, 3, 4, 5, 7, 9, 12, 13, 14, 17), (0, 1, 2, 3, 4, 7, 8, 9, 12, 13, 14, 17), None)
g4_3.add_edge((0, 1, 2, 3, 4, 5, 7, 9, 12, 13, 14, 17), (0, 1, 2, 3, 5, 7, 9, 12, 13, 14, 16, 17), None)
g4_3.add_edge((0, 1, 2, 3, 4, 5, 7, 9, 12, 13, 14, 17), (0, 1, 2, 4, 5, 6, 7, 9, 12, 13, 14, 17), None)
g4_3.add_edge((0, 1, 2, 3, 4, 5, 7, 9, 12, 13, 14, 17), (0, 1, 3, 4, 5, 7, 8, 9, 12, 13, 14, 17), None)
g4_3.add_edge((0, 1, 2, 3, 4, 5, 7, 9, 12, 13, 14, 17), (0, 2, 3, 4, 5, 7, 9, 12, 13, 14, 16, 17), None)
g4_3.add_edge((0, 1, 2, 3, 4, 5, 7, 9, 12, 13, 14, 17), (1, 2, 3, 4, 5, 6, 7, 9, 12, 13, 14, 17), None)
g4_3.add_edge((0, 1, 2, 3, 4, 5, 7, 9, 13, 14, 15, 17), (0, 1, 2, 3, 4, 5, 7, 9, 14, 15, 16, 17), None)
g4_3.add_edge((0, 1, 2, 3, 4, 5, 7, 9, 13, 14, 15, 17), (0, 1, 2, 3, 4, 5, 9, 11, 13, 14, 15, 17), None)
g4_3.add_edge((0, 1, 2, 3, 4, 5, 7, 9, 13, 14, 15, 17), (0, 1, 2, 3, 4, 7, 8, 9, 13, 14, 15, 17), None)
g4_3.add_edge((0, 1, 2, 3, 4, 5, 7, 9, 13, 14, 15, 17), (0, 1, 2, 3, 5, 7, 9, 13, 14, 15, 16, 17), None)
g4_3.add_edge((0, 1, 2, 3, 4, 5, 7, 9, 13, 14, 15, 17), (0, 1, 2, 4, 5, 6, 7, 9, 13, 14, 15, 17), None)
g4_3.add_edge((0, 1, 2, 3, 4, 5, 7, 9, 13, 14, 15, 17), (0, 1, 3, 4, 5, 7, 8, 9, 13, 14, 15, 17), None)
g4_3.add_edge((0, 1, 2, 3, 4, 5, 7, 9, 13, 14, 15, 17), (0, 2, 3, 4, 5, 7, 9, 13, 14, 15, 16, 17), None)
g4_3.add_edge((0, 1, 2, 3, 4, 5, 7, 9, 13, 14, 15, 17), (1, 2, 3, 4, 5, 6, 7, 9, 13, 14, 15, 17), None)
g4_3.add_edge((0, 1, 2, 3, 4, 5, 7, 9, 14, 15, 16, 17), (0, 1, 2, 3, 4, 5, 9, 11, 14, 15, 16, 17), None)
g4_3.add_edge((0, 1, 2, 3, 4, 5, 7, 9, 14, 15, 16, 17), (0, 1, 2, 3, 4, 7, 8, 9, 14, 15, 16, 17), None)
g4_3.add_edge((0, 1, 2, 3, 4, 5, 7, 9, 14, 15, 16, 17), (0, 1, 2, 3, 5, 7, 9, 13, 14, 15, 16, 17), None)
g4_3.add_edge((0, 1, 2, 3, 4, 5, 7, 9, 14, 15, 16, 17), (0, 1, 2, 4, 5, 6, 7, 9, 14, 15, 16, 17), None)
g4_3.add_edge((0, 1, 2, 3, 4, 5, 7, 9, 14, 15, 16, 17), (0, 1, 3, 4, 5, 7, 8, 9, 14, 15, 16, 17), None)
g4_3.add_edge((0, 1, 2, 3, 4, 5, 7, 9, 14, 15, 16, 17), (0, 2, 3, 4, 5, 7, 9, 13, 14, 15, 16, 17), None)
g4_3.add_edge((0, 1, 2, 3, 4, 5, 7, 9, 14, 15, 16, 17), (1, 2, 3, 4, 5, 6, 7, 9, 14, 15, 16, 17), None)
g4_3.add_edge((0, 1, 2, 3, 4, 5, 8, 9, 10, 11, 12, 13), (0, 1, 2, 3, 4, 5, 8, 9, 10, 11, 13, 15), None)
g4_3.add_edge((0, 1, 2, 3, 4, 5, 8, 9, 10, 11, 12, 13), (0, 1, 2, 3, 4, 5, 8, 9, 10, 12, 13, 14), None)
g4_3.add_edge((0, 1, 2, 3, 4, 5, 8, 9, 10, 11, 12, 13), (0, 1, 2, 3, 4, 5, 8, 10, 11, 12, 13, 15), None)
g4_3.add_edge((0, 1, 2, 3, 4, 5, 8, 9, 10, 11, 12, 13), (0, 1, 2, 3, 4, 5, 9, 10, 11, 12, 13, 14), None)
g4_3.add_edge((0, 1, 2, 3, 4, 5, 8, 9, 10, 11, 12, 13), (0, 1, 2, 3, 4, 8, 9, 10, 11, 12, 13, 17), None)
g4_3.add_edge((0, 1, 2, 3, 4, 5, 8, 9, 10, 11, 12, 13), (0, 1, 2, 3, 5, 8, 9, 10, 11, 12, 13, 15), None)
g4_3.add_edge((0, 1, 2, 3, 4, 5, 8, 9, 10, 11, 12, 13), (0, 1, 2, 4, 5, 6, 8, 9, 10, 11, 12, 13), None)
g4_3.add_edge((0, 1, 2, 3, 4, 5, 8, 9, 10, 11, 12, 13), (0, 1, 3, 4, 5, 8, 9, 10, 11, 12, 13, 17), None)
g4_3.add_edge((0, 1, 2, 3, 4, 5, 8, 9, 10, 11, 12, 13), (0, 2, 3, 4, 5, 8, 9, 10, 11, 12, 13, 15), None)
g4_3.add_edge((0, 1, 2, 3, 4, 5, 8, 9, 10, 11, 12, 13), (1, 2, 3, 4, 5, 6, 8, 9, 10, 11, 12, 13), None)
g4_3.add_edge((0, 1, 2, 3, 4, 5, 8, 9, 10, 11, 13, 15), (0, 1, 2, 3, 4, 5, 8, 9, 10, 13, 14, 15), None)
g4_3.add_edge((0, 1, 2, 3, 4, 5, 8, 9, 10, 11, 13, 15), (0, 1, 2, 3, 4, 5, 8, 10, 11, 12, 13, 15), None)
g4_3.add_edge((0, 1, 2, 3, 4, 5, 8, 9, 10, 11, 13, 15), (0, 1, 2, 3, 4, 5, 9, 10, 11, 13, 14, 15), None)
g4_3.add_edge((0, 1, 2, 3, 4, 5, 8, 9, 10, 11, 13, 15), (0, 1, 2, 3, 4, 8, 9, 10, 11, 13, 15, 17), None)
g4_3.add_edge((0, 1, 2, 3, 4, 5, 8, 9, 10, 11, 13, 15), (0, 1, 2, 3, 5, 8, 9, 10, 11, 12, 13, 15), None)
g4_3.add_edge((0, 1, 2, 3, 4, 5, 8, 9, 10, 11, 13, 15), (0, 1, 2, 4, 5, 6, 8, 9, 10, 11, 13, 15), None)
g4_3.add_edge((0, 1, 2, 3, 4, 5, 8, 9, 10, 11, 13, 15), (0, 1, 3, 4, 5, 8, 9, 10, 11, 13, 15, 17), None)
g4_3.add_edge((0, 1, 2, 3, 4, 5, 8, 9, 10, 11, 13, 15), (0, 2, 3, 4, 5, 8, 9, 10, 11, 12, 13, 15), None)
g4_3.add_edge((0, 1, 2, 3, 4, 5, 8, 9, 10, 11, 13, 15), (1, 2, 3, 4, 5, 6, 8, 9, 10, 11, 13, 15), None)
g4_3.add_edge((0, 1, 2, 3, 4, 5, 8, 9, 10, 12, 13, 14), (0, 1, 2, 3, 4, 5, 8, 9, 10, 12, 14, 17), None)
g4_3.add_edge((0, 1, 2, 3, 4, 5, 8, 9, 10, 12, 13, 14), (0, 1, 2, 3, 4, 5, 8, 9, 10, 13, 14, 15), None)
g4_3.add_edge((0, 1, 2, 3, 4, 5, 8, 9, 10, 12, 13, 14), (0, 1, 2, 3, 4, 5, 8, 10, 12, 13, 14, 15), None)
g4_3.add_edge((0, 1, 2, 3, 4, 5, 8, 9, 10, 12, 13, 14), (0, 1, 2, 3, 4, 5, 9, 10, 11, 12, 13, 14), None)
g4_3.add_edge((0, 1, 2, 3, 4, 5, 8, 9, 10, 12, 13, 14), (0, 1, 2, 3, 4, 8, 9, 10, 12, 13, 14, 17), None)
g4_3.add_edge((0, 1, 2, 3, 4, 5, 8, 9, 10, 12, 13, 14), (0, 1, 2, 3, 5, 8, 9, 10, 12, 13, 14, 15), None)
g4_3.add_edge((0, 1, 2, 3, 4, 5, 8, 9, 10, 12, 13, 14), (0, 1, 2, 4, 5, 6, 8, 9, 10, 12, 13, 14), None)
g4_3.add_edge((0, 1, 2, 3, 4, 5, 8, 9, 10, 12, 13, 14), (0, 1, 3, 4, 5, 8, 9, 10, 12, 13, 14, 17), None)
g4_3.add_edge((0, 1, 2, 3, 4, 5, 8, 9, 10, 12, 13, 14), (0, 2, 3, 4, 5, 8, 9, 10, 12, 13, 14, 15), None)
g4_3.add_edge((0, 1, 2, 3, 4, 5, 8, 9, 10, 12, 13, 14), (1, 2, 3, 4, 5, 6, 8, 9, 10, 12, 13, 14), None)
g4_3.add_edge((0, 1, 2, 3, 4, 5, 8, 9, 10, 12, 14, 17), (0, 1, 2, 3, 4, 5, 8, 9, 10, 14, 16, 17), None)
g4_3.add_edge((0, 1, 2, 3, 4, 5, 8, 9, 10, 12, 14, 17), (0, 1, 2, 3, 4, 5, 8, 10, 12, 14, 16, 17), None)
g4_3.add_edge((0, 1, 2, 3, 4, 5, 8, 9, 10, 12, 14, 17), (0, 1, 2, 3, 4, 5, 9, 10, 11, 12, 14, 17), None)
g4_3.add_edge((0, 1, 2, 3, 4, 5, 8, 9, 10, 12, 14, 17), (0, 1, 2, 3, 4, 8, 9, 10, 12, 13, 14, 17), None)
g4_3.add_edge((0, 1, 2, 3, 4, 5, 8, 9, 10, 12, 14, 17), (0, 1, 2, 3, 5, 8, 9, 10, 12, 14, 16, 17), None)
g4_3.add_edge((0, 1, 2, 3, 4, 5, 8, 9, 10, 12, 14, 17), (0, 1, 2, 4, 5, 6, 8, 9, 10, 12, 14, 17), None)
g4_3.add_edge((0, 1, 2, 3, 4, 5, 8, 9, 10, 12, 14, 17), (0, 1, 3, 4, 5, 8, 9, 10, 12, 13, 14, 17), None)
g4_3.add_edge((0, 1, 2, 3, 4, 5, 8, 9, 10, 12, 14, 17), (0, 2, 3, 4, 5, 8, 9, 10, 12, 14, 16, 17), None)
g4_3.add_edge((0, 1, 2, 3, 4, 5, 8, 9, 10, 12, 14, 17), (1, 2, 3, 4, 5, 6, 8, 9, 10, 12, 14, 17), None)
g4_3.add_edge((0, 1, 2, 3, 4, 5, 8, 9, 10, 13, 14, 15), (0, 1, 2, 3, 4, 5, 8, 9, 10, 14, 15, 16), None)
g4_3.add_edge((0, 1, 2, 3, 4, 5, 8, 9, 10, 13, 14, 15), (0, 1, 2, 3, 4, 5, 8, 10, 12, 13, 14, 15), None)
g4_3.add_edge((0, 1, 2, 3, 4, 5, 8, 9, 10, 13, 14, 15), (0, 1, 2, 3, 4, 5, 9, 10, 11, 13, 14, 15), None)
g4_3.add_edge((0, 1, 2, 3, 4, 5, 8, 9, 10, 13, 14, 15), (0, 1, 2, 3, 4, 8, 9, 10, 13, 14, 15, 17), None)
g4_3.add_edge((0, 1, 2, 3, 4, 5, 8, 9, 10, 13, 14, 15), (0, 1, 2, 3, 5, 8, 9, 10, 12, 13, 14, 15), None)
g4_3.add_edge((0, 1, 2, 3, 4, 5, 8, 9, 10, 13, 14, 15), (0, 1, 2, 4, 5, 6, 8, 9, 10, 13, 14, 15), None)
g4_3.add_edge((0, 1, 2, 3, 4, 5, 8, 9, 10, 13, 14, 15), (0, 1, 3, 4, 5, 8, 9, 10, 13, 14, 15, 17), None)
g4_3.add_edge((0, 1, 2, 3, 4, 5, 8, 9, 10, 13, 14, 15), (0, 2, 3, 4, 5, 8, 9, 10, 12, 13, 14, 15), None)
g4_3.add_edge((0, 1, 2, 3, 4, 5, 8, 9, 10, 13, 14, 15), (1, 2, 3, 4, 5, 6, 8, 9, 10, 13, 14, 15), None)
g4_3.add_edge((0, 1, 2, 3, 4, 5, 8, 9, 10, 14, 15, 16), (0, 1, 2, 3, 4, 5, 8, 9, 10, 14, 16, 17), None)
g4_3.add_edge((0, 1, 2, 3, 4, 5, 8, 9, 10, 14, 15, 16), (0, 1, 2, 3, 4, 5, 8, 10, 12, 14, 15, 16), None)
g4_3.add_edge((0, 1, 2, 3, 4, 5, 8, 9, 10, 14, 15, 16), (0, 1, 2, 3, 4, 5, 9, 10, 11, 14, 15, 16), None)
g4_3.add_edge((0, 1, 2, 3, 4, 5, 8, 9, 10, 14, 15, 16), (0, 1, 2, 3, 4, 8, 9, 10, 14, 15, 16, 17), None)
g4_3.add_edge((0, 1, 2, 3, 4, 5, 8, 9, 10, 14, 15, 16), (0, 1, 2, 3, 5, 8, 9, 10, 12, 14, 15, 16), None)
g4_3.add_edge((0, 1, 2, 3, 4, 5, 8, 9, 10, 14, 15, 16), (0, 1, 2, 4, 5, 6, 8, 9, 10, 14, 15, 16), None)
g4_3.add_edge((0, 1, 2, 3, 4, 5, 8, 9, 10, 14, 15, 16), (0, 1, 3, 4, 5, 8, 9, 10, 14, 15, 16, 17), None)
g4_3.add_edge((0, 1, 2, 3, 4, 5, 8, 9, 10, 14, 15, 16), (0, 2, 3, 4, 5, 8, 9, 10, 12, 14, 15, 16), None)
g4_3.add_edge((0, 1, 2, 3, 4, 5, 8, 9, 10, 14, 15, 16), (1, 2, 3, 4, 5, 6, 8, 9, 10, 14, 15, 16), None)
g4_3.add_edge((0, 1, 2, 3, 4, 5, 8, 9, 10, 14, 16, 17), (0, 1, 2, 3, 4, 5, 8, 10, 12, 14, 16, 17), None)
g4_3.add_edge((0, 1, 2, 3, 4, 5, 8, 9, 10, 14, 16, 17), (0, 1, 2, 3, 4, 5, 9, 10, 11, 14, 16, 17), None)
g4_3.add_edge((0, 1, 2, 3, 4, 5, 8, 9, 10, 14, 16, 17), (0, 1, 2, 3, 4, 8, 9, 10, 14, 15, 16, 17), None)
g4_3.add_edge((0, 1, 2, 3, 4, 5, 8, 9, 10, 14, 16, 17), (0, 1, 2, 3, 5, 8, 9, 10, 12, 14, 16, 17), None)
g4_3.add_edge((0, 1, 2, 3, 4, 5, 8, 9, 10, 14, 16, 17), (0, 1, 2, 4, 5, 6, 8, 9, 10, 14, 16, 17), None)
g4_3.add_edge((0, 1, 2, 3, 4, 5, 8, 9, 10, 14, 16, 17), (0, 1, 3, 4, 5, 8, 9, 10, 14, 15, 16, 17), None)
g4_3.add_edge((0, 1, 2, 3, 4, 5, 8, 9, 10, 14, 16, 17), (0, 2, 3, 4, 5, 8, 9, 10, 12, 14, 16, 17), None)
g4_3.add_edge((0, 1, 2, 3, 4, 5, 8, 9, 10, 14, 16, 17), (1, 2, 3, 4, 5, 6, 8, 9, 10, 14, 16, 17), None)
g4_3.add_edge((0, 1, 2, 3, 4, 5, 8, 10, 11, 12, 13, 15), (0, 1, 2, 3, 4, 5, 8, 10, 12, 13, 14, 15), None)
g4_3.add_edge((0, 1, 2, 3, 4, 5, 8, 10, 11, 12, 13, 15), (0, 1, 2, 3, 4, 5, 10, 11, 12, 13, 14, 15), None)
g4_3.add_edge((0, 1, 2, 3, 4, 5, 8, 10, 11, 12, 13, 15), (0, 1, 2, 3, 4, 8, 10, 11, 12, 13, 15, 17), None)
g4_3.add_edge((0, 1, 2, 3, 4, 5, 8, 10, 11, 12, 13, 15), (0, 1, 2, 3, 5, 8, 9, 10, 11, 12, 13, 15), None)
g4_3.add_edge((0, 1, 2, 3, 4, 5, 8, 10, 11, 12, 13, 15), (0, 1, 2, 4, 5, 6, 8, 10, 11, 12, 13, 15), None)
g4_3.add_edge((0, 1, 2, 3, 4, 5, 8, 10, 11, 12, 13, 15), (0, 1, 3, 4, 5, 8, 10, 11, 12, 13, 15, 17), None)
g4_3.add_edge((0, 1, 2, 3, 4, 5, 8, 10, 11, 12, 13, 15), (0, 2, 3, 4, 5, 8, 9, 10, 11, 12, 13, 15), None)
g4_3.add_edge((0, 1, 2, 3, 4, 5, 8, 10, 11, 12, 13, 15), (1, 2, 3, 4, 5, 6, 8, 10, 11, 12, 13, 15), None)
g4_3.add_edge((0, 1, 2, 3, 4, 5, 8, 10, 12, 13, 14, 15), (0, 1, 2, 3, 4, 5, 8, 10, 12, 14, 15, 16), None)
g4_3.add_edge((0, 1, 2, 3, 4, 5, 8, 10, 12, 13, 14, 15), (0, 1, 2, 3, 4, 5, 10, 11, 12, 13, 14, 15), None)
g4_3.add_edge((0, 1, 2, 3, 4, 5, 8, 10, 12, 13, 14, 15), (0, 1, 2, 3, 4, 8, 10, 12, 13, 14, 15, 17), None)
g4_3.add_edge((0, 1, 2, 3, 4, 5, 8, 10, 12, 13, 14, 15), (0, 1, 2, 3, 5, 8, 9, 10, 12, 13, 14, 15), None)
g4_3.add_edge((0, 1, 2, 3, 4, 5, 8, 10, 12, 13, 14, 15), (0, 1, 2, 4, 5, 6, 8, 10, 12, 13, 14, 15), None)
g4_3.add_edge((0, 1, 2, 3, 4, 5, 8, 10, 12, 13, 14, 15), (0, 1, 3, 4, 5, 8, 10, 12, 13, 14, 15, 17), None)
g4_3.add_edge((0, 1, 2, 3, 4, 5, 8, 10, 12, 13, 14, 15), (0, 2, 3, 4, 5, 8, 9, 10, 12, 13, 14, 15), None)
g4_3.add_edge((0, 1, 2, 3, 4, 5, 8, 10, 12, 13, 14, 15), (1, 2, 3, 4, 5, 6, 8, 10, 12, 13, 14, 15), None)
g4_3.add_edge((0, 1, 2, 3, 4, 5, 8, 10, 12, 14, 15, 16), (0, 1, 2, 3, 4, 5, 8, 10, 12, 14, 16, 17), None)
g4_3.add_edge((0, 1, 2, 3, 4, 5, 8, 10, 12, 14, 15, 16), (0, 1, 2, 3, 4, 5, 10, 11, 12, 14, 15, 16), None)
g4_3.add_edge((0, 1, 2, 3, 4, 5, 8, 10, 12, 14, 15, 16), (0, 1, 2, 3, 4, 8, 10, 12, 14, 15, 16, 17), None)
g4_3.add_edge((0, 1, 2, 3, 4, 5, 8, 10, 12, 14, 15, 16), (0, 1, 2, 3, 5, 8, 9, 10, 12, 14, 15, 16), None)
g4_3.add_edge((0, 1, 2, 3, 4, 5, 8, 10, 12, 14, 15, 16), (0, 1, 2, 4, 5, 6, 8, 10, 12, 14, 15, 16), None)
g4_3.add_edge((0, 1, 2, 3, 4, 5, 8, 10, 12, 14, 15, 16), (0, 1, 3, 4, 5, 8, 10, 12, 14, 15, 16, 17), None)
g4_3.add_edge((0, 1, 2, 3, 4, 5, 8, 10, 12, 14, 15, 16), (0, 2, 3, 4, 5, 8, 9, 10, 12, 14, 15, 16), None)
g4_3.add_edge((0, 1, 2, 3, 4, 5, 8, 10, 12, 14, 15, 16), (1, 2, 3, 4, 5, 6, 8, 10, 12, 14, 15, 16), None)
g4_3.add_edge((0, 1, 2, 3, 4, 5, 8, 10, 12, 14, 16, 17), (0, 1, 2, 3, 4, 5, 10, 11, 12, 14, 16, 17), None)
g4_3.add_edge((0, 1, 2, 3, 4, 5, 8, 10, 12, 14, 16, 17), (0, 1, 2, 3, 4, 8, 10, 12, 14, 15, 16, 17), None)
g4_3.add_edge((0, 1, 2, 3, 4, 5, 8, 10, 12, 14, 16, 17), (0, 1, 2, 3, 5, 8, 9, 10, 12, 14, 16, 17), None)
g4_3.add_edge((0, 1, 2, 3, 4, 5, 8, 10, 12, 14, 16, 17), (0, 1, 2, 4, 5, 6, 8, 10, 12, 14, 16, 17), None)
g4_3.add_edge((0, 1, 2, 3, 4, 5, 8, 10, 12, 14, 16, 17), (0, 1, 3, 4, 5, 8, 10, 12, 14, 15, 16, 17), None)
g4_3.add_edge((0, 1, 2, 3, 4, 5, 8, 10, 12, 14, 16, 17), (0, 2, 3, 4, 5, 8, 9, 10, 12, 14, 16, 17), None)
g4_3.add_edge((0, 1, 2, 3, 4, 5, 8, 10, 12, 14, 16, 17), (1, 2, 3, 4, 5, 6, 8, 10, 12, 14, 16, 17), None)
g4_3.add_edge((0, 1, 2, 3, 4, 5, 9, 10, 11, 12, 13, 14), (0, 1, 2, 3, 4, 5, 9, 10, 11, 12, 14, 17), None)
g4_3.add_edge((0, 1, 2, 3, 4, 5, 9, 10, 11, 12, 13, 14), (0, 1, 2, 3, 4, 5, 9, 10, 11, 13, 14, 15), None)
g4_3.add_edge((0, 1, 2, 3, 4, 5, 9, 10, 11, 12, 13, 14), (0, 1, 2, 3, 4, 5, 9, 11, 12, 13, 14, 17), None)
g4_3.add_edge((0, 1, 2, 3, 4, 5, 9, 10, 11, 12, 13, 14), (0, 1, 2, 3, 4, 5, 10, 11, 12, 13, 14, 15), None)
g4_3.add_edge((0, 1, 2, 3, 4, 5, 9, 10, 11, 12, 13, 14), (0, 1, 2, 3, 4, 9, 10, 11, 12, 13, 14, 17), None)
g4_3.add_edge((0, 1, 2, 3, 4, 5, 9, 10, 11, 12, 13, 14), (0, 1, 2, 3, 5, 9, 10, 11, 12, 13, 14, 15), None)
g4_3.add_edge((0, 1, 2, 3, 4, 5, 9, 10, 11, 12, 13, 14), (0, 1, 2, 4, 5, 6, 9, 10, 11, 12, 13, 14), None)
g4_3.add_edge((0, 1, 2, 3, 4, 5, 9, 10, 11, 12, 13, 14), (0, 1, 3, 4, 5, 9, 10, 11, 12, 13, 14, 17), None)
g4_3.add_edge((0, 1, 2, 3, 4, 5, 9, 10, 11, 12, 13, 14), (0, 2, 3, 4, 5, 9, 10, 11, 12, 13, 14, 15), None)
g4_3.add_edge((0, 1, 2, 3, 4, 5, 9, 10, 11, 12, 13, 14), (1, 2, 3, 4, 5, 6, 9, 10, 11, 12, 13, 14), None)
g4_3.add_edge((0, 1, 2, 3, 4, 5, 9, 10, 11, 12, 14, 17), (0, 1, 2, 3, 4, 5, 9, 10, 11, 14, 16, 17), None)
g4_3.add_edge((0, 1, 2, 3, 4, 5, 9, 10, 11, 12, 14, 17), (0, 1, 2, 3, 4, 5, 9, 11, 12, 13, 14, 17), None)
g4_3.add_edge((0, 1, 2, 3, 4, 5, 9, 10, 11, 12, 14, 17), (0, 1, 2, 3, 4, 5, 10, 11, 12, 14, 16, 17), None)
g4_3.add_edge((0, 1, 2, 3, 4, 5, 9, 10, 11, 12, 14, 17), (0, 1, 2, 3, 4, 9, 10, 11, 12, 13, 14, 17), None)
g4_3.add_edge((0, 1, 2, 3, 4, 5, 9, 10, 11, 12, 14, 17), (0, 1, 2, 3, 5, 9, 10, 11, 12, 14, 16, 17), None)
g4_3.add_edge((0, 1, 2, 3, 4, 5, 9, 10, 11, 12, 14, 17), (0, 1, 2, 4, 5, 6, 9, 10, 11, 12, 14, 17), None)
g4_3.add_edge((0, 1, 2, 3, 4, 5, 9, 10, 11, 12, 14, 17), (0, 1, 3, 4, 5, 9, 10, 11, 12, 13, 14, 17), None)
g4_3.add_edge((0, 1, 2, 3, 4, 5, 9, 10, 11, 12, 14, 17), (0, 2, 3, 4, 5, 9, 10, 11, 12, 14, 16, 17), None)
g4_3.add_edge((0, 1, 2, 3, 4, 5, 9, 10, 11, 12, 14, 17), (1, 2, 3, 4, 5, 6, 9, 10, 11, 12, 14, 17), None)
g4_3.add_edge((0, 1, 2, 3, 4, 5, 9, 10, 11, 13, 14, 15), (0, 1, 2, 3, 4, 5, 9, 10, 11, 14, 15, 16), None)
g4_3.add_edge((0, 1, 2, 3, 4, 5, 9, 10, 11, 13, 14, 15), (0, 1, 2, 3, 4, 5, 9, 11, 13, 14, 15, 17), None)
g4_3.add_edge((0, 1, 2, 3, 4, 5, 9, 10, 11, 13, 14, 15), (0, 1, 2, 3, 4, 5, 10, 11, 12, 13, 14, 15), None)
g4_3.add_edge((0, 1, 2, 3, 4, 5, 9, 10, 11, 13, 14, 15), (0, 1, 2, 3, 4, 9, 10, 11, 13, 14, 15, 17), None)
g4_3.add_edge((0, 1, 2, 3, 4, 5, 9, 10, 11, 13, 14, 15), (0, 1, 2, 3, 5, 9, 10, 11, 12, 13, 14, 15), None)
g4_3.add_edge((0, 1, 2, 3, 4, 5, 9, 10, 11, 13, 14, 15), (0, 1, 2, 4, 5, 6, 9, 10, 11, 13, 14, 15), None)
g4_3.add_edge((0, 1, 2, 3, 4, 5, 9, 10, 11, 13, 14, 15), (0, 1, 3, 4, 5, 9, 10, 11, 13, 14, 15, 17), None)
g4_3.add_edge((0, 1, 2, 3, 4, 5, 9, 10, 11, 13, 14, 15), (0, 2, 3, 4, 5, 9, 10, 11, 12, 13, 14, 15), None)
g4_3.add_edge((0, 1, 2, 3, 4, 5, 9, 10, 11, 13, 14, 15), (1, 2, 3, 4, 5, 6, 9, 10, 11, 13, 14, 15), None)
g4_3.add_edge((0, 1, 2, 3, 4, 5, 9, 10, 11, 14, 15, 16), (0, 1, 2, 3, 4, 5, 9, 10, 11, 14, 16, 17), None)
g4_3.add_edge((0, 1, 2, 3, 4, 5, 9, 10, 11, 14, 15, 16), (0, 1, 2, 3, 4, 5, 9, 11, 14, 15, 16, 17), None)
g4_3.add_edge((0, 1, 2, 3, 4, 5, 9, 10, 11, 14, 15, 16), (0, 1, 2, 3, 4, 5, 10, 11, 12, 14, 15, 16), None)
g4_3.add_edge((0, 1, 2, 3, 4, 5, 9, 10, 11, 14, 15, 16), (0, 1, 2, 3, 4, 9, 10, 11, 14, 15, 16, 17), None)
g4_3.add_edge((0, 1, 2, 3, 4, 5, 9, 10, 11, 14, 15, 16), (0, 1, 2, 3, 5, 9, 10, 11, 12, 14, 15, 16), None)
g4_3.add_edge((0, 1, 2, 3, 4, 5, 9, 10, 11, 14, 15, 16), (0, 1, 2, 4, 5, 6, 9, 10, 11, 14, 15, 16), None)
g4_3.add_edge((0, 1, 2, 3, 4, 5, 9, 10, 11, 14, 15, 16), (0, 1, 3, 4, 5, 9, 10, 11, 14, 15, 16, 17), None)
g4_3.add_edge((0, 1, 2, 3, 4, 5, 9, 10, 11, 14, 15, 16), (0, 2, 3, 4, 5, 9, 10, 11, 12, 14, 15, 16), None)
g4_3.add_edge((0, 1, 2, 3, 4, 5, 9, 10, 11, 14, 15, 16), (1, 2, 3, 4, 5, 6, 9, 10, 11, 14, 15, 16), None)
g4_3.add_edge((0, 1, 2, 3, 4, 5, 9, 10, 11, 14, 16, 17), (0, 1, 2, 3, 4, 5, 9, 11, 14, 15, 16, 17), None)
g4_3.add_edge((0, 1, 2, 3, 4, 5, 9, 10, 11, 14, 16, 17), (0, 1, 2, 3, 4, 5, 10, 11, 12, 14, 16, 17), None)
g4_3.add_edge((0, 1, 2, 3, 4, 5, 9, 10, 11, 14, 16, 17), (0, 1, 2, 3, 4, 9, 10, 11, 14, 15, 16, 17), None)
g4_3.add_edge((0, 1, 2, 3, 4, 5, 9, 10, 11, 14, 16, 17), (0, 1, 2, 3, 5, 9, 10, 11, 12, 14, 16, 17), None)
g4_3.add_edge((0, 1, 2, 3, 4, 5, 9, 10, 11, 14, 16, 17), (0, 1, 2, 4, 5, 6, 9, 10, 11, 14, 16, 17), None)
g4_3.add_edge((0, 1, 2, 3, 4, 5, 9, 10, 11, 14, 16, 17), (0, 1, 3, 4, 5, 9, 10, 11, 14, 15, 16, 17), None)
g4_3.add_edge((0, 1, 2, 3, 4, 5, 9, 10, 11, 14, 16, 17), (0, 2, 3, 4, 5, 9, 10, 11, 12, 14, 16, 17), None)
g4_3.add_edge((0, 1, 2, 3, 4, 5, 9, 10, 11, 14, 16, 17), (1, 2, 3, 4, 5, 6, 9, 10, 11, 14, 16, 17), None)
g4_3.add_edge((0, 1, 2, 3, 4, 5, 9, 11, 12, 13, 14, 17), (0, 1, 2, 3, 4, 5, 9, 11, 13, 14, 15, 17), None)
g4_3.add_edge((0, 1, 2, 3, 4, 5, 9, 11, 12, 13, 14, 17), (0, 1, 2, 3, 4, 5, 11, 12, 13, 14, 16, 17), None)
g4_3.add_edge((0, 1, 2, 3, 4, 5, 9, 11, 12, 13, 14, 17), (0, 1, 2, 3, 4, 9, 10, 11, 12, 13, 14, 17), None)
g4_3.add_edge((0, 1, 2, 3, 4, 5, 9, 11, 12, 13, 14, 17), (0, 1, 2, 3, 5, 9, 11, 12, 13, 14, 16, 17), None)
g4_3.add_edge((0, 1, 2, 3, 4, 5, 9, 11, 12, 13, 14, 17), (0, 1, 2, 4, 5, 6, 9, 11, 12, 13, 14, 17), None)
g4_3.add_edge((0, 1, 2, 3, 4, 5, 9, 11, 12, 13, 14, 17), (0, 1, 3, 4, 5, 9, 10, 11, 12, 13, 14, 17), None)
g4_3.add_edge((0, 1, 2, 3, 4, 5, 9, 11, 12, 13, 14, 17), (0, 2, 3, 4, 5, 9, 11, 12, 13, 14, 16, 17), None)
g4_3.add_edge((0, 1, 2, 3, 4, 5, 9, 11, 12, 13, 14, 17), (1, 2, 3, 4, 5, 6, 9, 11, 12, 13, 14, 17), None)
g4_3.add_edge((0, 1, 2, 3, 4, 5, 9, 11, 13, 14, 15, 17), (0, 1, 2, 3, 4, 5, 9, 11, 14, 15, 16, 17), None)
g4_3.add_edge((0, 1, 2, 3, 4, 5, 9, 11, 13, 14, 15, 17), (0, 1, 2, 3, 4, 5, 11, 13, 14, 15, 16, 17), None)
g4_3.add_edge((0, 1, 2, 3, 4, 5, 9, 11, 13, 14, 15, 17), (0, 1, 2, 3, 4, 9, 10, 11, 13, 14, 15, 17), None)
g4_3.add_edge((0, 1, 2, 3, 4, 5, 9, 11, 13, 14, 15, 17), (0, 1, 2, 3, 5, 9, 11, 13, 14, 15, 16, 17), None)
g4_3.add_edge((0, 1, 2, 3, 4, 5, 9, 11, 13, 14, 15, 17), (0, 1, 2, 4, 5, 6, 9, 11, 13, 14, 15, 17), None)
g4_3.add_edge((0, 1, 2, 3, 4, 5, 9, 11, 13, 14, 15, 17), (0, 1, 3, 4, 5, 9, 10, 11, 13, 14, 15, 17), None)
g4_3.add_edge((0, 1, 2, 3, 4, 5, 9, 11, 13, 14, 15, 17), (0, 2, 3, 4, 5, 9, 11, 13, 14, 15, 16, 17), None)
g4_3.add_edge((0, 1, 2, 3, 4, 5, 9, 11, 13, 14, 15, 17), (1, 2, 3, 4, 5, 6, 9, 11, 13, 14, 15, 17), None)
g4_3.add_edge((0, 1, 2, 3, 4, 5, 9, 11, 14, 15, 16, 17), (0, 1, 2, 3, 4, 5, 11, 13, 14, 15, 16, 17), None)
g4_3.add_edge((0, 1, 2, 3, 4, 5, 9, 11, 14, 15, 16, 17), (0, 1, 2, 3, 4, 9, 10, 11, 14, 15, 16, 17), None)
g4_3.add_edge((0, 1, 2, 3, 4, 5, 9, 11, 14, 15, 16, 17), (0, 1, 2, 3, 5, 9, 11, 13, 14, 15, 16, 17), None)
g4_3.add_edge((0, 1, 2, 3, 4, 5, 9, 11, 14, 15, 16, 17), (0, 1, 2, 4, 5, 6, 9, 11, 14, 15, 16, 17), None)
g4_3.add_edge((0, 1, 2, 3, 4, 5, 9, 11, 14, 15, 16, 17), (0, 1, 3, 4, 5, 9, 10, 11, 14, 15, 16, 17), None)
g4_3.add_edge((0, 1, 2, 3, 4, 5, 9, 11, 14, 15, 16, 17), (0, 2, 3, 4, 5, 9, 11, 13, 14, 15, 16, 17), None)
g4_3.add_edge((0, 1, 2, 3, 4, 5, 9, 11, 14, 15, 16, 17), (1, 2, 3, 4, 5, 6, 9, 11, 14, 15, 16, 17), None)
g4_3.add_edge((0, 1, 2, 3, 4, 5, 10, 11, 12, 13, 14, 15), (0, 1, 2, 3, 4, 5, 10, 11, 12, 14, 15, 16), None)
g4_3.add_edge((0, 1, 2, 3, 4, 5, 10, 11, 12, 13, 14, 15), (0, 1, 2, 3, 4, 5, 11, 12, 13, 14, 15, 16), None)
g4_3.add_edge((0, 1, 2, 3, 4, 5, 10, 11, 12, 13, 14, 15), (0, 1, 2, 3, 4, 10, 11, 12, 13, 14, 15, 17), None)
g4_3.add_edge((0, 1, 2, 3, 4, 5, 10, 11, 12, 13, 14, 15), (0, 1, 2, 3, 5, 9, 10, 11, 12, 13, 14, 15), None)
g4_3.add_edge((0, 1, 2, 3, 4, 5, 10, 11, 12, 13, 14, 15), (0, 1, 2, 4, 5, 6, 10, 11, 12, 13, 14, 15), None)
g4_3.add_edge((0, 1, 2, 3, 4, 5, 10, 11, 12, 13, 14, 15), (0, 1, 3, 4, 5, 10, 11, 12, 13, 14, 15, 17), None)
g4_3.add_edge((0, 1, 2, 3, 4, 5, 10, 11, 12, 13, 14, 15), (0, 2, 3, 4, 5, 9, 10, 11, 12, 13, 14, 15), None)
g4_3.add_edge((0, 1, 2, 3, 4, 5, 10, 11, 12, 13, 14, 15), (1, 2, 3, 4, 5, 6, 10, 11, 12, 13, 14, 15), None)
g4_3.add_edge((0, 1, 2, 3, 4, 5, 10, 11, 12, 14, 15, 16), (0, 1, 2, 3, 4, 5, 10, 11, 12, 14, 16, 17), None)
g4_3.add_edge((0, 1, 2, 3, 4, 5, 10, 11, 12, 14, 15, 16), (0, 1, 2, 3, 4, 5, 11, 12, 13, 14, 15, 16), None)
g4_3.add_edge((0, 1, 2, 3, 4, 5, 10, 11, 12, 14, 15, 16), (0, 1, 2, 3, 4, 10, 11, 12, 14, 15, 16, 17), None)
g4_3.add_edge((0, 1, 2, 3, 4, 5, 10, 11, 12, 14, 15, 16), (0, 1, 2, 3, 5, 9, 10, 11, 12, 14, 15, 16), None)
g4_3.add_edge((0, 1, 2, 3, 4, 5, 10, 11, 12, 14, 15, 16), (0, 1, 2, 4, 5, 6, 10, 11, 12, 14, 15, 16), None)
g4_3.add_edge((0, 1, 2, 3, 4, 5, 10, 11, 12, 14, 15, 16), (0, 1, 3, 4, 5, 10, 11, 12, 14, 15, 16, 17), None)
g4_3.add_edge((0, 1, 2, 3, 4, 5, 10, 11, 12, 14, 15, 16), (0, 2, 3, 4, 5, 9, 10, 11, 12, 14, 15, 16), None)
g4_3.add_edge((0, 1, 2, 3, 4, 5, 10, 11, 12, 14, 15, 16), (1, 2, 3, 4, 5, 6, 10, 11, 12, 14, 15, 16), None)
g4_3.add_edge((0, 1, 2, 3, 4, 5, 10, 11, 12, 14, 16, 17), (0, 1, 2, 3, 4, 5, 11, 12, 13, 14, 16, 17), None)
g4_3.add_edge((0, 1, 2, 3, 4, 5, 10, 11, 12, 14, 16, 17), (0, 1, 2, 3, 4, 10, 11, 12, 14, 15, 16, 17), None)
g4_3.add_edge((0, 1, 2, 3, 4, 5, 10, 11, 12, 14, 16, 17), (0, 1, 2, 3, 5, 9, 10, 11, 12, 14, 16, 17), None)
g4_3.add_edge((0, 1, 2, 3, 4, 5, 10, 11, 12, 14, 16, 17), (0, 1, 2, 4, 5, 6, 10, 11, 12, 14, 16, 17), None)
g4_3.add_edge((0, 1, 2, 3, 4, 5, 10, 11, 12, 14, 16, 17), (0, 1, 3, 4, 5, 10, 11, 12, 14, 15, 16, 17), None)
g4_3.add_edge((0, 1, 2, 3, 4, 5, 10, 11, 12, 14, 16, 17), (0, 2, 3, 4, 5, 9, 10, 11, 12, 14, 16, 17), None)
g4_3.add_edge((0, 1, 2, 3, 4, 5, 10, 11, 12, 14, 16, 17), (1, 2, 3, 4, 5, 6, 10, 11, 12, 14, 16, 17), None)
g4_3.add_edge((0, 1, 2, 3, 4, 5, 11, 12, 13, 14, 15, 16), (0, 1, 2, 3, 4, 5, 11, 12, 13, 14, 16, 17), None)
g4_3.add_edge((0, 1, 2, 3, 4, 5, 11, 12, 13, 14, 15, 16), (0, 1, 2, 3, 4, 5, 11, 13, 14, 15, 16, 17), None)
g4_3.add_edge((0, 1, 2, 3, 4, 5, 11, 12, 13, 14, 15, 16), (0, 1, 2, 3, 4, 11, 12, 13, 14, 15, 16, 17), None)
g4_3.add_edge((0, 1, 2, 3, 4, 5, 11, 12, 13, 14, 15, 16), (0, 1, 2, 3, 5, 9, 11, 12, 13, 14, 15, 16), None)
g4_3.add_edge((0, 1, 2, 3, 4, 5, 11, 12, 13, 14, 15, 16), (0, 1, 2, 4, 5, 6, 11, 12, 13, 14, 15, 16), None)
g4_3.add_edge((0, 1, 2, 3, 4, 5, 11, 12, 13, 14, 15, 16), (0, 1, 3, 4, 5, 11, 12, 13, 14, 15, 16, 17), None)
g4_3.add_edge((0, 1, 2, 3, 4, 5, 11, 12, 13, 14, 15, 16), (0, 2, 3, 4, 5, 9, 11, 12, 13, 14, 15, 16), None)
g4_3.add_edge((0, 1, 2, 3, 4, 5, 11, 12, 13, 14, 15, 16), (1, 2, 3, 4, 5, 6, 11, 12, 13, 14, 15, 16), None)
g4_3.add_edge((0, 1, 2, 3, 4, 5, 11, 12, 13, 14, 16, 17), (0, 1, 2, 3, 4, 5, 11, 13, 14, 15, 16, 17), None)
g4_3.add_edge((0, 1, 2, 3, 4, 5, 11, 12, 13, 14, 16, 17), (0, 1, 2, 3, 4, 11, 12, 13, 14, 15, 16, 17), None)
g4_3.add_edge((0, 1, 2, 3, 4, 5, 11, 12, 13, 14, 16, 17), (0, 1, 2, 3, 5, 9, 11, 12, 13, 14, 16, 17), None)
g4_3.add_edge((0, 1, 2, 3, 4, 5, 11, 12, 13, 14, 16, 17), (0, 1, 2, 4, 5, 6, 11, 12, 13, 14, 16, 17), None)
g4_3.add_edge((0, 1, 2, 3, 4, 5, 11, 12, 13, 14, 16, 17), (0, 1, 3, 4, 5, 11, 12, 13, 14, 15, 16, 17), None)
g4_3.add_edge((0, 1, 2, 3, 4, 5, 11, 12, 13, 14, 16, 17), (0, 2, 3, 4, 5, 9, 11, 12, 13, 14, 16, 17), None)
g4_3.add_edge((0, 1, 2, 3, 4, 5, 11, 12, 13, 14, 16, 17), (1, 2, 3, 4, 5, 6, 11, 12, 13, 14, 16, 17), None)
g4_3.add_edge((0, 1, 2, 3, 4, 5, 11, 13, 14, 15, 16, 17), (0, 1, 2, 3, 4, 11, 12, 13, 14, 15, 16, 17), None)
g4_3.add_edge((0, 1, 2, 3, 4, 5, 11, 13, 14, 15, 16, 17), (0, 1, 2, 3, 5, 9, 11, 13, 14, 15, 16, 17), None)
g4_3.add_edge((0, 1, 2, 3, 4, 5, 11, 13, 14, 15, 16, 17), (0, 1, 2, 4, 5, 6, 11, 13, 14, 15, 16, 17), None)
g4_3.add_edge((0, 1, 2, 3, 4, 5, 11, 13, 14, 15, 16, 17), (0, 1, 3, 4, 5, 11, 12, 13, 14, 15, 16, 17), None)
g4_3.add_edge((0, 1, 2, 3, 4, 5, 11, 13, 14, 15, 16, 17), (0, 2, 3, 4, 5, 9, 11, 13, 14, 15, 16, 17), None)
g4_3.add_edge((0, 1, 2, 3, 4, 5, 11, 13, 14, 15, 16, 17), (1, 2, 3, 4, 5, 6, 11, 13, 14, 15, 16, 17), None)
g4_3.add_edge((0, 1, 2, 3, 4, 6, 7, 8, 9, 10, 11, 17), (0, 1, 2, 3, 4, 6, 7, 8, 9, 11, 15, 17), None)
g4_3.add_edge((0, 1, 2, 3, 4, 6, 7, 8, 9, 10, 11, 17), (0, 1, 2, 3, 4, 6, 7, 8, 10, 11, 12, 17), None)
g4_3.add_edge((0, 1, 2, 3, 4, 6, 7, 8, 9, 10, 11, 17), (0, 1, 2, 3, 4, 6, 8, 9, 10, 11, 15, 17), None)
g4_3.add_edge((0, 1, 2, 3, 4, 6, 7, 8, 9, 10, 11, 17), (0, 1, 2, 3, 4, 7, 8, 9, 10, 11, 12, 17), None)
g4_3.add_edge((0, 1, 2, 3, 4, 6, 7, 8, 9, 10, 11, 17), (0, 1, 2, 3, 6, 7, 8, 9, 10, 11, 16, 17), None)
g4_3.add_edge((0, 1, 2, 3, 4, 6, 7, 8, 9, 10, 11, 17), (0, 1, 2, 4, 6, 7, 8, 9, 10, 11, 12, 17), None)
g4_3.add_edge((0, 1, 2, 3, 4, 6, 7, 8, 9, 10, 11, 17), (0, 1, 3, 4, 5, 6, 7, 8, 9, 10, 11, 17), None)
g4_3.add_edge((0, 1, 2, 3, 4, 6, 7, 8, 9, 10, 11, 17), (0, 2, 3, 4, 6, 7, 8, 9, 10, 11, 16, 17), None)
g4_3.add_edge((0, 1, 2, 3, 4, 6, 7, 8, 9, 10, 11, 17), (1, 2, 3, 4, 6, 7, 8, 9, 10, 11, 12, 17), None)
g4_3.add_edge((0, 1, 2, 3, 4, 6, 7, 8, 9, 11, 15, 17), (0, 1, 2, 3, 4, 6, 7, 8, 9, 15, 16, 17), None)
g4_3.add_edge((0, 1, 2, 3, 4, 6, 7, 8, 9, 11, 15, 17), (0, 1, 2, 3, 4, 6, 7, 8, 11, 13, 15, 17), None)
g4_3.add_edge((0, 1, 2, 3, 4, 6, 7, 8, 9, 11, 15, 17), (0, 1, 2, 3, 4, 6, 8, 9, 10, 11, 15, 17), None)
g4_3.add_edge((0, 1, 2, 3, 4, 6, 7, 8, 9, 11, 15, 17), (0, 1, 2, 3, 4, 7, 8, 9, 11, 13, 15, 17), None)
g4_3.add_edge((0, 1, 2, 3, 4, 6, 7, 8, 9, 11, 15, 17), (0, 1, 2, 3, 6, 7, 8, 9, 11, 15, 16, 17), None)
g4_3.add_edge((0, 1, 2, 3, 4, 6, 7, 8, 9, 11, 15, 17), (0, 1, 2, 4, 6, 7, 8, 9, 11, 13, 15, 17), None)
g4_3.add_edge((0, 1, 2, 3, 4, 6, 7, 8, 9, 11, 15, 17), (0, 1, 3, 4, 5, 6, 7, 8, 9, 11, 15, 17), None)
g4_3.add_edge((0, 1, 2, 3, 4, 6, 7, 8, 9, 11, 15, 17), (0, 2, 3, 4, 6, 7, 8, 9, 11, 15, 16, 17), None)
g4_3.add_edge((0, 1, 2, 3, 4, 6, 7, 8, 9, 11, 15, 17), (1, 2, 3, 4, 6, 7, 8, 9, 11, 13, 15, 17), None)
g4_3.add_edge((0, 1, 2, 3, 4, 6, 7, 8, 9, 15, 16, 17), (0, 1, 2, 3, 4, 6, 7, 8, 14, 15, 16, 17), None)
g4_3.add_edge((0, 1, 2, 3, 4, 6, 7, 8, 9, 15, 16, 17), (0, 1, 2, 3, 4, 6, 8, 9, 10, 15, 16, 17), None)
g4_3.add_edge((0, 1, 2, 3, 4, 6, 7, 8, 9, 15, 16, 17), (0, 1, 2, 3, 4, 7, 8, 9, 14, 15, 16, 17), None)
g4_3.add_edge((0, 1, 2, 3, 4, 6, 7, 8, 9, 15, 16, 17), (0, 1, 2, 3, 6, 7, 8, 9, 11, 15, 16, 17), None)
g4_3.add_edge((0, 1, 2, 3, 4, 6, 7, 8, 9, 15, 16, 17), (0, 1, 2, 4, 6, 7, 8, 9, 14, 15, 16, 17), None)
g4_3.add_edge((0, 1, 2, 3, 4, 6, 7, 8, 9, 15, 16, 17), (0, 1, 3, 4, 5, 6, 7, 8, 9, 15, 16, 17), None)
g4_3.add_edge((0, 1, 2, 3, 4, 6, 7, 8, 9, 15, 16, 17), (0, 2, 3, 4, 6, 7, 8, 9, 11, 15, 16, 17), None)
g4_3.add_edge((0, 1, 2, 3, 4, 6, 7, 8, 9, 15, 16, 17), (1, 2, 3, 4, 6, 7, 8, 9, 14, 15, 16, 17), None)
g4_3.add_edge((0, 1, 2, 3, 4, 6, 7, 8, 10, 11, 12, 17), (0, 1, 2, 3, 4, 6, 7, 8, 11, 12, 13, 17), None)
g4_3.add_edge((0, 1, 2, 3, 4, 6, 7, 8, 10, 11, 12, 17), (0, 1, 2, 3, 4, 6, 8, 10, 11, 12, 15, 17), None)
g4_3.add_edge((0, 1, 2, 3, 4, 6, 7, 8, 10, 11, 12, 17), (0, 1, 2, 3, 4, 7, 8, 9, 10, 11, 12, 17), None)
g4_3.add_edge((0, 1, 2, 3, 4, 6, 7, 8, 10, 11, 12, 17), (0, 1, 2, 3, 6, 7, 8, 10, 11, 12, 16, 17), None)
g4_3.add_edge((0, 1, 2, 3, 4, 6, 7, 8, 10, 11, 12, 17), (0, 1, 2, 4, 6, 7, 8, 9, 10, 11, 12, 17), None)
g4_3.add_edge((0, 1, 2, 3, 4, 6, 7, 8, 10, 11, 12, 17), (0, 1, 3, 4, 5, 6, 7, 8, 10, 11, 12, 17), None)
g4_3.add_edge((0, 1, 2, 3, 4, 6, 7, 8, 10, 11, 12, 17), (0, 2, 3, 4, 6, 7, 8, 10, 11, 12, 16, 17), None)
g4_3.add_edge((0, 1, 2, 3, 4, 6, 7, 8, 10, 11, 12, 17), (1, 2, 3, 4, 6, 7, 8, 9, 10, 11, 12, 17), None)
g4_3.add_edge((0, 1, 2, 3, 4, 6, 7, 8, 11, 12, 13, 17), (0, 1, 2, 3, 4, 6, 7, 8, 11, 13, 15, 17), None)
g4_3.add_edge((0, 1, 2, 3, 4, 6, 7, 8, 11, 12, 13, 17), (0, 1, 2, 3, 4, 6, 7, 8, 12, 13, 14, 17), None)
g4_3.add_edge((0, 1, 2, 3, 4, 6, 7, 8, 11, 12, 13, 17), (0, 1, 2, 3, 4, 6, 8, 11, 12, 13, 15, 17), None)
g4_3.add_edge((0, 1, 2, 3, 4, 6, 7, 8, 11, 12, 13, 17), (0, 1, 2, 3, 4, 7, 8, 9, 11, 12, 13, 17), None)
g4_3.add_edge((0, 1, 2, 3, 4, 6, 7, 8, 11, 12, 13, 17), (0, 1, 2, 3, 6, 7, 8, 11, 12, 13, 16, 17), None)
g4_3.add_edge((0, 1, 2, 3, 4, 6, 7, 8, 11, 12, 13, 17), (0, 1, 2, 4, 6, 7, 8, 9, 11, 12, 13, 17), None)
g4_3.add_edge((0, 1, 2, 3, 4, 6, 7, 8, 11, 12, 13, 17), (0, 1, 3, 4, 5, 6, 7, 8, 11, 12, 13, 17), None)
g4_3.add_edge((0, 1, 2, 3, 4, 6, 7, 8, 11, 12, 13, 17), (0, 2, 3, 4, 6, 7, 8, 11, 12, 13, 16, 17), None)
g4_3.add_edge((0, 1, 2, 3, 4, 6, 7, 8, 11, 12, 13, 17), (1, 2, 3, 4, 6, 7, 8, 9, 11, 12, 13, 17), None)
g4_3.add_edge((0, 1, 2, 3, 4, 6, 7, 8, 11, 13, 15, 17), (0, 1, 2, 3, 4, 6, 7, 8, 13, 14, 15, 17), None)
g4_3.add_edge((0, 1, 2, 3, 4, 6, 7, 8, 11, 13, 15, 17), (0, 1, 2, 3, 4, 6, 8, 11, 12, 13, 15, 17), None)
g4_3.add_edge((0, 1, 2, 3, 4, 6, 7, 8, 11, 13, 15, 17), (0, 1, 2, 3, 4, 7, 8, 9, 11, 13, 15, 17), None)
g4_3.add_edge((0, 1, 2, 3, 4, 6, 7, 8, 11, 13, 15, 17), (0, 1, 2, 3, 6, 7, 8, 11, 13, 15, 16, 17), None)
g4_3.add_edge((0, 1, 2, 3, 4, 6, 7, 8, 11, 13, 15, 17), (0, 1, 2, 4, 6, 7, 8, 9, 11, 13, 15, 17), None)
g4_3.add_edge((0, 1, 2, 3, 4, 6, 7, 8, 11, 13, 15, 17), (0, 1, 3, 4, 5, 6, 7, 8, 11, 13, 15, 17), None)
g4_3.add_edge((0, 1, 2, 3, 4, 6, 7, 8, 11, 13, 15, 17), (0, 2, 3, 4, 6, 7, 8, 11, 13, 15, 16, 17), None)
g4_3.add_edge((0, 1, 2, 3, 4, 6, 7, 8, 11, 13, 15, 17), (1, 2, 3, 4, 6, 7, 8, 9, 11, 13, 15, 17), None)
g4_3.add_edge((0, 1, 2, 3, 4, 6, 7, 8, 12, 13, 14, 17), (0, 1, 2, 3, 4, 6, 7, 8, 13, 14, 15, 17), None)
g4_3.add_edge((0, 1, 2, 3, 4, 6, 7, 8, 12, 13, 14, 17), (0, 1, 2, 3, 4, 6, 8, 12, 13, 14, 15, 17), None)
g4_3.add_edge((0, 1, 2, 3, 4, 6, 7, 8, 12, 13, 14, 17), (0, 1, 2, 3, 4, 7, 8, 9, 12, 13, 14, 17), None)
g4_3.add_edge((0, 1, 2, 3, 4, 6, 7, 8, 12, 13, 14, 17), (0, 1, 2, 3, 6, 7, 8, 12, 13, 14, 16, 17), None)
g4_3.add_edge((0, 1, 2, 3, 4, 6, 7, 8, 12, 13, 14, 17), (0, 1, 2, 4, 6, 7, 8, 9, 12, 13, 14, 17), None)
g4_3.add_edge((0, 1, 2, 3, 4, 6, 7, 8, 12, 13, 14, 17), (0, 1, 3, 4, 5, 6, 7, 8, 12, 13, 14, 17), None)
g4_3.add_edge((0, 1, 2, 3, 4, 6, 7, 8, 12, 13, 14, 17), (0, 2, 3, 4, 6, 7, 8, 12, 13, 14, 16, 17), None)
g4_3.add_edge((0, 1, 2, 3, 4, 6, 7, 8, 12, 13, 14, 17), (1, 2, 3, 4, 6, 7, 8, 9, 12, 13, 14, 17), None)
g4_3.add_edge((0, 1, 2, 3, 4, 6, 7, 8, 13, 14, 15, 17), (0, 1, 2, 3, 4, 6, 7, 8, 14, 15, 16, 17), None)
g4_3.add_edge((0, 1, 2, 3, 4, 6, 7, 8, 13, 14, 15, 17), (0, 1, 2, 3, 4, 6, 8, 12, 13, 14, 15, 17), None)
g4_3.add_edge((0, 1, 2, 3, 4, 6, 7, 8, 13, 14, 15, 17), (0, 1, 2, 3, 4, 7, 8, 9, 13, 14, 15, 17), None)
g4_3.add_edge((0, 1, 2, 3, 4, 6, 7, 8, 13, 14, 15, 17), (0, 1, 2, 3, 6, 7, 8, 13, 14, 15, 16, 17), None)
g4_3.add_edge((0, 1, 2, 3, 4, 6, 7, 8, 13, 14, 15, 17), (0, 1, 2, 4, 6, 7, 8, 9, 13, 14, 15, 17), None)
g4_3.add_edge((0, 1, 2, 3, 4, 6, 7, 8, 13, 14, 15, 17), (0, 1, 3, 4, 5, 6, 7, 8, 13, 14, 15, 17), None)
g4_3.add_edge((0, 1, 2, 3, 4, 6, 7, 8, 13, 14, 15, 17), (0, 2, 3, 4, 6, 7, 8, 13, 14, 15, 16, 17), None)
g4_3.add_edge((0, 1, 2, 3, 4, 6, 7, 8, 13, 14, 15, 17), (1, 2, 3, 4, 6, 7, 8, 9, 13, 14, 15, 17), None)
g4_3.add_edge((0, 1, 2, 3, 4, 6, 7, 8, 14, 15, 16, 17), (0, 1, 2, 3, 4, 6, 8, 12, 14, 15, 16, 17), None)
g4_3.add_edge((0, 1, 2, 3, 4, 6, 7, 8, 14, 15, 16, 17), (0, 1, 2, 3, 4, 7, 8, 9, 14, 15, 16, 17), None)
g4_3.add_edge((0, 1, 2, 3, 4, 6, 7, 8, 14, 15, 16, 17), (0, 1, 2, 3, 6, 7, 8, 13, 14, 15, 16, 17), None)
g4_3.add_edge((0, 1, 2, 3, 4, 6, 7, 8, 14, 15, 16, 17), (0, 1, 2, 4, 6, 7, 8, 9, 14, 15, 16, 17), None)
g4_3.add_edge((0, 1, 2, 3, 4, 6, 7, 8, 14, 15, 16, 17), (0, 1, 3, 4, 5, 6, 7, 8, 14, 15, 16, 17), None)
g4_3.add_edge((0, 1, 2, 3, 4, 6, 7, 8, 14, 15, 16, 17), (0, 2, 3, 4, 6, 7, 8, 13, 14, 15, 16, 17), None)
g4_3.add_edge((0, 1, 2, 3, 4, 6, 7, 8, 14, 15, 16, 17), (1, 2, 3, 4, 6, 7, 8, 9, 14, 15, 16, 17), None)
g4_3.add_edge((0, 1, 2, 3, 4, 6, 8, 9, 10, 11, 15, 17), (0, 1, 2, 3, 4, 6, 8, 9, 10, 15, 16, 17), None)
g4_3.add_edge((0, 1, 2, 3, 4, 6, 8, 9, 10, 11, 15, 17), (0, 1, 2, 3, 4, 6, 8, 10, 11, 12, 15, 17), None)
g4_3.add_edge((0, 1, 2, 3, 4, 6, 8, 9, 10, 11, 15, 17), (0, 1, 2, 3, 4, 6, 9, 10, 11, 15, 16, 17), None)
g4_3.add_edge((0, 1, 2, 3, 4, 6, 8, 9, 10, 11, 15, 17), (0, 1, 2, 3, 4, 8, 9, 10, 11, 13, 15, 17), None)
g4_3.add_edge((0, 1, 2, 3, 4, 6, 8, 9, 10, 11, 15, 17), (0, 1, 2, 3, 6, 8, 9, 10, 11, 15, 16, 17), None)
g4_3.add_edge((0, 1, 2, 3, 4, 6, 8, 9, 10, 11, 15, 17), (0, 1, 2, 4, 6, 8, 9, 10, 11, 13, 15, 17), None)
g4_3.add_edge((0, 1, 2, 3, 4, 6, 8, 9, 10, 11, 15, 17), (0, 1, 3, 4, 5, 6, 8, 9, 10, 11, 15, 17), None)
g4_3.add_edge((0, 1, 2, 3, 4, 6, 8, 9, 10, 11, 15, 17), (0, 2, 3, 4, 6, 8, 9, 10, 11, 15, 16, 17), None)
g4_3.add_edge((0, 1, 2, 3, 4, 6, 8, 9, 10, 11, 15, 17), (1, 2, 3, 4, 6, 8, 9, 10, 11, 13, 15, 17), None)
g4_3.add_edge((0, 1, 2, 3, 4, 6, 8, 9, 10, 15, 16, 17), (0, 1, 2, 3, 4, 6, 8, 10, 12, 15, 16, 17), None)
g4_3.add_edge((0, 1, 2, 3, 4, 6, 8, 9, 10, 15, 16, 17), (0, 1, 2, 3, 4, 6, 9, 10, 11, 15, 16, 17), None)
g4_3.add_edge((0, 1, 2, 3, 4, 6, 8, 9, 10, 15, 16, 17), (0, 1, 2, 3, 4, 8, 9, 10, 14, 15, 16, 17), None)
g4_3.add_edge((0, 1, 2, 3, 4, 6, 8, 9, 10, 15, 16, 17), (0, 1, 2, 3, 6, 8, 9, 10, 11, 15, 16, 17), None)
g4_3.add_edge((0, 1, 2, 3, 4, 6, 8, 9, 10, 15, 16, 17), (0, 1, 2, 4, 6, 8, 9, 10, 14, 15, 16, 17), None)
g4_3.add_edge((0, 1, 2, 3, 4, 6, 8, 9, 10, 15, 16, 17), (0, 1, 3, 4, 5, 6, 8, 9, 10, 15, 16, 17), None)
g4_3.add_edge((0, 1, 2, 3, 4, 6, 8, 9, 10, 15, 16, 17), (0, 2, 3, 4, 6, 8, 9, 10, 11, 15, 16, 17), None)
g4_3.add_edge((0, 1, 2, 3, 4, 6, 8, 9, 10, 15, 16, 17), (1, 2, 3, 4, 6, 8, 9, 10, 14, 15, 16, 17), None)
g4_3.add_edge((0, 1, 2, 3, 4, 6, 8, 10, 11, 12, 15, 17), (0, 1, 2, 3, 4, 6, 8, 10, 12, 15, 16, 17), None)
g4_3.add_edge((0, 1, 2, 3, 4, 6, 8, 10, 11, 12, 15, 17), (0, 1, 2, 3, 4, 6, 8, 11, 12, 13, 15, 17), None)
g4_3.add_edge((0, 1, 2, 3, 4, 6, 8, 10, 11, 12, 15, 17), (0, 1, 2, 3, 4, 6, 10, 11, 12, 15, 16, 17), None)
g4_3.add_edge((0, 1, 2, 3, 4, 6, 8, 10, 11, 12, 15, 17), (0, 1, 2, 3, 4, 8, 10, 11, 12, 13, 15, 17), None)
g4_3.add_edge((0, 1, 2, 3, 4, 6, 8, 10, 11, 12, 15, 17), (0, 1, 2, 3, 6, 8, 10, 11, 12, 15, 16, 17), None)
g4_3.add_edge((0, 1, 2, 3, 4, 6, 8, 10, 11, 12, 15, 17), (0, 1, 2, 4, 6, 8, 10, 11, 12, 13, 15, 17), None)
g4_3.add_edge((0, 1, 2, 3, 4, 6, 8, 10, 11, 12, 15, 17), (0, 1, 3, 4, 5, 6, 8, 10, 11, 12, 15, 17), None)
g4_3.add_edge((0, 1, 2, 3, 4, 6, 8, 10, 11, 12, 15, 17), (0, 2, 3, 4, 6, 8, 10, 11, 12, 15, 16, 17), None)
g4_3.add_edge((0, 1, 2, 3, 4, 6, 8, 10, 11, 12, 15, 17), (1, 2, 3, 4, 6, 8, 10, 11, 12, 13, 15, 17), None)
g4_3.add_edge((0, 1, 2, 3, 4, 6, 8, 10, 12, 15, 16, 17), (0, 1, 2, 3, 4, 6, 8, 12, 14, 15, 16, 17), None)
g4_3.add_edge((0, 1, 2, 3, 4, 6, 8, 10, 12, 15, 16, 17), (0, 1, 2, 3, 4, 6, 10, 11, 12, 15, 16, 17), None)
g4_3.add_edge((0, 1, 2, 3, 4, 6, 8, 10, 12, 15, 16, 17), (0, 1, 2, 3, 4, 8, 10, 12, 14, 15, 16, 17), None)
g4_3.add_edge((0, 1, 2, 3, 4, 6, 8, 10, 12, 15, 16, 17), (0, 1, 2, 3, 6, 8, 10, 11, 12, 15, 16, 17), None)
g4_3.add_edge((0, 1, 2, 3, 4, 6, 8, 10, 12, 15, 16, 17), (0, 1, 2, 4, 6, 8, 10, 12, 14, 15, 16, 17), None)
g4_3.add_edge((0, 1, 2, 3, 4, 6, 8, 10, 12, 15, 16, 17), (0, 1, 3, 4, 5, 6, 8, 10, 12, 15, 16, 17), None)
g4_3.add_edge((0, 1, 2, 3, 4, 6, 8, 10, 12, 15, 16, 17), (0, 2, 3, 4, 6, 8, 10, 11, 12, 15, 16, 17), None)
g4_3.add_edge((0, 1, 2, 3, 4, 6, 8, 10, 12, 15, 16, 17), (1, 2, 3, 4, 6, 8, 10, 12, 14, 15, 16, 17), None)
g4_3.add_edge((0, 1, 2, 3, 4, 6, 8, 11, 12, 13, 15, 17), (0, 1, 2, 3, 4, 6, 8, 12, 13, 14, 15, 17), None)
g4_3.add_edge((0, 1, 2, 3, 4, 6, 8, 11, 12, 13, 15, 17), (0, 1, 2, 3, 4, 6, 11, 12, 13, 15, 16, 17), None)
g4_3.add_edge((0, 1, 2, 3, 4, 6, 8, 11, 12, 13, 15, 17), (0, 1, 2, 3, 4, 8, 10, 11, 12, 13, 15, 17), None)
g4_3.add_edge((0, 1, 2, 3, 4, 6, 8, 11, 12, 13, 15, 17), (0, 1, 2, 3, 6, 8, 11, 12, 13, 15, 16, 17), None)
g4_3.add_edge((0, 1, 2, 3, 4, 6, 8, 11, 12, 13, 15, 17), (0, 1, 2, 4, 6, 8, 10, 11, 12, 13, 15, 17), None)
g4_3.add_edge((0, 1, 2, 3, 4, 6, 8, 11, 12, 13, 15, 17), (0, 1, 3, 4, 5, 6, 8, 11, 12, 13, 15, 17), None)
g4_3.add_edge((0, 1, 2, 3, 4, 6, 8, 11, 12, 13, 15, 17), (0, 2, 3, 4, 6, 8, 11, 12, 13, 15, 16, 17), None)
g4_3.add_edge((0, 1, 2, 3, 4, 6, 8, 11, 12, 13, 15, 17), (1, 2, 3, 4, 6, 8, 10, 11, 12, 13, 15, 17), None)
g4_3.add_edge((0, 1, 2, 3, 4, 6, 8, 12, 13, 14, 15, 17), (0, 1, 2, 3, 4, 6, 8, 12, 14, 15, 16, 17), None)
g4_3.add_edge((0, 1, 2, 3, 4, 6, 8, 12, 13, 14, 15, 17), (0, 1, 2, 3, 4, 6, 12, 13, 14, 15, 16, 17), None)
g4_3.add_edge((0, 1, 2, 3, 4, 6, 8, 12, 13, 14, 15, 17), (0, 1, 2, 3, 4, 8, 10, 12, 13, 14, 15, 17), None)
g4_3.add_edge((0, 1, 2, 3, 4, 6, 8, 12, 13, 14, 15, 17), (0, 1, 2, 3, 6, 8, 12, 13, 14, 15, 16, 17), None)
g4_3.add_edge((0, 1, 2, 3, 4, 6, 8, 12, 13, 14, 15, 17), (0, 1, 2, 4, 6, 8, 10, 12, 13, 14, 15, 17), None)
g4_3.add_edge((0, 1, 2, 3, 4, 6, 8, 12, 13, 14, 15, 17), (0, 1, 3, 4, 5, 6, 8, 12, 13, 14, 15, 17), None)
g4_3.add_edge((0, 1, 2, 3, 4, 6, 8, 12, 13, 14, 15, 17), (0, 2, 3, 4, 6, 8, 12, 13, 14, 15, 16, 17), None)
g4_3.add_edge((0, 1, 2, 3, 4, 6, 8, 12, 13, 14, 15, 17), (1, 2, 3, 4, 6, 8, 10, 12, 13, 14, 15, 17), None)
g4_3.add_edge((0, 1, 2, 3, 4, 6, 8, 12, 14, 15, 16, 17), (0, 1, 2, 3, 4, 6, 12, 13, 14, 15, 16, 17), None)
g4_3.add_edge((0, 1, 2, 3, 4, 6, 8, 12, 14, 15, 16, 17), (0, 1, 2, 3, 4, 8, 10, 12, 14, 15, 16, 17), None)
g4_3.add_edge((0, 1, 2, 3, 4, 6, 8, 12, 14, 15, 16, 17), (0, 1, 2, 3, 6, 8, 12, 13, 14, 15, 16, 17), None)
g4_3.add_edge((0, 1, 2, 3, 4, 6, 8, 12, 14, 15, 16, 17), (0, 1, 2, 4, 6, 8, 10, 12, 14, 15, 16, 17), None)
g4_3.add_edge((0, 1, 2, 3, 4, 6, 8, 12, 14, 15, 16, 17), (0, 1, 3, 4, 5, 6, 8, 12, 14, 15, 16, 17), None)
g4_3.add_edge((0, 1, 2, 3, 4, 6, 8, 12, 14, 15, 16, 17), (0, 2, 3, 4, 6, 8, 12, 13, 14, 15, 16, 17), None)
g4_3.add_edge((0, 1, 2, 3, 4, 6, 8, 12, 14, 15, 16, 17), (1, 2, 3, 4, 6, 8, 10, 12, 14, 15, 16, 17), None)
g4_3.add_edge((0, 1, 2, 3, 4, 6, 9, 10, 11, 15, 16, 17), (0, 1, 2, 3, 4, 6, 10, 11, 12, 15, 16, 17), None)
g4_3.add_edge((0, 1, 2, 3, 4, 6, 9, 10, 11, 15, 16, 17), (0, 1, 2, 3, 4, 9, 10, 11, 14, 15, 16, 17), None)
g4_3.add_edge((0, 1, 2, 3, 4, 6, 9, 10, 11, 15, 16, 17), (0, 1, 2, 3, 6, 8, 9, 10, 11, 15, 16, 17), None)
g4_3.add_edge((0, 1, 2, 3, 4, 6, 9, 10, 11, 15, 16, 17), (0, 1, 2, 4, 6, 9, 10, 11, 14, 15, 16, 17), None)
g4_3.add_edge((0, 1, 2, 3, 4, 6, 9, 10, 11, 15, 16, 17), (0, 1, 3, 4, 5, 6, 9, 10, 11, 15, 16, 17), None)
g4_3.add_edge((0, 1, 2, 3, 4, 6, 9, 10, 11, 15, 16, 17), (0, 2, 3, 4, 6, 8, 9, 10, 11, 15, 16, 17), None)
g4_3.add_edge((0, 1, 2, 3, 4, 6, 9, 10, 11, 15, 16, 17), (1, 2, 3, 4, 6, 9, 10, 11, 14, 15, 16, 17), None)
g4_3.add_edge((0, 1, 2, 3, 4, 6, 10, 11, 12, 15, 16, 17), (0, 1, 2, 3, 4, 6, 11, 12, 13, 15, 16, 17), None)
g4_3.add_edge((0, 1, 2, 3, 4, 6, 10, 11, 12, 15, 16, 17), (0, 1, 2, 3, 4, 10, 11, 12, 14, 15, 16, 17), None)
g4_3.add_edge((0, 1, 2, 3, 4, 6, 10, 11, 12, 15, 16, 17), (0, 1, 2, 3, 6, 8, 10, 11, 12, 15, 16, 17), None)
g4_3.add_edge((0, 1, 2, 3, 4, 6, 10, 11, 12, 15, 16, 17), (0, 1, 2, 4, 6, 10, 11, 12, 14, 15, 16, 17), None)
g4_3.add_edge((0, 1, 2, 3, 4, 6, 10, 11, 12, 15, 16, 17), (0, 1, 3, 4, 5, 6, 10, 11, 12, 15, 16, 17), None)
g4_3.add_edge((0, 1, 2, 3, 4, 6, 10, 11, 12, 15, 16, 17), (0, 2, 3, 4, 6, 8, 10, 11, 12, 15, 16, 17), None)
g4_3.add_edge((0, 1, 2, 3, 4, 6, 10, 11, 12, 15, 16, 17), (1, 2, 3, 4, 6, 10, 11, 12, 14, 15, 16, 17), None)
g4_3.add_edge((0, 1, 2, 3, 4, 6, 11, 12, 13, 15, 16, 17), (0, 1, 2, 3, 4, 6, 12, 13, 14, 15, 16, 17), None)
g4_3.add_edge((0, 1, 2, 3, 4, 6, 11, 12, 13, 15, 16, 17), (0, 1, 2, 3, 4, 11, 12, 13, 14, 15, 16, 17), None)
g4_3.add_edge((0, 1, 2, 3, 4, 6, 11, 12, 13, 15, 16, 17), (0, 1, 2, 3, 6, 8, 11, 12, 13, 15, 16, 17), None)
g4_3.add_edge((0, 1, 2, 3, 4, 6, 11, 12, 13, 15, 16, 17), (0, 1, 2, 4, 6, 11, 12, 13, 14, 15, 16, 17), None)
g4_3.add_edge((0, 1, 2, 3, 4, 6, 11, 12, 13, 15, 16, 17), (0, 1, 3, 4, 5, 6, 11, 12, 13, 15, 16, 17), None)
g4_3.add_edge((0, 1, 2, 3, 4, 6, 11, 12, 13, 15, 16, 17), (0, 2, 3, 4, 6, 8, 11, 12, 13, 15, 16, 17), None)
g4_3.add_edge((0, 1, 2, 3, 4, 6, 11, 12, 13, 15, 16, 17), (1, 2, 3, 4, 6, 11, 12, 13, 14, 15, 16, 17), None)
g4_3.add_edge((0, 1, 2, 3, 4, 6, 12, 13, 14, 15, 16, 17), (0, 1, 2, 3, 4, 11, 12, 13, 14, 15, 16, 17), None)
g4_3.add_edge((0, 1, 2, 3, 4, 6, 12, 13, 14, 15, 16, 17), (0, 1, 2, 3, 6, 8, 12, 13, 14, 15, 16, 17), None)
g4_3.add_edge((0, 1, 2, 3, 4, 6, 12, 13, 14, 15, 16, 17), (0, 1, 2, 4, 6, 11, 12, 13, 14, 15, 16, 17), None)
g4_3.add_edge((0, 1, 2, 3, 4, 6, 12, 13, 14, 15, 16, 17), (0, 1, 3, 4, 5, 6, 12, 13, 14, 15, 16, 17), None)
g4_3.add_edge((0, 1, 2, 3, 4, 6, 12, 13, 14, 15, 16, 17), (0, 2, 3, 4, 6, 8, 12, 13, 14, 15, 16, 17), None)
g4_3.add_edge((0, 1, 2, 3, 4, 6, 12, 13, 14, 15, 16, 17), (1, 2, 3, 4, 6, 11, 12, 13, 14, 15, 16, 17), None)
g4_3.add_edge((0, 1, 2, 3, 4, 7, 8, 9, 10, 11, 12, 17), (0, 1, 2, 3, 4, 7, 8, 9, 11, 12, 13, 17), None)
g4_3.add_edge((0, 1, 2, 3, 4, 7, 8, 9, 10, 11, 12, 17), (0, 1, 2, 3, 4, 8, 9, 10, 11, 12, 13, 17), None)
g4_3.add_edge((0, 1, 2, 3, 4, 7, 8, 9, 10, 11, 12, 17), (0, 1, 2, 3, 7, 8, 9, 10, 11, 12, 16, 17), None)
g4_3.add_edge((0, 1, 2, 3, 4, 7, 8, 9, 10, 11, 12, 17), (0, 1, 2, 4, 6, 7, 8, 9, 10, 11, 12, 17), None)
g4_3.add_edge((0, 1, 2, 3, 4, 7, 8, 9, 10, 11, 12, 17), (0, 1, 3, 4, 5, 7, 8, 9, 10, 11, 12, 17), None)
g4_3.add_edge((0, 1, 2, 3, 4, 7, 8, 9, 10, 11, 12, 17), (0, 2, 3, 4, 7, 8, 9, 10, 11, 12, 16, 17), None)
g4_3.add_edge((0, 1, 2, 3, 4, 7, 8, 9, 10, 11, 12, 17), (1, 2, 3, 4, 6, 7, 8, 9, 10, 11, 12, 17), None)
g4_3.add_edge((0, 1, 2, 3, 4, 7, 8, 9, 11, 12, 13, 17), (0, 1, 2, 3, 4, 7, 8, 9, 11, 13, 15, 17), None)
g4_3.add_edge((0, 1, 2, 3, 4, 7, 8, 9, 11, 12, 13, 17), (0, 1, 2, 3, 4, 7, 8, 9, 12, 13, 14, 17), None)
g4_3.add_edge((0, 1, 2, 3, 4, 7, 8, 9, 11, 12, 13, 17), (0, 1, 2, 3, 4, 8, 9, 10, 11, 12, 13, 17), None)
g4_3.add_edge((0, 1, 2, 3, 4, 7, 8, 9, 11, 12, 13, 17), (0, 1, 2, 3, 7, 8, 9, 11, 12, 13, 16, 17), None)
g4_3.add_edge((0, 1, 2, 3, 4, 7, 8, 9, 11, 12, 13, 17), (0, 1, 2, 4, 6, 7, 8, 9, 11, 12, 13, 17), None)
g4_3.add_edge((0, 1, 2, 3, 4, 7, 8, 9, 11, 12, 13, 17), (0, 1, 3, 4, 5, 7, 8, 9, 11, 12, 13, 17), None)
g4_3.add_edge((0, 1, 2, 3, 4, 7, 8, 9, 11, 12, 13, 17), (0, 2, 3, 4, 7, 8, 9, 11, 12, 13, 16, 17), None)
g4_3.add_edge((0, 1, 2, 3, 4, 7, 8, 9, 11, 12, 13, 17), (1, 2, 3, 4, 6, 7, 8, 9, 11, 12, 13, 17), None)
g4_3.add_edge((0, 1, 2, 3, 4, 7, 8, 9, 11, 13, 15, 17), (0, 1, 2, 3, 4, 7, 8, 9, 13, 14, 15, 17), None)
g4_3.add_edge((0, 1, 2, 3, 4, 7, 8, 9, 11, 13, 15, 17), (0, 1, 2, 3, 4, 8, 9, 10, 11, 13, 15, 17), None)
g4_3.add_edge((0, 1, 2, 3, 4, 7, 8, 9, 11, 13, 15, 17), (0, 1, 2, 3, 7, 8, 9, 11, 13, 15, 16, 17), None)
g4_3.add_edge((0, 1, 2, 3, 4, 7, 8, 9, 11, 13, 15, 17), (0, 1, 2, 4, 6, 7, 8, 9, 11, 13, 15, 17), None)
g4_3.add_edge((0, 1, 2, 3, 4, 7, 8, 9, 11, 13, 15, 17), (0, 1, 3, 4, 5, 7, 8, 9, 11, 13, 15, 17), None)
g4_3.add_edge((0, 1, 2, 3, 4, 7, 8, 9, 11, 13, 15, 17), (0, 2, 3, 4, 7, 8, 9, 11, 13, 15, 16, 17), None)
g4_3.add_edge((0, 1, 2, 3, 4, 7, 8, 9, 11, 13, 15, 17), (1, 2, 3, 4, 6, 7, 8, 9, 11, 13, 15, 17), None)
g4_3.add_edge((0, 1, 2, 3, 4, 7, 8, 9, 12, 13, 14, 17), (0, 1, 2, 3, 4, 7, 8, 9, 13, 14, 15, 17), None)
g4_3.add_edge((0, 1, 2, 3, 4, 7, 8, 9, 12, 13, 14, 17), (0, 1, 2, 3, 4, 8, 9, 10, 12, 13, 14, 17), None)
g4_3.add_edge((0, 1, 2, 3, 4, 7, 8, 9, 12, 13, 14, 17), (0, 1, 2, 3, 7, 8, 9, 12, 13, 14, 16, 17), None)
g4_3.add_edge((0, 1, 2, 3, 4, 7, 8, 9, 12, 13, 14, 17), (0, 1, 2, 4, 6, 7, 8, 9, 12, 13, 14, 17), None)
g4_3.add_edge((0, 1, 2, 3, 4, 7, 8, 9, 12, 13, 14, 17), (0, 1, 3, 4, 5, 7, 8, 9, 12, 13, 14, 17), None)
g4_3.add_edge((0, 1, 2, 3, 4, 7, 8, 9, 12, 13, 14, 17), (0, 2, 3, 4, 7, 8, 9, 12, 13, 14, 16, 17), None)
g4_3.add_edge((0, 1, 2, 3, 4, 7, 8, 9, 12, 13, 14, 17), (1, 2, 3, 4, 6, 7, 8, 9, 12, 13, 14, 17), None)
g4_3.add_edge((0, 1, 2, 3, 4, 7, 8, 9, 13, 14, 15, 17), (0, 1, 2, 3, 4, 7, 8, 9, 14, 15, 16, 17), None)
g4_3.add_edge((0, 1, 2, 3, 4, 7, 8, 9, 13, 14, 15, 17), (0, 1, 2, 3, 4, 8, 9, 10, 13, 14, 15, 17), None)
g4_3.add_edge((0, 1, 2, 3, 4, 7, 8, 9, 13, 14, 15, 17), (0, 1, 2, 3, 7, 8, 9, 13, 14, 15, 16, 17), None)
g4_3.add_edge((0, 1, 2, 3, 4, 7, 8, 9, 13, 14, 15, 17), (0, 1, 2, 4, 6, 7, 8, 9, 13, 14, 15, 17), None)
g4_3.add_edge((0, 1, 2, 3, 4, 7, 8, 9, 13, 14, 15, 17), (0, 1, 3, 4, 5, 7, 8, 9, 13, 14, 15, 17), None)
g4_3.add_edge((0, 1, 2, 3, 4, 7, 8, 9, 13, 14, 15, 17), (0, 2, 3, 4, 7, 8, 9, 13, 14, 15, 16, 17), None)
g4_3.add_edge((0, 1, 2, 3, 4, 7, 8, 9, 13, 14, 15, 17), (1, 2, 3, 4, 6, 7, 8, 9, 13, 14, 15, 17), None)
g4_3.add_edge((0, 1, 2, 3, 4, 7, 8, 9, 14, 15, 16, 17), (0, 1, 2, 3, 4, 8, 9, 10, 14, 15, 16, 17), None)
g4_3.add_edge((0, 1, 2, 3, 4, 7, 8, 9, 14, 15, 16, 17), (0, 1, 2, 3, 7, 8, 9, 13, 14, 15, 16, 17), None)
g4_3.add_edge((0, 1, 2, 3, 4, 7, 8, 9, 14, 15, 16, 17), (0, 1, 2, 4, 6, 7, 8, 9, 14, 15, 16, 17), None)
g4_3.add_edge((0, 1, 2, 3, 4, 7, 8, 9, 14, 15, 16, 17), (0, 1, 3, 4, 5, 7, 8, 9, 14, 15, 16, 17), None)
g4_3.add_edge((0, 1, 2, 3, 4, 7, 8, 9, 14, 15, 16, 17), (0, 2, 3, 4, 7, 8, 9, 13, 14, 15, 16, 17), None)
g4_3.add_edge((0, 1, 2, 3, 4, 7, 8, 9, 14, 15, 16, 17), (1, 2, 3, 4, 6, 7, 8, 9, 14, 15, 16, 17), None)
g4_3.add_edge((0, 1, 2, 3, 4, 8, 9, 10, 11, 12, 13, 17), (0, 1, 2, 3, 4, 8, 9, 10, 11, 13, 15, 17), None)
g4_3.add_edge((0, 1, 2, 3, 4, 8, 9, 10, 11, 12, 13, 17), (0, 1, 2, 3, 4, 8, 9, 10, 12, 13, 14, 17), None)
g4_3.add_edge((0, 1, 2, 3, 4, 8, 9, 10, 11, 12, 13, 17), (0, 1, 2, 3, 4, 8, 10, 11, 12, 13, 15, 17), None)
g4_3.add_edge((0, 1, 2, 3, 4, 8, 9, 10, 11, 12, 13, 17), (0, 1, 2, 3, 4, 9, 10, 11, 12, 13, 14, 17), None)
g4_3.add_edge((0, 1, 2, 3, 4, 8, 9, 10, 11, 12, 13, 17), (0, 1, 2, 3, 8, 9, 10, 11, 12, 13, 16, 17), None)
g4_3.add_edge((0, 1, 2, 3, 4, 8, 9, 10, 11, 12, 13, 17), (0, 1, 2, 4, 6, 8, 9, 10, 11, 12, 13, 17), None)
g4_3.add_edge((0, 1, 2, 3, 4, 8, 9, 10, 11, 12, 13, 17), (0, 1, 3, 4, 5, 8, 9, 10, 11, 12, 13, 17), None)
g4_3.add_edge((0, 1, 2, 3, 4, 8, 9, 10, 11, 12, 13, 17), (0, 2, 3, 4, 8, 9, 10, 11, 12, 13, 16, 17), None)
g4_3.add_edge((0, 1, 2, 3, 4, 8, 9, 10, 11, 12, 13, 17), (1, 2, 3, 4, 6, 8, 9, 10, 11, 12, 13, 17), None)
g4_3.add_edge((0, 1, 2, 3, 4, 8, 9, 10, 11, 13, 15, 17), (0, 1, 2, 3, 4, 8, 9, 10, 13, 14, 15, 17), None)
g4_3.add_edge((0, 1, 2, 3, 4, 8, 9, 10, 11, 13, 15, 17), (0, 1, 2, 3, 4, 8, 10, 11, 12, 13, 15, 17), None)
g4_3.add_edge((0, 1, 2, 3, 4, 8, 9, 10, 11, 13, 15, 17), (0, 1, 2, 3, 4, 9, 10, 11, 13, 14, 15, 17), None)
g4_3.add_edge((0, 1, 2, 3, 4, 8, 9, 10, 11, 13, 15, 17), (0, 1, 2, 3, 8, 9, 10, 11, 13, 15, 16, 17), None)
g4_3.add_edge((0, 1, 2, 3, 4, 8, 9, 10, 11, 13, 15, 17), (0, 1, 2, 4, 6, 8, 9, 10, 11, 13, 15, 17), None)
g4_3.add_edge((0, 1, 2, 3, 4, 8, 9, 10, 11, 13, 15, 17), (0, 1, 3, 4, 5, 8, 9, 10, 11, 13, 15, 17), None)
g4_3.add_edge((0, 1, 2, 3, 4, 8, 9, 10, 11, 13, 15, 17), (0, 2, 3, 4, 8, 9, 10, 11, 13, 15, 16, 17), None)
g4_3.add_edge((0, 1, 2, 3, 4, 8, 9, 10, 11, 13, 15, 17), (1, 2, 3, 4, 6, 8, 9, 10, 11, 13, 15, 17), None)
g4_3.add_edge((0, 1, 2, 3, 4, 8, 9, 10, 12, 13, 14, 17), (0, 1, 2, 3, 4, 8, 9, 10, 13, 14, 15, 17), None)
g4_3.add_edge((0, 1, 2, 3, 4, 8, 9, 10, 12, 13, 14, 17), (0, 1, 2, 3, 4, 8, 10, 12, 13, 14, 15, 17), None)
g4_3.add_edge((0, 1, 2, 3, 4, 8, 9, 10, 12, 13, 14, 17), (0, 1, 2, 3, 4, 9, 10, 11, 12, 13, 14, 17), None)
g4_3.add_edge((0, 1, 2, 3, 4, 8, 9, 10, 12, 13, 14, 17), (0, 1, 2, 3, 8, 9, 10, 12, 13, 14, 16, 17), None)
g4_3.add_edge((0, 1, 2, 3, 4, 8, 9, 10, 12, 13, 14, 17), (0, 1, 2, 4, 6, 8, 9, 10, 12, 13, 14, 17), None)
g4_3.add_edge((0, 1, 2, 3, 4, 8, 9, 10, 12, 13, 14, 17), (0, 1, 3, 4, 5, 8, 9, 10, 12, 13, 14, 17), None)
g4_3.add_edge((0, 1, 2, 3, 4, 8, 9, 10, 12, 13, 14, 17), (0, 2, 3, 4, 8, 9, 10, 12, 13, 14, 16, 17), None)
g4_3.add_edge((0, 1, 2, 3, 4, 8, 9, 10, 12, 13, 14, 17), (1, 2, 3, 4, 6, 8, 9, 10, 12, 13, 14, 17), None)
g4_3.add_edge((0, 1, 2, 3, 4, 8, 9, 10, 13, 14, 15, 17), (0, 1, 2, 3, 4, 8, 9, 10, 14, 15, 16, 17), None)
g4_3.add_edge((0, 1, 2, 3, 4, 8, 9, 10, 13, 14, 15, 17), (0, 1, 2, 3, 4, 8, 10, 12, 13, 14, 15, 17), None)
g4_3.add_edge((0, 1, 2, 3, 4, 8, 9, 10, 13, 14, 15, 17), (0, 1, 2, 3, 4, 9, 10, 11, 13, 14, 15, 17), None)
g4_3.add_edge((0, 1, 2, 3, 4, 8, 9, 10, 13, 14, 15, 17), (0, 1, 2, 3, 8, 9, 10, 13, 14, 15, 16, 17), None)
g4_3.add_edge((0, 1, 2, 3, 4, 8, 9, 10, 13, 14, 15, 17), (0, 1, 2, 4, 6, 8, 9, 10, 13, 14, 15, 17), None)
g4_3.add_edge((0, 1, 2, 3, 4, 8, 9, 10, 13, 14, 15, 17), (0, 1, 3, 4, 5, 8, 9, 10, 13, 14, 15, 17), None)
g4_3.add_edge((0, 1, 2, 3, 4, 8, 9, 10, 13, 14, 15, 17), (0, 2, 3, 4, 8, 9, 10, 13, 14, 15, 16, 17), None)
g4_3.add_edge((0, 1, 2, 3, 4, 8, 9, 10, 13, 14, 15, 17), (1, 2, 3, 4, 6, 8, 9, 10, 13, 14, 15, 17), None)
g4_3.add_edge((0, 1, 2, 3, 4, 8, 9, 10, 14, 15, 16, 17), (0, 1, 2, 3, 4, 8, 10, 12, 14, 15, 16, 17), None)
g4_3.add_edge((0, 1, 2, 3, 4, 8, 9, 10, 14, 15, 16, 17), (0, 1, 2, 3, 4, 9, 10, 11, 14, 15, 16, 17), None)
g4_3.add_edge((0, 1, 2, 3, 4, 8, 9, 10, 14, 15, 16, 17), (0, 1, 2, 3, 8, 9, 10, 13, 14, 15, 16, 17), None)
g4_3.add_edge((0, 1, 2, 3, 4, 8, 9, 10, 14, 15, 16, 17), (0, 1, 2, 4, 6, 8, 9, 10, 14, 15, 16, 17), None)
g4_3.add_edge((0, 1, 2, 3, 4, 8, 9, 10, 14, 15, 16, 17), (0, 1, 3, 4, 5, 8, 9, 10, 14, 15, 16, 17), None)
g4_3.add_edge((0, 1, 2, 3, 4, 8, 9, 10, 14, 15, 16, 17), (0, 2, 3, 4, 8, 9, 10, 13, 14, 15, 16, 17), None)
g4_3.add_edge((0, 1, 2, 3, 4, 8, 9, 10, 14, 15, 16, 17), (1, 2, 3, 4, 6, 8, 9, 10, 14, 15, 16, 17), None)
g4_3.add_edge((0, 1, 2, 3, 4, 8, 10, 11, 12, 13, 15, 17), (0, 1, 2, 3, 4, 8, 10, 12, 13, 14, 15, 17), None)
g4_3.add_edge((0, 1, 2, 3, 4, 8, 10, 11, 12, 13, 15, 17), (0, 1, 2, 3, 4, 10, 11, 12, 13, 14, 15, 17), None)
g4_3.add_edge((0, 1, 2, 3, 4, 8, 10, 11, 12, 13, 15, 17), (0, 1, 2, 3, 8, 10, 11, 12, 13, 15, 16, 17), None)
g4_3.add_edge((0, 1, 2, 3, 4, 8, 10, 11, 12, 13, 15, 17), (0, 1, 2, 4, 6, 8, 10, 11, 12, 13, 15, 17), None)
g4_3.add_edge((0, 1, 2, 3, 4, 8, 10, 11, 12, 13, 15, 17), (0, 1, 3, 4, 5, 8, 10, 11, 12, 13, 15, 17), None)
g4_3.add_edge((0, 1, 2, 3, 4, 8, 10, 11, 12, 13, 15, 17), (0, 2, 3, 4, 8, 10, 11, 12, 13, 15, 16, 17), None)
g4_3.add_edge((0, 1, 2, 3, 4, 8, 10, 11, 12, 13, 15, 17), (1, 2, 3, 4, 6, 8, 10, 11, 12, 13, 15, 17), None)
g4_3.add_edge((0, 1, 2, 3, 4, 8, 10, 12, 13, 14, 15, 17), (0, 1, 2, 3, 4, 8, 10, 12, 14, 15, 16, 17), None)
g4_3.add_edge((0, 1, 2, 3, 4, 8, 10, 12, 13, 14, 15, 17), (0, 1, 2, 3, 4, 10, 11, 12, 13, 14, 15, 17), None)
g4_3.add_edge((0, 1, 2, 3, 4, 8, 10, 12, 13, 14, 15, 17), (0, 1, 2, 3, 8, 10, 12, 13, 14, 15, 16, 17), None)
g4_3.add_edge((0, 1, 2, 3, 4, 8, 10, 12, 13, 14, 15, 17), (0, 1, 2, 4, 6, 8, 10, 12, 13, 14, 15, 17), None)
g4_3.add_edge((0, 1, 2, 3, 4, 8, 10, 12, 13, 14, 15, 17), (0, 1, 3, 4, 5, 8, 10, 12, 13, 14, 15, 17), None)
g4_3.add_edge((0, 1, 2, 3, 4, 8, 10, 12, 13, 14, 15, 17), (0, 2, 3, 4, 8, 10, 12, 13, 14, 15, 16, 17), None)
g4_3.add_edge((0, 1, 2, 3, 4, 8, 10, 12, 13, 14, 15, 17), (1, 2, 3, 4, 6, 8, 10, 12, 13, 14, 15, 17), None)
g4_3.add_edge((0, 1, 2, 3, 4, 8, 10, 12, 14, 15, 16, 17), (0, 1, 2, 3, 4, 10, 11, 12, 14, 15, 16, 17), None)
g4_3.add_edge((0, 1, 2, 3, 4, 8, 10, 12, 14, 15, 16, 17), (0, 1, 2, 3, 8, 10, 12, 13, 14, 15, 16, 17), None)
g4_3.add_edge((0, 1, 2, 3, 4, 8, 10, 12, 14, 15, 16, 17), (0, 1, 2, 4, 6, 8, 10, 12, 14, 15, 16, 17), None)
g4_3.add_edge((0, 1, 2, 3, 4, 8, 10, 12, 14, 15, 16, 17), (0, 1, 3, 4, 5, 8, 10, 12, 14, 15, 16, 17), None)
g4_3.add_edge((0, 1, 2, 3, 4, 8, 10, 12, 14, 15, 16, 17), (0, 2, 3, 4, 8, 10, 12, 13, 14, 15, 16, 17), None)
g4_3.add_edge((0, 1, 2, 3, 4, 8, 10, 12, 14, 15, 16, 17), (1, 2, 3, 4, 6, 8, 10, 12, 14, 15, 16, 17), None)
g4_3.add_edge((0, 1, 2, 3, 4, 9, 10, 11, 12, 13, 14, 17), (0, 1, 2, 3, 4, 9, 10, 11, 13, 14, 15, 17), None)
g4_3.add_edge((0, 1, 2, 3, 4, 9, 10, 11, 12, 13, 14, 17), (0, 1, 2, 3, 4, 10, 11, 12, 13, 14, 15, 17), None)
g4_3.add_edge((0, 1, 2, 3, 4, 9, 10, 11, 12, 13, 14, 17), (0, 1, 2, 3, 9, 10, 11, 12, 13, 14, 16, 17), None)
g4_3.add_edge((0, 1, 2, 3, 4, 9, 10, 11, 12, 13, 14, 17), (0, 1, 2, 4, 6, 9, 10, 11, 12, 13, 14, 17), None)
g4_3.add_edge((0, 1, 2, 3, 4, 9, 10, 11, 12, 13, 14, 17), (0, 1, 3, 4, 5, 9, 10, 11, 12, 13, 14, 17), None)
g4_3.add_edge((0, 1, 2, 3, 4, 9, 10, 11, 12, 13, 14, 17), (0, 2, 3, 4, 9, 10, 11, 12, 13, 14, 16, 17), None)
g4_3.add_edge((0, 1, 2, 3, 4, 9, 10, 11, 12, 13, 14, 17), (1, 2, 3, 4, 6, 9, 10, 11, 12, 13, 14, 17), None)
g4_3.add_edge((0, 1, 2, 3, 4, 9, 10, 11, 13, 14, 15, 17), (0, 1, 2, 3, 4, 9, 10, 11, 14, 15, 16, 17), None)
g4_3.add_edge((0, 1, 2, 3, 4, 9, 10, 11, 13, 14, 15, 17), (0, 1, 2, 3, 4, 10, 11, 12, 13, 14, 15, 17), None)
g4_3.add_edge((0, 1, 2, 3, 4, 9, 10, 11, 13, 14, 15, 17), (0, 1, 2, 3, 9, 10, 11, 13, 14, 15, 16, 17), None)
g4_3.add_edge((0, 1, 2, 3, 4, 9, 10, 11, 13, 14, 15, 17), (0, 1, 2, 4, 6, 9, 10, 11, 13, 14, 15, 17), None)
g4_3.add_edge((0, 1, 2, 3, 4, 9, 10, 11, 13, 14, 15, 17), (0, 1, 3, 4, 5, 9, 10, 11, 13, 14, 15, 17), None)
g4_3.add_edge((0, 1, 2, 3, 4, 9, 10, 11, 13, 14, 15, 17), (0, 2, 3, 4, 9, 10, 11, 13, 14, 15, 16, 17), None)
g4_3.add_edge((0, 1, 2, 3, 4, 9, 10, 11, 13, 14, 15, 17), (1, 2, 3, 4, 6, 9, 10, 11, 13, 14, 15, 17), None)
g4_3.add_edge((0, 1, 2, 3, 4, 9, 10, 11, 14, 15, 16, 17), (0, 1, 2, 3, 4, 10, 11, 12, 14, 15, 16, 17), None)
g4_3.add_edge((0, 1, 2, 3, 4, 9, 10, 11, 14, 15, 16, 17), (0, 1, 2, 3, 9, 10, 11, 13, 14, 15, 16, 17), None)
g4_3.add_edge((0, 1, 2, 3, 4, 9, 10, 11, 14, 15, 16, 17), (0, 1, 2, 4, 6, 9, 10, 11, 14, 15, 16, 17), None)
g4_3.add_edge((0, 1, 2, 3, 4, 9, 10, 11, 14, 15, 16, 17), (0, 1, 3, 4, 5, 9, 10, 11, 14, 15, 16, 17), None)
g4_3.add_edge((0, 1, 2, 3, 4, 9, 10, 11, 14, 15, 16, 17), (0, 2, 3, 4, 9, 10, 11, 13, 14, 15, 16, 17), None)
g4_3.add_edge((0, 1, 2, 3, 4, 9, 10, 11, 14, 15, 16, 17), (1, 2, 3, 4, 6, 9, 10, 11, 14, 15, 16, 17), None)
g4_3.add_edge((0, 1, 2, 3, 4, 10, 11, 12, 13, 14, 15, 17), (0, 1, 2, 3, 4, 10, 11, 12, 14, 15, 16, 17), None)
g4_3.add_edge((0, 1, 2, 3, 4, 10, 11, 12, 13, 14, 15, 17), (0, 1, 2, 3, 4, 11, 12, 13, 14, 15, 16, 17), None)
g4_3.add_edge((0, 1, 2, 3, 4, 10, 11, 12, 13, 14, 15, 17), (0, 1, 2, 3, 10, 11, 12, 13, 14, 15, 16, 17), None)
g4_3.add_edge((0, 1, 2, 3, 4, 10, 11, 12, 13, 14, 15, 17), (0, 1, 2, 4, 6, 10, 11, 12, 13, 14, 15, 17), None)
g4_3.add_edge((0, 1, 2, 3, 4, 10, 11, 12, 13, 14, 15, 17), (0, 1, 3, 4, 5, 10, 11, 12, 13, 14, 15, 17), None)
g4_3.add_edge((0, 1, 2, 3, 4, 10, 11, 12, 13, 14, 15, 17), (0, 2, 3, 4, 10, 11, 12, 13, 14, 15, 16, 17), None)
g4_3.add_edge((0, 1, 2, 3, 4, 10, 11, 12, 13, 14, 15, 17), (1, 2, 3, 4, 6, 10, 11, 12, 13, 14, 15, 17), None)
g4_3.add_edge((0, 1, 2, 3, 4, 10, 11, 12, 14, 15, 16, 17), (0, 1, 2, 3, 4, 11, 12, 13, 14, 15, 16, 17), None)
g4_3.add_edge((0, 1, 2, 3, 4, 10, 11, 12, 14, 15, 16, 17), (0, 1, 2, 3, 10, 11, 12, 13, 14, 15, 16, 17), None)
g4_3.add_edge((0, 1, 2, 3, 4, 10, 11, 12, 14, 15, 16, 17), (0, 1, 2, 4, 6, 10, 11, 12, 14, 15, 16, 17), None)
g4_3.add_edge((0, 1, 2, 3, 4, 10, 11, 12, 14, 15, 16, 17), (0, 1, 3, 4, 5, 10, 11, 12, 14, 15, 16, 17), None)
g4_3.add_edge((0, 1, 2, 3, 4, 10, 11, 12, 14, 15, 16, 17), (0, 2, 3, 4, 10, 11, 12, 13, 14, 15, 16, 17), None)
g4_3.add_edge((0, 1, 2, 3, 4, 10, 11, 12, 14, 15, 16, 17), (1, 2, 3, 4, 6, 10, 11, 12, 14, 15, 16, 17), None)
g4_3.add_edge((0, 1, 2, 3, 4, 11, 12, 13, 14, 15, 16, 17), (0, 1, 2, 3, 10, 11, 12, 13, 14, 15, 16, 17), None)
g4_3.add_edge((0, 1, 2, 3, 4, 11, 12, 13, 14, 15, 16, 17), (0, 1, 2, 4, 6, 11, 12, 13, 14, 15, 16, 17), None)
g4_3.add_edge((0, 1, 2, 3, 4, 11, 12, 13, 14, 15, 16, 17), (0, 1, 3, 4, 5, 11, 12, 13, 14, 15, 16, 17), None)
g4_3.add_edge((0, 1, 2, 3, 4, 11, 12, 13, 14, 15, 16, 17), (0, 2, 3, 4, 10, 11, 12, 13, 14, 15, 16, 17), None)
g4_3.add_edge((0, 1, 2, 3, 4, 11, 12, 13, 14, 15, 16, 17), (1, 2, 3, 4, 6, 11, 12, 13, 14, 15, 16, 17), None)
g4_3.add_edge((0, 1, 2, 3, 5, 6, 7, 8, 9, 10, 11, 15), (0, 1, 2, 3, 5, 6, 7, 8, 9, 10, 15, 16), None)
g4_3.add_edge((0, 1, 2, 3, 5, 6, 7, 8, 9, 10, 11, 15), (0, 1, 2, 3, 5, 6, 7, 8, 10, 11, 12, 15), None)
g4_3.add_edge((0, 1, 2, 3, 5, 6, 7, 8, 9, 10, 11, 15), (0, 1, 2, 3, 5, 6, 7, 9, 10, 11, 15, 16), None)
g4_3.add_edge((0, 1, 2, 3, 5, 6, 7, 8, 9, 10, 11, 15), (0, 1, 2, 3, 5, 7, 8, 9, 10, 11, 12, 15), None)
g4_3.add_edge((0, 1, 2, 3, 5, 6, 7, 8, 9, 10, 11, 15), (0, 1, 2, 3, 6, 7, 8, 9, 10, 11, 15, 16), None)
g4_3.add_edge((0, 1, 2, 3, 5, 6, 7, 8, 9, 10, 11, 15), (0, 1, 2, 5, 6, 7, 8, 9, 10, 11, 13, 15), None)
g4_3.add_edge((0, 1, 2, 3, 5, 6, 7, 8, 9, 10, 11, 15), (0, 1, 3, 5, 6, 7, 8, 9, 10, 11, 15, 17), None)
g4_3.add_edge((0, 1, 2, 3, 5, 6, 7, 8, 9, 10, 11, 15), (0, 2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 15), None)
g4_3.add_edge((0, 1, 2, 3, 5, 6, 7, 8, 9, 10, 11, 15), (1, 2, 3, 5, 6, 7, 8, 9, 10, 11, 13, 15), None)
g4_3.add_edge((0, 1, 2, 3, 5, 6, 7, 8, 9, 10, 15, 16), (0, 1, 2, 3, 5, 6, 7, 8, 9, 10, 16, 17), None)
g4_3.add_edge((0, 1, 2, 3, 5, 6, 7, 8, 9, 10, 15, 16), (0, 1, 2, 3, 5, 6, 7, 8, 10, 12, 15, 16), None)
g4_3.add_edge((0, 1, 2, 3, 5, 6, 7, 8, 9, 10, 15, 16), (0, 1, 2, 3, 5, 6, 7, 9, 10, 11, 15, 16), None)
g4_3.add_edge((0, 1, 2, 3, 5, 6, 7, 8, 9, 10, 15, 16), (0, 1, 2, 3, 5, 7, 8, 9, 10, 12, 15, 16), None)
g4_3.add_edge((0, 1, 2, 3, 5, 6, 7, 8, 9, 10, 15, 16), (0, 1, 2, 3, 6, 7, 8, 9, 10, 11, 15, 16), None)
g4_3.add_edge((0, 1, 2, 3, 5, 6, 7, 8, 9, 10, 15, 16), (0, 1, 2, 5, 6, 7, 8, 9, 10, 14, 15, 16), None)
g4_3.add_edge((0, 1, 2, 3, 5, 6, 7, 8, 9, 10, 15, 16), (0, 1, 3, 5, 6, 7, 8, 9, 10, 15, 16, 17), None)
g4_3.add_edge((0, 1, 2, 3, 5, 6, 7, 8, 9, 10, 15, 16), (0, 2, 3, 4, 5, 6, 7, 8, 9, 10, 15, 16), None)
g4_3.add_edge((0, 1, 2, 3, 5, 6, 7, 8, 9, 10, 15, 16), (1, 2, 3, 5, 6, 7, 8, 9, 10, 14, 15, 16), None)
g4_3.add_edge((0, 1, 2, 3, 5, 6, 7, 8, 9, 10, 16, 17), (0, 1, 2, 3, 5, 6, 7, 8, 10, 12, 16, 17), None)
g4_3.add_edge((0, 1, 2, 3, 5, 6, 7, 8, 9, 10, 16, 17), (0, 1, 2, 3, 5, 6, 7, 9, 10, 11, 16, 17), None)
g4_3.add_edge((0, 1, 2, 3, 5, 6, 7, 8, 9, 10, 16, 17), (0, 1, 2, 3, 5, 7, 8, 9, 10, 12, 16, 17), None)
g4_3.add_edge((0, 1, 2, 3, 5, 6, 7, 8, 9, 10, 16, 17), (0, 1, 2, 3, 6, 7, 8, 9, 10, 11, 16, 17), None)
g4_3.add_edge((0, 1, 2, 3, 5, 6, 7, 8, 9, 10, 16, 17), (0, 1, 2, 5, 6, 7, 8, 9, 10, 14, 16, 17), None)
g4_3.add_edge((0, 1, 2, 3, 5, 6, 7, 8, 9, 10, 16, 17), (0, 1, 3, 5, 6, 7, 8, 9, 10, 15, 16, 17), None)
g4_3.add_edge((0, 1, 2, 3, 5, 6, 7, 8, 9, 10, 16, 17), (0, 2, 3, 4, 5, 6, 7, 8, 9, 10, 16, 17), None)
g4_3.add_edge((0, 1, 2, 3, 5, 6, 7, 8, 9, 10, 16, 17), (1, 2, 3, 5, 6, 7, 8, 9, 10, 14, 16, 17), None)
g4_3.add_edge((0, 1, 2, 3, 5, 6, 7, 8, 10, 11, 12, 15), (0, 1, 2, 3, 5, 6, 7, 8, 10, 12, 15, 16), None)
g4_3.add_edge((0, 1, 2, 3, 5, 6, 7, 8, 10, 11, 12, 15), (0, 1, 2, 3, 5, 6, 7, 8, 11, 12, 13, 15), None)
g4_3.add_edge((0, 1, 2, 3, 5, 6, 7, 8, 10, 11, 12, 15), (0, 1, 2, 3, 5, 6, 7, 10, 11, 12, 15, 16), None)
g4_3.add_edge((0, 1, 2, 3, 5, 6, 7, 8, 10, 11, 12, 15), (0, 1, 2, 3, 5, 7, 8, 9, 10, 11, 12, 15), None)
g4_3.add_edge((0, 1, 2, 3, 5, 6, 7, 8, 10, 11, 12, 15), (0, 1, 2, 3, 6, 7, 8, 10, 11, 12, 15, 16), None)
g4_3.add_edge((0, 1, 2, 3, 5, 6, 7, 8, 10, 11, 12, 15), (0, 1, 2, 5, 6, 7, 8, 10, 11, 12, 13, 15), None)
g4_3.add_edge((0, 1, 2, 3, 5, 6, 7, 8, 10, 11, 12, 15), (0, 1, 3, 5, 6, 7, 8, 10, 11, 12, 15, 17), None)
g4_3.add_edge((0, 1, 2, 3, 5, 6, 7, 8, 10, 11, 12, 15), (0, 2, 3, 4, 5, 6, 7, 8, 10, 11, 12, 15), None)
g4_3.add_edge((0, 1, 2, 3, 5, 6, 7, 8, 10, 11, 12, 15), (1, 2, 3, 5, 6, 7, 8, 10, 11, 12, 13, 15), None)
g4_3.add_edge((0, 1, 2, 3, 5, 6, 7, 8, 10, 12, 15, 16), (0, 1, 2, 3, 5, 6, 7, 8, 10, 12, 16, 17), None)
g4_3.add_edge((0, 1, 2, 3, 5, 6, 7, 8, 10, 12, 15, 16), (0, 1, 2, 3, 5, 6, 7, 8, 12, 14, 15, 16), None)
g4_3.add_edge((0, 1, 2, 3, 5, 6, 7, 8, 10, 12, 15, 16), (0, 1, 2, 3, 5, 6, 7, 10, 11, 12, 15, 16), None)
g4_3.add_edge((0, 1, 2, 3, 5, 6, 7, 8, 10, 12, 15, 16), (0, 1, 2, 3, 5, 7, 8, 9, 10, 12, 15, 16), None)
g4_3.add_edge((0, 1, 2, 3, 5, 6, 7, 8, 10, 12, 15, 16), (0, 1, 2, 3, 6, 7, 8, 10, 11, 12, 15, 16), None)
g4_3.add_edge((0, 1, 2, 3, 5, 6, 7, 8, 10, 12, 15, 16), (0, 1, 2, 5, 6, 7, 8, 10, 12, 14, 15, 16), None)
g4_3.add_edge((0, 1, 2, 3, 5, 6, 7, 8, 10, 12, 15, 16), (0, 1, 3, 5, 6, 7, 8, 10, 12, 15, 16, 17), None)
g4_3.add_edge((0, 1, 2, 3, 5, 6, 7, 8, 10, 12, 15, 16), (0, 2, 3, 4, 5, 6, 7, 8, 10, 12, 15, 16), None)
g4_3.add_edge((0, 1, 2, 3, 5, 6, 7, 8, 10, 12, 15, 16), (1, 2, 3, 5, 6, 7, 8, 10, 12, 14, 15, 16), None)
g4_3.add_edge((0, 1, 2, 3, 5, 6, 7, 8, 10, 12, 16, 17), (0, 1, 2, 3, 5, 6, 7, 8, 12, 14, 16, 17), None)
g4_3.add_edge((0, 1, 2, 3, 5, 6, 7, 8, 10, 12, 16, 17), (0, 1, 2, 3, 5, 6, 7, 10, 11, 12, 16, 17), None)
g4_3.add_edge((0, 1, 2, 3, 5, 6, 7, 8, 10, 12, 16, 17), (0, 1, 2, 3, 5, 7, 8, 9, 10, 12, 16, 17), None)
g4_3.add_edge((0, 1, 2, 3, 5, 6, 7, 8, 10, 12, 16, 17), (0, 1, 2, 3, 6, 7, 8, 10, 11, 12, 16, 17), None)
g4_3.add_edge((0, 1, 2, 3, 5, 6, 7, 8, 10, 12, 16, 17), (0, 1, 2, 5, 6, 7, 8, 10, 12, 14, 16, 17), None)
g4_3.add_edge((0, 1, 2, 3, 5, 6, 7, 8, 10, 12, 16, 17), (0, 1, 3, 5, 6, 7, 8, 10, 12, 15, 16, 17), None)
g4_3.add_edge((0, 1, 2, 3, 5, 6, 7, 8, 10, 12, 16, 17), (0, 2, 3, 4, 5, 6, 7, 8, 10, 12, 16, 17), None)
g4_3.add_edge((0, 1, 2, 3, 5, 6, 7, 8, 10, 12, 16, 17), (1, 2, 3, 5, 6, 7, 8, 10, 12, 14, 16, 17), None)
g4_3.add_edge((0, 1, 2, 3, 5, 6, 7, 8, 11, 12, 13, 15), (0, 1, 2, 3, 5, 6, 7, 8, 12, 13, 14, 15), None)
g4_3.add_edge((0, 1, 2, 3, 5, 6, 7, 8, 11, 12, 13, 15), (0, 1, 2, 3, 5, 6, 7, 11, 12, 13, 15, 16), None)
g4_3.add_edge((0, 1, 2, 3, 5, 6, 7, 8, 11, 12, 13, 15), (0, 1, 2, 3, 5, 7, 8, 9, 11, 12, 13, 15), None)
g4_3.add_edge((0, 1, 2, 3, 5, 6, 7, 8, 11, 12, 13, 15), (0, 1, 2, 3, 6, 7, 8, 11, 12, 13, 15, 16), None)
g4_3.add_edge((0, 1, 2, 3, 5, 6, 7, 8, 11, 12, 13, 15), (0, 1, 2, 5, 6, 7, 8, 10, 11, 12, 13, 15), None)
g4_3.add_edge((0, 1, 2, 3, 5, 6, 7, 8, 11, 12, 13, 15), (0, 1, 3, 5, 6, 7, 8, 11, 12, 13, 15, 17), None)
g4_3.add_edge((0, 1, 2, 3, 5, 6, 7, 8, 11, 12, 13, 15), (0, 2, 3, 4, 5, 6, 7, 8, 11, 12, 13, 15), None)
g4_3.add_edge((0, 1, 2, 3, 5, 6, 7, 8, 11, 12, 13, 15), (1, 2, 3, 5, 6, 7, 8, 10, 11, 12, 13, 15), None)
g4_3.add_edge((0, 1, 2, 3, 5, 6, 7, 8, 12, 13, 14, 15), (0, 1, 2, 3, 5, 6, 7, 8, 12, 14, 15, 16), None)
g4_3.add_edge((0, 1, 2, 3, 5, 6, 7, 8, 12, 13, 14, 15), (0, 1, 2, 3, 5, 6, 7, 12, 13, 14, 15, 16), None)
g4_3.add_edge((0, 1, 2, 3, 5, 6, 7, 8, 12, 13, 14, 15), (0, 1, 2, 3, 5, 7, 8, 9, 12, 13, 14, 15), None)
g4_3.add_edge((0, 1, 2, 3, 5, 6, 7, 8, 12, 13, 14, 15), (0, 1, 2, 3, 6, 7, 8, 12, 13, 14, 15, 16), None)
g4_3.add_edge((0, 1, 2, 3, 5, 6, 7, 8, 12, 13, 14, 15), (0, 1, 2, 5, 6, 7, 8, 10, 12, 13, 14, 15), None)
g4_3.add_edge((0, 1, 2, 3, 5, 6, 7, 8, 12, 13, 14, 15), (0, 1, 3, 5, 6, 7, 8, 12, 13, 14, 15, 17), None)
g4_3.add_edge((0, 1, 2, 3, 5, 6, 7, 8, 12, 13, 14, 15), (0, 2, 3, 4, 5, 6, 7, 8, 12, 13, 14, 15), None)
g4_3.add_edge((0, 1, 2, 3, 5, 6, 7, 8, 12, 13, 14, 15), (1, 2, 3, 5, 6, 7, 8, 10, 12, 13, 14, 15), None)
g4_3.add_edge((0, 1, 2, 3, 5, 6, 7, 8, 12, 14, 15, 16), (0, 1, 2, 3, 5, 6, 7, 8, 12, 14, 16, 17), None)
g4_3.add_edge((0, 1, 2, 3, 5, 6, 7, 8, 12, 14, 15, 16), (0, 1, 2, 3, 5, 6, 7, 12, 13, 14, 15, 16), None)
g4_3.add_edge((0, 1, 2, 3, 5, 6, 7, 8, 12, 14, 15, 16), (0, 1, 2, 3, 5, 7, 8, 9, 12, 14, 15, 16), None)
g4_3.add_edge((0, 1, 2, 3, 5, 6, 7, 8, 12, 14, 15, 16), (0, 1, 2, 3, 6, 7, 8, 12, 13, 14, 15, 16), None)
g4_3.add_edge((0, 1, 2, 3, 5, 6, 7, 8, 12, 14, 15, 16), (0, 1, 2, 5, 6, 7, 8, 10, 12, 14, 15, 16), None)
g4_3.add_edge((0, 1, 2, 3, 5, 6, 7, 8, 12, 14, 15, 16), (0, 1, 3, 5, 6, 7, 8, 12, 14, 15, 16, 17), None)
g4_3.add_edge((0, 1, 2, 3, 5, 6, 7, 8, 12, 14, 15, 16), (0, 2, 3, 4, 5, 6, 7, 8, 12, 14, 15, 16), None)
g4_3.add_edge((0, 1, 2, 3, 5, 6, 7, 8, 12, 14, 15, 16), (1, 2, 3, 5, 6, 7, 8, 10, 12, 14, 15, 16), None)
g4_3.add_edge((0, 1, 2, 3, 5, 6, 7, 8, 12, 14, 16, 17), (0, 1, 2, 3, 5, 6, 7, 12, 13, 14, 16, 17), None)
g4_3.add_edge((0, 1, 2, 3, 5, 6, 7, 8, 12, 14, 16, 17), (0, 1, 2, 3, 5, 7, 8, 9, 12, 14, 16, 17), None)
g4_3.add_edge((0, 1, 2, 3, 5, 6, 7, 8, 12, 14, 16, 17), (0, 1, 2, 3, 6, 7, 8, 12, 13, 14, 16, 17), None)
g4_3.add_edge((0, 1, 2, 3, 5, 6, 7, 8, 12, 14, 16, 17), (0, 1, 2, 5, 6, 7, 8, 10, 12, 14, 16, 17), None)
g4_3.add_edge((0, 1, 2, 3, 5, 6, 7, 8, 12, 14, 16, 17), (0, 1, 3, 5, 6, 7, 8, 12, 14, 15, 16, 17), None)
g4_3.add_edge((0, 1, 2, 3, 5, 6, 7, 8, 12, 14, 16, 17), (0, 2, 3, 4, 5, 6, 7, 8, 12, 14, 16, 17), None)
g4_3.add_edge((0, 1, 2, 3, 5, 6, 7, 8, 12, 14, 16, 17), (1, 2, 3, 5, 6, 7, 8, 10, 12, 14, 16, 17), None)
g4_3.add_edge((0, 1, 2, 3, 5, 6, 7, 9, 10, 11, 15, 16), (0, 1, 2, 3, 5, 6, 7, 9, 10, 11, 16, 17), None)
g4_3.add_edge((0, 1, 2, 3, 5, 6, 7, 9, 10, 11, 15, 16), (0, 1, 2, 3, 5, 6, 7, 9, 11, 15, 16, 17), None)
g4_3.add_edge((0, 1, 2, 3, 5, 6, 7, 9, 10, 11, 15, 16), (0, 1, 2, 3, 5, 6, 7, 10, 11, 12, 15, 16), None)
g4_3.add_edge((0, 1, 2, 3, 5, 6, 7, 9, 10, 11, 15, 16), (0, 1, 2, 3, 5, 7, 9, 10, 11, 12, 15, 16), None)
g4_3.add_edge((0, 1, 2, 3, 5, 6, 7, 9, 10, 11, 15, 16), (0, 1, 2, 3, 6, 7, 8, 9, 10, 11, 15, 16), None)
g4_3.add_edge((0, 1, 2, 3, 5, 6, 7, 9, 10, 11, 15, 16), (0, 1, 2, 5, 6, 7, 9, 10, 11, 14, 15, 16), None)
g4_3.add_edge((0, 1, 2, 3, 5, 6, 7, 9, 10, 11, 15, 16), (0, 1, 3, 5, 6, 7, 9, 10, 11, 15, 16, 17), None)
g4_3.add_edge((0, 1, 2, 3, 5, 6, 7, 9, 10, 11, 15, 16), (0, 2, 3, 4, 5, 6, 7, 9, 10, 11, 15, 16), None)
g4_3.add_edge((0, 1, 2, 3, 5, 6, 7, 9, 10, 11, 15, 16), (1, 2, 3, 5, 6, 7, 9, 10, 11, 14, 15, 16), None)
g4_3.add_edge((0, 1, 2, 3, 5, 6, 7, 9, 10, 11, 16, 17), (0, 1, 2, 3, 5, 6, 7, 9, 11, 15, 16, 17), None)
g4_3.add_edge((0, 1, 2, 3, 5, 6, 7, 9, 10, 11, 16, 17), (0, 1, 2, 3, 5, 6, 7, 10, 11, 12, 16, 17), None)
g4_3.add_edge((0, 1, 2, 3, 5, 6, 7, 9, 10, 11, 16, 17), (0, 1, 2, 3, 5, 7, 9, 10, 11, 12, 16, 17), None)
g4_3.add_edge((0, 1, 2, 3, 5, 6, 7, 9, 10, 11, 16, 17), (0, 1, 2, 3, 6, 7, 8, 9, 10, 11, 16, 17), None)
g4_3.add_edge((0, 1, 2, 3, 5, 6, 7, 9, 10, 11, 16, 17), (0, 1, 2, 5, 6, 7, 9, 10, 11, 14, 16, 17), None)
g4_3.add_edge((0, 1, 2, 3, 5, 6, 7, 9, 10, 11, 16, 17), (0, 1, 3, 5, 6, 7, 9, 10, 11, 15, 16, 17), None)
g4_3.add_edge((0, 1, 2, 3, 5, 6, 7, 9, 10, 11, 16, 17), (0, 2, 3, 4, 5, 6, 7, 9, 10, 11, 16, 17), None)
g4_3.add_edge((0, 1, 2, 3, 5, 6, 7, 9, 10, 11, 16, 17), (1, 2, 3, 5, 6, 7, 9, 10, 11, 14, 16, 17), None)
g4_3.add_edge((0, 1, 2, 3, 5, 6, 7, 9, 11, 15, 16, 17), (0, 1, 2, 3, 5, 6, 7, 11, 13, 15, 16, 17), None)
g4_3.add_edge((0, 1, 2, 3, 5, 6, 7, 9, 11, 15, 16, 17), (0, 1, 2, 3, 5, 7, 9, 11, 13, 15, 16, 17), None)
g4_3.add_edge((0, 1, 2, 3, 5, 6, 7, 9, 11, 15, 16, 17), (0, 1, 2, 3, 6, 7, 8, 9, 11, 15, 16, 17), None)
g4_3.add_edge((0, 1, 2, 3, 5, 6, 7, 9, 11, 15, 16, 17), (0, 1, 2, 5, 6, 7, 9, 11, 14, 15, 16, 17), None)
g4_3.add_edge((0, 1, 2, 3, 5, 6, 7, 9, 11, 15, 16, 17), (0, 1, 3, 5, 6, 7, 9, 10, 11, 15, 16, 17), None)
g4_3.add_edge((0, 1, 2, 3, 5, 6, 7, 9, 11, 15, 16, 17), (0, 2, 3, 4, 5, 6, 7, 9, 11, 15, 16, 17), None)
g4_3.add_edge((0, 1, 2, 3, 5, 6, 7, 9, 11, 15, 16, 17), (1, 2, 3, 5, 6, 7, 9, 11, 14, 15, 16, 17), None)
g4_3.add_edge((0, 1, 2, 3, 5, 6, 7, 10, 11, 12, 15, 16), (0, 1, 2, 3, 5, 6, 7, 10, 11, 12, 16, 17), None)
g4_3.add_edge((0, 1, 2, 3, 5, 6, 7, 10, 11, 12, 15, 16), (0, 1, 2, 3, 5, 6, 7, 11, 12, 13, 15, 16), None)
g4_3.add_edge((0, 1, 2, 3, 5, 6, 7, 10, 11, 12, 15, 16), (0, 1, 2, 3, 5, 7, 9, 10, 11, 12, 15, 16), None)
g4_3.add_edge((0, 1, 2, 3, 5, 6, 7, 10, 11, 12, 15, 16), (0, 1, 2, 3, 6, 7, 8, 10, 11, 12, 15, 16), None)
g4_3.add_edge((0, 1, 2, 3, 5, 6, 7, 10, 11, 12, 15, 16), (0, 1, 2, 5, 6, 7, 10, 11, 12, 14, 15, 16), None)
g4_3.add_edge((0, 1, 2, 3, 5, 6, 7, 10, 11, 12, 15, 16), (0, 1, 3, 5, 6, 7, 10, 11, 12, 15, 16, 17), None)
g4_3.add_edge((0, 1, 2, 3, 5, 6, 7, 10, 11, 12, 15, 16), (0, 2, 3, 4, 5, 6, 7, 10, 11, 12, 15, 16), None)
g4_3.add_edge((0, 1, 2, 3, 5, 6, 7, 10, 11, 12, 15, 16), (1, 2, 3, 5, 6, 7, 10, 11, 12, 14, 15, 16), None)
g4_3.add_edge((0, 1, 2, 3, 5, 6, 7, 10, 11, 12, 16, 17), (0, 1, 2, 3, 5, 6, 7, 11, 12, 13, 16, 17), None)
g4_3.add_edge((0, 1, 2, 3, 5, 6, 7, 10, 11, 12, 16, 17), (0, 1, 2, 3, 5, 7, 9, 10, 11, 12, 16, 17), None)
g4_3.add_edge((0, 1, 2, 3, 5, 6, 7, 10, 11, 12, 16, 17), (0, 1, 2, 3, 6, 7, 8, 10, 11, 12, 16, 17), None)
g4_3.add_edge((0, 1, 2, 3, 5, 6, 7, 10, 11, 12, 16, 17), (0, 1, 2, 5, 6, 7, 10, 11, 12, 14, 16, 17), None)
g4_3.add_edge((0, 1, 2, 3, 5, 6, 7, 10, 11, 12, 16, 17), (0, 1, 3, 5, 6, 7, 10, 11, 12, 15, 16, 17), None)
g4_3.add_edge((0, 1, 2, 3, 5, 6, 7, 10, 11, 12, 16, 17), (0, 2, 3, 4, 5, 6, 7, 10, 11, 12, 16, 17), None)
g4_3.add_edge((0, 1, 2, 3, 5, 6, 7, 10, 11, 12, 16, 17), (1, 2, 3, 5, 6, 7, 10, 11, 12, 14, 16, 17), None)
g4_3.add_edge((0, 1, 2, 3, 5, 6, 7, 11, 12, 13, 15, 16), (0, 1, 2, 3, 5, 6, 7, 11, 12, 13, 16, 17), None)
g4_3.add_edge((0, 1, 2, 3, 5, 6, 7, 11, 12, 13, 15, 16), (0, 1, 2, 3, 5, 6, 7, 11, 13, 15, 16, 17), None)
g4_3.add_edge((0, 1, 2, 3, 5, 6, 7, 11, 12, 13, 15, 16), (0, 1, 2, 3, 5, 6, 7, 12, 13, 14, 15, 16), None)
g4_3.add_edge((0, 1, 2, 3, 5, 6, 7, 11, 12, 13, 15, 16), (0, 1, 2, 3, 5, 7, 9, 11, 12, 13, 15, 16), None)
g4_3.add_edge((0, 1, 2, 3, 5, 6, 7, 11, 12, 13, 15, 16), (0, 1, 2, 3, 6, 7, 8, 11, 12, 13, 15, 16), None)
g4_3.add_edge((0, 1, 2, 3, 5, 6, 7, 11, 12, 13, 15, 16), (0, 1, 2, 5, 6, 7, 11, 12, 13, 14, 15, 16), None)
g4_3.add_edge((0, 1, 2, 3, 5, 6, 7, 11, 12, 13, 15, 16), (0, 1, 3, 5, 6, 7, 11, 12, 13, 15, 16, 17), None)
g4_3.add_edge((0, 1, 2, 3, 5, 6, 7, 11, 12, 13, 15, 16), (0, 2, 3, 4, 5, 6, 7, 11, 12, 13, 15, 16), None)
g4_3.add_edge((0, 1, 2, 3, 5, 6, 7, 11, 12, 13, 15, 16), (1, 2, 3, 5, 6, 7, 11, 12, 13, 14, 15, 16), None)
g4_3.add_edge((0, 1, 2, 3, 5, 6, 7, 11, 12, 13, 16, 17), (0, 1, 2, 3, 5, 6, 7, 11, 13, 15, 16, 17), None)
g4_3.add_edge((0, 1, 2, 3, 5, 6, 7, 11, 12, 13, 16, 17), (0, 1, 2, 3, 5, 6, 7, 12, 13, 14, 16, 17), None)
g4_3.add_edge((0, 1, 2, 3, 5, 6, 7, 11, 12, 13, 16, 17), (0, 1, 2, 3, 5, 7, 9, 11, 12, 13, 16, 17), None)
g4_3.add_edge((0, 1, 2, 3, 5, 6, 7, 11, 12, 13, 16, 17), (0, 1, 2, 3, 6, 7, 8, 11, 12, 13, 16, 17), None)
g4_3.add_edge((0, 1, 2, 3, 5, 6, 7, 11, 12, 13, 16, 17), (0, 1, 2, 5, 6, 7, 11, 12, 13, 14, 16, 17), None)
g4_3.add_edge((0, 1, 2, 3, 5, 6, 7, 11, 12, 13, 16, 17), (0, 1, 3, 5, 6, 7, 11, 12, 13, 15, 16, 17), None)
g4_3.add_edge((0, 1, 2, 3, 5, 6, 7, 11, 12, 13, 16, 17), (0, 2, 3, 4, 5, 6, 7, 11, 12, 13, 16, 17), None)
g4_3.add_edge((0, 1, 2, 3, 5, 6, 7, 11, 12, 13, 16, 17), (1, 2, 3, 5, 6, 7, 11, 12, 13, 14, 16, 17), None)
g4_3.add_edge((0, 1, 2, 3, 5, 6, 7, 11, 13, 15, 16, 17), (0, 1, 2, 3, 5, 6, 7, 13, 14, 15, 16, 17), None)
g4_3.add_edge((0, 1, 2, 3, 5, 6, 7, 11, 13, 15, 16, 17), (0, 1, 2, 3, 5, 7, 9, 11, 13, 15, 16, 17), None)
g4_3.add_edge((0, 1, 2, 3, 5, 6, 7, 11, 13, 15, 16, 17), (0, 1, 2, 3, 6, 7, 8, 11, 13, 15, 16, 17), None)
g4_3.add_edge((0, 1, 2, 3, 5, 6, 7, 11, 13, 15, 16, 17), (0, 1, 2, 5, 6, 7, 11, 13, 14, 15, 16, 17), None)
g4_3.add_edge((0, 1, 2, 3, 5, 6, 7, 11, 13, 15, 16, 17), (0, 1, 3, 5, 6, 7, 11, 12, 13, 15, 16, 17), None)
g4_3.add_edge((0, 1, 2, 3, 5, 6, 7, 11, 13, 15, 16, 17), (0, 2, 3, 4, 5, 6, 7, 11, 13, 15, 16, 17), None)
g4_3.add_edge((0, 1, 2, 3, 5, 6, 7, 11, 13, 15, 16, 17), (1, 2, 3, 5, 6, 7, 11, 13, 14, 15, 16, 17), None)
g4_3.add_edge((0, 1, 2, 3, 5, 6, 7, 12, 13, 14, 15, 16), (0, 1, 2, 3, 5, 6, 7, 12, 13, 14, 16, 17), None)
g4_3.add_edge((0, 1, 2, 3, 5, 6, 7, 12, 13, 14, 15, 16), (0, 1, 2, 3, 5, 6, 7, 13, 14, 15, 16, 17), None)
g4_3.add_edge((0, 1, 2, 3, 5, 6, 7, 12, 13, 14, 15, 16), (0, 1, 2, 3, 5, 7, 9, 12, 13, 14, 15, 16), None)
g4_3.add_edge((0, 1, 2, 3, 5, 6, 7, 12, 13, 14, 15, 16), (0, 1, 2, 3, 6, 7, 8, 12, 13, 14, 15, 16), None)
g4_3.add_edge((0, 1, 2, 3, 5, 6, 7, 12, 13, 14, 15, 16), (0, 1, 2, 5, 6, 7, 11, 12, 13, 14, 15, 16), None)
g4_3.add_edge((0, 1, 2, 3, 5, 6, 7, 12, 13, 14, 15, 16), (0, 1, 3, 5, 6, 7, 12, 13, 14, 15, 16, 17), None)
g4_3.add_edge((0, 1, 2, 3, 5, 6, 7, 12, 13, 14, 15, 16), (0, 2, 3, 4, 5, 6, 7, 12, 13, 14, 15, 16), None)
g4_3.add_edge((0, 1, 2, 3, 5, 6, 7, 12, 13, 14, 15, 16), (1, 2, 3, 5, 6, 7, 11, 12, 13, 14, 15, 16), None)
g4_3.add_edge((0, 1, 2, 3, 5, 6, 7, 12, 13, 14, 16, 17), (0, 1, 2, 3, 5, 6, 7, 13, 14, 15, 16, 17), None)
g4_3.add_edge((0, 1, 2, 3, 5, 6, 7, 12, 13, 14, 16, 17), (0, 1, 2, 3, 5, 7, 9, 12, 13, 14, 16, 17), None)
g4_3.add_edge((0, 1, 2, 3, 5, 6, 7, 12, 13, 14, 16, 17), (0, 1, 2, 3, 6, 7, 8, 12, 13, 14, 16, 17), None)
g4_3.add_edge((0, 1, 2, 3, 5, 6, 7, 12, 13, 14, 16, 17), (0, 1, 2, 5, 6, 7, 11, 12, 13, 14, 16, 17), None)
g4_3.add_edge((0, 1, 2, 3, 5, 6, 7, 12, 13, 14, 16, 17), (0, 1, 3, 5, 6, 7, 12, 13, 14, 15, 16, 17), None)
g4_3.add_edge((0, 1, 2, 3, 5, 6, 7, 12, 13, 14, 16, 17), (0, 2, 3, 4, 5, 6, 7, 12, 13, 14, 16, 17), None)
g4_3.add_edge((0, 1, 2, 3, 5, 6, 7, 12, 13, 14, 16, 17), (1, 2, 3, 5, 6, 7, 11, 12, 13, 14, 16, 17), None)
g4_3.add_edge((0, 1, 2, 3, 5, 6, 7, 13, 14, 15, 16, 17), (0, 1, 2, 3, 5, 7, 9, 13, 14, 15, 16, 17), None)
g4_3.add_edge((0, 1, 2, 3, 5, 6, 7, 13, 14, 15, 16, 17), (0, 1, 2, 3, 6, 7, 8, 13, 14, 15, 16, 17), None)
g4_3.add_edge((0, 1, 2, 3, 5, 6, 7, 13, 14, 15, 16, 17), (0, 1, 2, 5, 6, 7, 11, 13, 14, 15, 16, 17), None)
g4_3.add_edge((0, 1, 2, 3, 5, 6, 7, 13, 14, 15, 16, 17), (0, 1, 3, 5, 6, 7, 12, 13, 14, 15, 16, 17), None)
g4_3.add_edge((0, 1, 2, 3, 5, 6, 7, 13, 14, 15, 16, 17), (0, 2, 3, 4, 5, 6, 7, 13, 14, 15, 16, 17), None)
g4_3.add_edge((0, 1, 2, 3, 5, 6, 7, 13, 14, 15, 16, 17), (1, 2, 3, 5, 6, 7, 11, 13, 14, 15, 16, 17), None)
g4_3.add_edge((0, 1, 2, 3, 5, 7, 8, 9, 10, 11, 12, 15), (0, 1, 2, 3, 5, 7, 8, 9, 10, 12, 15, 16), None)
g4_3.add_edge((0, 1, 2, 3, 5, 7, 8, 9, 10, 11, 12, 15), (0, 1, 2, 3, 5, 7, 8, 9, 11, 12, 13, 15), None)
g4_3.add_edge((0, 1, 2, 3, 5, 7, 8, 9, 10, 11, 12, 15), (0, 1, 2, 3, 5, 7, 9, 10, 11, 12, 15, 16), None)
g4_3.add_edge((0, 1, 2, 3, 5, 7, 8, 9, 10, 11, 12, 15), (0, 1, 2, 3, 5, 8, 9, 10, 11, 12, 13, 15), None)
g4_3.add_edge((0, 1, 2, 3, 5, 7, 8, 9, 10, 11, 12, 15), (0, 1, 2, 3, 7, 8, 9, 10, 11, 12, 15, 16), None)
g4_3.add_edge((0, 1, 2, 3, 5, 7, 8, 9, 10, 11, 12, 15), (0, 1, 2, 5, 7, 8, 9, 10, 11, 12, 13, 15), None)
g4_3.add_edge((0, 1, 2, 3, 5, 7, 8, 9, 10, 11, 12, 15), (0, 1, 3, 5, 7, 8, 9, 10, 11, 12, 15, 17), None)
g4_3.add_edge((0, 1, 2, 3, 5, 7, 8, 9, 10, 11, 12, 15), (0, 2, 3, 4, 5, 7, 8, 9, 10, 11, 12, 15), None)
g4_3.add_edge((0, 1, 2, 3, 5, 7, 8, 9, 10, 11, 12, 15), (1, 2, 3, 5, 7, 8, 9, 10, 11, 12, 13, 15), None)
g4_3.add_edge((0, 1, 2, 3, 5, 7, 8, 9, 10, 12, 15, 16), (0, 1, 2, 3, 5, 7, 8, 9, 10, 12, 16, 17), None)
g4_3.add_edge((0, 1, 2, 3, 5, 7, 8, 9, 10, 12, 15, 16), (0, 1, 2, 3, 5, 7, 8, 9, 12, 14, 15, 16), None)
g4_3.add_edge((0, 1, 2, 3, 5, 7, 8, 9, 10, 12, 15, 16), (0, 1, 2, 3, 5, 7, 9, 10, 11, 12, 15, 16), None)
g4_3.add_edge((0, 1, 2, 3, 5, 7, 8, 9, 10, 12, 15, 16), (0, 1, 2, 3, 5, 8, 9, 10, 12, 14, 15, 16), None)
g4_3.add_edge((0, 1, 2, 3, 5, 7, 8, 9, 10, 12, 15, 16), (0, 1, 2, 3, 7, 8, 9, 10, 11, 12, 15, 16), None)
g4_3.add_edge((0, 1, 2, 3, 5, 7, 8, 9, 10, 12, 15, 16), (0, 1, 2, 5, 7, 8, 9, 10, 12, 14, 15, 16), None)
g4_3.add_edge((0, 1, 2, 3, 5, 7, 8, 9, 10, 12, 15, 16), (0, 1, 3, 5, 7, 8, 9, 10, 12, 15, 16, 17), None)
g4_3.add_edge((0, 1, 2, 3, 5, 7, 8, 9, 10, 12, 15, 16), (0, 2, 3, 4, 5, 7, 8, 9, 10, 12, 15, 16), None)
g4_3.add_edge((0, 1, 2, 3, 5, 7, 8, 9, 10, 12, 15, 16), (1, 2, 3, 5, 7, 8, 9, 10, 12, 14, 15, 16), None)
g4_3.add_edge((0, 1, 2, 3, 5, 7, 8, 9, 10, 12, 16, 17), (0, 1, 2, 3, 5, 7, 8, 9, 12, 14, 16, 17), None)
g4_3.add_edge((0, 1, 2, 3, 5, 7, 8, 9, 10, 12, 16, 17), (0, 1, 2, 3, 5, 7, 9, 10, 11, 12, 16, 17), None)
g4_3.add_edge((0, 1, 2, 3, 5, 7, 8, 9, 10, 12, 16, 17), (0, 1, 2, 3, 5, 8, 9, 10, 12, 14, 16, 17), None)
g4_3.add_edge((0, 1, 2, 3, 5, 7, 8, 9, 10, 12, 16, 17), (0, 1, 2, 3, 7, 8, 9, 10, 11, 12, 16, 17), None)
g4_3.add_edge((0, 1, 2, 3, 5, 7, 8, 9, 10, 12, 16, 17), (0, 1, 2, 5, 7, 8, 9, 10, 12, 14, 16, 17), None)
g4_3.add_edge((0, 1, 2, 3, 5, 7, 8, 9, 10, 12, 16, 17), (0, 1, 3, 5, 7, 8, 9, 10, 12, 15, 16, 17), None)
g4_3.add_edge((0, 1, 2, 3, 5, 7, 8, 9, 10, 12, 16, 17), (0, 2, 3, 4, 5, 7, 8, 9, 10, 12, 16, 17), None)
g4_3.add_edge((0, 1, 2, 3, 5, 7, 8, 9, 10, 12, 16, 17), (1, 2, 3, 5, 7, 8, 9, 10, 12, 14, 16, 17), None)
g4_3.add_edge((0, 1, 2, 3, 5, 7, 8, 9, 11, 12, 13, 15), (0, 1, 2, 3, 5, 7, 8, 9, 12, 13, 14, 15), None)
g4_3.add_edge((0, 1, 2, 3, 5, 7, 8, 9, 11, 12, 13, 15), (0, 1, 2, 3, 5, 7, 9, 11, 12, 13, 15, 16), None)
g4_3.add_edge((0, 1, 2, 3, 5, 7, 8, 9, 11, 12, 13, 15), (0, 1, 2, 3, 5, 8, 9, 10, 11, 12, 13, 15), None)
g4_3.add_edge((0, 1, 2, 3, 5, 7, 8, 9, 11, 12, 13, 15), (0, 1, 2, 3, 7, 8, 9, 11, 12, 13, 15, 16), None)
g4_3.add_edge((0, 1, 2, 3, 5, 7, 8, 9, 11, 12, 13, 15), (0, 1, 2, 5, 7, 8, 9, 10, 11, 12, 13, 15), None)
g4_3.add_edge((0, 1, 2, 3, 5, 7, 8, 9, 11, 12, 13, 15), (0, 1, 3, 5, 7, 8, 9, 11, 12, 13, 15, 17), None)
g4_3.add_edge((0, 1, 2, 3, 5, 7, 8, 9, 11, 12, 13, 15), (0, 2, 3, 4, 5, 7, 8, 9, 11, 12, 13, 15), None)
g4_3.add_edge((0, 1, 2, 3, 5, 7, 8, 9, 11, 12, 13, 15), (1, 2, 3, 5, 7, 8, 9, 10, 11, 12, 13, 15), None)
g4_3.add_edge((0, 1, 2, 3, 5, 7, 8, 9, 12, 13, 14, 15), (0, 1, 2, 3, 5, 7, 8, 9, 12, 14, 15, 16), None)
g4_3.add_edge((0, 1, 2, 3, 5, 7, 8, 9, 12, 13, 14, 15), (0, 1, 2, 3, 5, 7, 9, 12, 13, 14, 15, 16), None)
g4_3.add_edge((0, 1, 2, 3, 5, 7, 8, 9, 12, 13, 14, 15), (0, 1, 2, 3, 5, 8, 9, 10, 12, 13, 14, 15), None)
g4_3.add_edge((0, 1, 2, 3, 5, 7, 8, 9, 12, 13, 14, 15), (0, 1, 2, 3, 7, 8, 9, 12, 13, 14, 15, 16), None)
g4_3.add_edge((0, 1, 2, 3, 5, 7, 8, 9, 12, 13, 14, 15), (0, 1, 2, 5, 7, 8, 9, 10, 12, 13, 14, 15), None)
g4_3.add_edge((0, 1, 2, 3, 5, 7, 8, 9, 12, 13, 14, 15), (0, 1, 3, 5, 7, 8, 9, 12, 13, 14, 15, 17), None)
g4_3.add_edge((0, 1, 2, 3, 5, 7, 8, 9, 12, 13, 14, 15), (0, 2, 3, 4, 5, 7, 8, 9, 12, 13, 14, 15), None)
g4_3.add_edge((0, 1, 2, 3, 5, 7, 8, 9, 12, 13, 14, 15), (1, 2, 3, 5, 7, 8, 9, 10, 12, 13, 14, 15), None)
g4_3.add_edge((0, 1, 2, 3, 5, 7, 8, 9, 12, 14, 15, 16), (0, 1, 2, 3, 5, 7, 8, 9, 12, 14, 16, 17), None)
g4_3.add_edge((0, 1, 2, 3, 5, 7, 8, 9, 12, 14, 15, 16), (0, 1, 2, 3, 5, 7, 9, 12, 13, 14, 15, 16), None)
g4_3.add_edge((0, 1, 2, 3, 5, 7, 8, 9, 12, 14, 15, 16), (0, 1, 2, 3, 5, 8, 9, 10, 12, 14, 15, 16), None)
g4_3.add_edge((0, 1, 2, 3, 5, 7, 8, 9, 12, 14, 15, 16), (0, 1, 2, 3, 7, 8, 9, 12, 13, 14, 15, 16), None)
g4_3.add_edge((0, 1, 2, 3, 5, 7, 8, 9, 12, 14, 15, 16), (0, 1, 2, 5, 7, 8, 9, 10, 12, 14, 15, 16), None)
g4_3.add_edge((0, 1, 2, 3, 5, 7, 8, 9, 12, 14, 15, 16), (0, 1, 3, 5, 7, 8, 9, 12, 14, 15, 16, 17), None)
g4_3.add_edge((0, 1, 2, 3, 5, 7, 8, 9, 12, 14, 15, 16), (0, 2, 3, 4, 5, 7, 8, 9, 12, 14, 15, 16), None)
g4_3.add_edge((0, 1, 2, 3, 5, 7, 8, 9, 12, 14, 15, 16), (1, 2, 3, 5, 7, 8, 9, 10, 12, 14, 15, 16), None)
g4_3.add_edge((0, 1, 2, 3, 5, 7, 8, 9, 12, 14, 16, 17), (0, 1, 2, 3, 5, 7, 9, 12, 13, 14, 16, 17), None)
g4_3.add_edge((0, 1, 2, 3, 5, 7, 8, 9, 12, 14, 16, 17), (0, 1, 2, 3, 5, 8, 9, 10, 12, 14, 16, 17), None)
g4_3.add_edge((0, 1, 2, 3, 5, 7, 8, 9, 12, 14, 16, 17), (0, 1, 2, 3, 7, 8, 9, 12, 13, 14, 16, 17), None)
g4_3.add_edge((0, 1, 2, 3, 5, 7, 8, 9, 12, 14, 16, 17), (0, 1, 2, 5, 7, 8, 9, 10, 12, 14, 16, 17), None)
g4_3.add_edge((0, 1, 2, 3, 5, 7, 8, 9, 12, 14, 16, 17), (0, 1, 3, 5, 7, 8, 9, 12, 14, 15, 16, 17), None)
g4_3.add_edge((0, 1, 2, 3, 5, 7, 8, 9, 12, 14, 16, 17), (0, 2, 3, 4, 5, 7, 8, 9, 12, 14, 16, 17), None)
g4_3.add_edge((0, 1, 2, 3, 5, 7, 8, 9, 12, 14, 16, 17), (1, 2, 3, 5, 7, 8, 9, 10, 12, 14, 16, 17), None)
g4_3.add_edge((0, 1, 2, 3, 5, 7, 9, 10, 11, 12, 15, 16), (0, 1, 2, 3, 5, 7, 9, 10, 11, 12, 16, 17), None)
g4_3.add_edge((0, 1, 2, 3, 5, 7, 9, 10, 11, 12, 15, 16), (0, 1, 2, 3, 5, 7, 9, 11, 12, 13, 15, 16), None)
g4_3.add_edge((0, 1, 2, 3, 5, 7, 9, 10, 11, 12, 15, 16), (0, 1, 2, 3, 5, 9, 10, 11, 12, 14, 15, 16), None)
g4_3.add_edge((0, 1, 2, 3, 5, 7, 9, 10, 11, 12, 15, 16), (0, 1, 2, 3, 7, 8, 9, 10, 11, 12, 15, 16), None)
g4_3.add_edge((0, 1, 2, 3, 5, 7, 9, 10, 11, 12, 15, 16), (0, 1, 2, 5, 7, 9, 10, 11, 12, 14, 15, 16), None)
g4_3.add_edge((0, 1, 2, 3, 5, 7, 9, 10, 11, 12, 15, 16), (0, 1, 3, 5, 7, 9, 10, 11, 12, 15, 16, 17), None)
g4_3.add_edge((0, 1, 2, 3, 5, 7, 9, 10, 11, 12, 15, 16), (0, 2, 3, 4, 5, 7, 9, 10, 11, 12, 15, 16), None)
g4_3.add_edge((0, 1, 2, 3, 5, 7, 9, 10, 11, 12, 15, 16), (1, 2, 3, 5, 7, 9, 10, 11, 12, 14, 15, 16), None)
g4_3.add_edge((0, 1, 2, 3, 5, 7, 9, 10, 11, 12, 16, 17), (0, 1, 2, 3, 5, 7, 9, 11, 12, 13, 16, 17), None)
g4_3.add_edge((0, 1, 2, 3, 5, 7, 9, 10, 11, 12, 16, 17), (0, 1, 2, 3, 5, 9, 10, 11, 12, 14, 16, 17), None)
g4_3.add_edge((0, 1, 2, 3, 5, 7, 9, 10, 11, 12, 16, 17), (0, 1, 2, 3, 7, 8, 9, 10, 11, 12, 16, 17), None)
g4_3.add_edge((0, 1, 2, 3, 5, 7, 9, 10, 11, 12, 16, 17), (0, 1, 2, 5, 7, 9, 10, 11, 12, 14, 16, 17), None)
g4_3.add_edge((0, 1, 2, 3, 5, 7, 9, 10, 11, 12, 16, 17), (0, 1, 3, 5, 7, 9, 10, 11, 12, 15, 16, 17), None)
g4_3.add_edge((0, 1, 2, 3, 5, 7, 9, 10, 11, 12, 16, 17), (0, 2, 3, 4, 5, 7, 9, 10, 11, 12, 16, 17), None)
g4_3.add_edge((0, 1, 2, 3, 5, 7, 9, 10, 11, 12, 16, 17), (1, 2, 3, 5, 7, 9, 10, 11, 12, 14, 16, 17), None)
g4_3.add_edge((0, 1, 2, 3, 5, 7, 9, 11, 12, 13, 15, 16), (0, 1, 2, 3, 5, 7, 9, 11, 12, 13, 16, 17), None)
g4_3.add_edge((0, 1, 2, 3, 5, 7, 9, 11, 12, 13, 15, 16), (0, 1, 2, 3, 5, 7, 9, 11, 13, 15, 16, 17), None)
g4_3.add_edge((0, 1, 2, 3, 5, 7, 9, 11, 12, 13, 15, 16), (0, 1, 2, 3, 5, 7, 9, 12, 13, 14, 15, 16), None)
g4_3.add_edge((0, 1, 2, 3, 5, 7, 9, 11, 12, 13, 15, 16), (0, 1, 2, 3, 5, 9, 11, 12, 13, 14, 15, 16), None)
g4_3.add_edge((0, 1, 2, 3, 5, 7, 9, 11, 12, 13, 15, 16), (0, 1, 2, 3, 7, 8, 9, 11, 12, 13, 15, 16), None)
g4_3.add_edge((0, 1, 2, 3, 5, 7, 9, 11, 12, 13, 15, 16), (0, 1, 2, 5, 7, 9, 11, 12, 13, 14, 15, 16), None)
g4_3.add_edge((0, 1, 2, 3, 5, 7, 9, 11, 12, 13, 15, 16), (0, 1, 3, 5, 7, 9, 11, 12, 13, 15, 16, 17), None)
g4_3.add_edge((0, 1, 2, 3, 5, 7, 9, 11, 12, 13, 15, 16), (0, 2, 3, 4, 5, 7, 9, 11, 12, 13, 15, 16), None)
g4_3.add_edge((0, 1, 2, 3, 5, 7, 9, 11, 12, 13, 15, 16), (1, 2, 3, 5, 7, 9, 11, 12, 13, 14, 15, 16), None)
g4_3.add_edge((0, 1, 2, 3, 5, 7, 9, 11, 12, 13, 16, 17), (0, 1, 2, 3, 5, 7, 9, 11, 13, 15, 16, 17), None)
g4_3.add_edge((0, 1, 2, 3, 5, 7, 9, 11, 12, 13, 16, 17), (0, 1, 2, 3, 5, 7, 9, 12, 13, 14, 16, 17), None)
g4_3.add_edge((0, 1, 2, 3, 5, 7, 9, 11, 12, 13, 16, 17), (0, 1, 2, 3, 5, 9, 11, 12, 13, 14, 16, 17), None)
g4_3.add_edge((0, 1, 2, 3, 5, 7, 9, 11, 12, 13, 16, 17), (0, 1, 2, 3, 7, 8, 9, 11, 12, 13, 16, 17), None)
g4_3.add_edge((0, 1, 2, 3, 5, 7, 9, 11, 12, 13, 16, 17), (0, 1, 2, 5, 7, 9, 11, 12, 13, 14, 16, 17), None)
g4_3.add_edge((0, 1, 2, 3, 5, 7, 9, 11, 12, 13, 16, 17), (0, 1, 3, 5, 7, 9, 11, 12, 13, 15, 16, 17), None)
g4_3.add_edge((0, 1, 2, 3, 5, 7, 9, 11, 12, 13, 16, 17), (0, 2, 3, 4, 5, 7, 9, 11, 12, 13, 16, 17), None)
g4_3.add_edge((0, 1, 2, 3, 5, 7, 9, 11, 12, 13, 16, 17), (1, 2, 3, 5, 7, 9, 11, 12, 13, 14, 16, 17), None)
g4_3.add_edge((0, 1, 2, 3, 5, 7, 9, 11, 13, 15, 16, 17), (0, 1, 2, 3, 5, 7, 9, 13, 14, 15, 16, 17), None)
g4_3.add_edge((0, 1, 2, 3, 5, 7, 9, 11, 13, 15, 16, 17), (0, 1, 2, 3, 5, 9, 11, 13, 14, 15, 16, 17), None)
g4_3.add_edge((0, 1, 2, 3, 5, 7, 9, 11, 13, 15, 16, 17), (0, 1, 2, 3, 7, 8, 9, 11, 13, 15, 16, 17), None)
g4_3.add_edge((0, 1, 2, 3, 5, 7, 9, 11, 13, 15, 16, 17), (0, 1, 2, 5, 7, 9, 11, 13, 14, 15, 16, 17), None)
g4_3.add_edge((0, 1, 2, 3, 5, 7, 9, 11, 13, 15, 16, 17), (0, 1, 3, 5, 7, 9, 11, 12, 13, 15, 16, 17), None)
g4_3.add_edge((0, 1, 2, 3, 5, 7, 9, 11, 13, 15, 16, 17), (0, 2, 3, 4, 5, 7, 9, 11, 13, 15, 16, 17), None)
g4_3.add_edge((0, 1, 2, 3, 5, 7, 9, 11, 13, 15, 16, 17), (1, 2, 3, 5, 7, 9, 11, 13, 14, 15, 16, 17), None)
g4_3.add_edge((0, 1, 2, 3, 5, 7, 9, 12, 13, 14, 15, 16), (0, 1, 2, 3, 5, 7, 9, 12, 13, 14, 16, 17), None)
g4_3.add_edge((0, 1, 2, 3, 5, 7, 9, 12, 13, 14, 15, 16), (0, 1, 2, 3, 5, 7, 9, 13, 14, 15, 16, 17), None)
g4_3.add_edge((0, 1, 2, 3, 5, 7, 9, 12, 13, 14, 15, 16), (0, 1, 2, 3, 5, 9, 11, 12, 13, 14, 15, 16), None)
g4_3.add_edge((0, 1, 2, 3, 5, 7, 9, 12, 13, 14, 15, 16), (0, 1, 2, 3, 7, 8, 9, 12, 13, 14, 15, 16), None)
g4_3.add_edge((0, 1, 2, 3, 5, 7, 9, 12, 13, 14, 15, 16), (0, 1, 2, 5, 7, 9, 11, 12, 13, 14, 15, 16), None)
g4_3.add_edge((0, 1, 2, 3, 5, 7, 9, 12, 13, 14, 15, 16), (0, 1, 3, 5, 7, 9, 12, 13, 14, 15, 16, 17), None)
g4_3.add_edge((0, 1, 2, 3, 5, 7, 9, 12, 13, 14, 15, 16), (0, 2, 3, 4, 5, 7, 9, 12, 13, 14, 15, 16), None)
g4_3.add_edge((0, 1, 2, 3, 5, 7, 9, 12, 13, 14, 15, 16), (1, 2, 3, 5, 7, 9, 11, 12, 13, 14, 15, 16), None)
g4_3.add_edge((0, 1, 2, 3, 5, 7, 9, 12, 13, 14, 16, 17), (0, 1, 2, 3, 5, 7, 9, 13, 14, 15, 16, 17), None)
g4_3.add_edge((0, 1, 2, 3, 5, 7, 9, 12, 13, 14, 16, 17), (0, 1, 2, 3, 5, 9, 11, 12, 13, 14, 16, 17), None)
g4_3.add_edge((0, 1, 2, 3, 5, 7, 9, 12, 13, 14, 16, 17), (0, 1, 2, 3, 7, 8, 9, 12, 13, 14, 16, 17), None)
g4_3.add_edge((0, 1, 2, 3, 5, 7, 9, 12, 13, 14, 16, 17), (0, 1, 2, 5, 7, 9, 11, 12, 13, 14, 16, 17), None)
g4_3.add_edge((0, 1, 2, 3, 5, 7, 9, 12, 13, 14, 16, 17), (0, 1, 3, 5, 7, 9, 12, 13, 14, 15, 16, 17), None)
g4_3.add_edge((0, 1, 2, 3, 5, 7, 9, 12, 13, 14, 16, 17), (0, 2, 3, 4, 5, 7, 9, 12, 13, 14, 16, 17), None)
g4_3.add_edge((0, 1, 2, 3, 5, 7, 9, 12, 13, 14, 16, 17), (1, 2, 3, 5, 7, 9, 11, 12, 13, 14, 16, 17), None)
g4_3.add_edge((0, 1, 2, 3, 5, 7, 9, 13, 14, 15, 16, 17), (0, 1, 2, 3, 5, 9, 11, 13, 14, 15, 16, 17), None)
g4_3.add_edge((0, 1, 2, 3, 5, 7, 9, 13, 14, 15, 16, 17), (0, 1, 2, 3, 7, 8, 9, 13, 14, 15, 16, 17), None)
g4_3.add_edge((0, 1, 2, 3, 5, 7, 9, 13, 14, 15, 16, 17), (0, 1, 2, 5, 7, 9, 11, 13, 14, 15, 16, 17), None)
g4_3.add_edge((0, 1, 2, 3, 5, 7, 9, 13, 14, 15, 16, 17), (0, 1, 3, 5, 7, 9, 12, 13, 14, 15, 16, 17), None)
g4_3.add_edge((0, 1, 2, 3, 5, 7, 9, 13, 14, 15, 16, 17), (0, 2, 3, 4, 5, 7, 9, 13, 14, 15, 16, 17), None)
g4_3.add_edge((0, 1, 2, 3, 5, 7, 9, 13, 14, 15, 16, 17), (1, 2, 3, 5, 7, 9, 11, 13, 14, 15, 16, 17), None)
g4_3.add_edge((0, 1, 2, 3, 5, 8, 9, 10, 11, 12, 13, 15), (0, 1, 2, 3, 5, 8, 9, 10, 12, 13, 14, 15), None)
g4_3.add_edge((0, 1, 2, 3, 5, 8, 9, 10, 11, 12, 13, 15), (0, 1, 2, 3, 5, 9, 10, 11, 12, 13, 14, 15), None)
g4_3.add_edge((0, 1, 2, 3, 5, 8, 9, 10, 11, 12, 13, 15), (0, 1, 2, 3, 8, 9, 10, 11, 12, 13, 15, 16), None)
g4_3.add_edge((0, 1, 2, 3, 5, 8, 9, 10, 11, 12, 13, 15), (0, 1, 2, 5, 7, 8, 9, 10, 11, 12, 13, 15), None)
g4_3.add_edge((0, 1, 2, 3, 5, 8, 9, 10, 11, 12, 13, 15), (0, 1, 3, 5, 8, 9, 10, 11, 12, 13, 15, 17), None)
g4_3.add_edge((0, 1, 2, 3, 5, 8, 9, 10, 11, 12, 13, 15), (0, 2, 3, 4, 5, 8, 9, 10, 11, 12, 13, 15), None)
g4_3.add_edge((0, 1, 2, 3, 5, 8, 9, 10, 11, 12, 13, 15), (1, 2, 3, 5, 7, 8, 9, 10, 11, 12, 13, 15), None)
g4_3.add_edge((0, 1, 2, 3, 5, 8, 9, 10, 12, 13, 14, 15), (0, 1, 2, 3, 5, 8, 9, 10, 12, 14, 15, 16), None)
g4_3.add_edge((0, 1, 2, 3, 5, 8, 9, 10, 12, 13, 14, 15), (0, 1, 2, 3, 5, 9, 10, 11, 12, 13, 14, 15), None)
g4_3.add_edge((0, 1, 2, 3, 5, 8, 9, 10, 12, 13, 14, 15), (0, 1, 2, 3, 8, 9, 10, 12, 13, 14, 15, 16), None)
g4_3.add_edge((0, 1, 2, 3, 5, 8, 9, 10, 12, 13, 14, 15), (0, 1, 2, 5, 7, 8, 9, 10, 12, 13, 14, 15), None)
g4_3.add_edge((0, 1, 2, 3, 5, 8, 9, 10, 12, 13, 14, 15), (0, 1, 3, 5, 8, 9, 10, 12, 13, 14, 15, 17), None)
g4_3.add_edge((0, 1, 2, 3, 5, 8, 9, 10, 12, 13, 14, 15), (0, 2, 3, 4, 5, 8, 9, 10, 12, 13, 14, 15), None)
g4_3.add_edge((0, 1, 2, 3, 5, 8, 9, 10, 12, 13, 14, 15), (1, 2, 3, 5, 7, 8, 9, 10, 12, 13, 14, 15), None)
g4_3.add_edge((0, 1, 2, 3, 5, 8, 9, 10, 12, 14, 15, 16), (0, 1, 2, 3, 5, 8, 9, 10, 12, 14, 16, 17), None)
g4_3.add_edge((0, 1, 2, 3, 5, 8, 9, 10, 12, 14, 15, 16), (0, 1, 2, 3, 5, 9, 10, 11, 12, 14, 15, 16), None)
g4_3.add_edge((0, 1, 2, 3, 5, 8, 9, 10, 12, 14, 15, 16), (0, 1, 2, 3, 8, 9, 10, 12, 13, 14, 15, 16), None)
g4_3.add_edge((0, 1, 2, 3, 5, 8, 9, 10, 12, 14, 15, 16), (0, 1, 2, 5, 7, 8, 9, 10, 12, 14, 15, 16), None)
g4_3.add_edge((0, 1, 2, 3, 5, 8, 9, 10, 12, 14, 15, 16), (0, 1, 3, 5, 8, 9, 10, 12, 14, 15, 16, 17), None)
g4_3.add_edge((0, 1, 2, 3, 5, 8, 9, 10, 12, 14, 15, 16), (0, 2, 3, 4, 5, 8, 9, 10, 12, 14, 15, 16), None)
g4_3.add_edge((0, 1, 2, 3, 5, 8, 9, 10, 12, 14, 15, 16), (1, 2, 3, 5, 7, 8, 9, 10, 12, 14, 15, 16), None)
g4_3.add_edge((0, 1, 2, 3, 5, 8, 9, 10, 12, 14, 16, 17), (0, 1, 2, 3, 5, 9, 10, 11, 12, 14, 16, 17), None)
g4_3.add_edge((0, 1, 2, 3, 5, 8, 9, 10, 12, 14, 16, 17), (0, 1, 2, 3, 8, 9, 10, 12, 13, 14, 16, 17), None)
g4_3.add_edge((0, 1, 2, 3, 5, 8, 9, 10, 12, 14, 16, 17), (0, 1, 2, 5, 7, 8, 9, 10, 12, 14, 16, 17), None)
g4_3.add_edge((0, 1, 2, 3, 5, 8, 9, 10, 12, 14, 16, 17), (0, 1, 3, 5, 8, 9, 10, 12, 14, 15, 16, 17), None)
g4_3.add_edge((0, 1, 2, 3, 5, 8, 9, 10, 12, 14, 16, 17), (0, 2, 3, 4, 5, 8, 9, 10, 12, 14, 16, 17), None)
g4_3.add_edge((0, 1, 2, 3, 5, 8, 9, 10, 12, 14, 16, 17), (1, 2, 3, 5, 7, 8, 9, 10, 12, 14, 16, 17), None)
g4_3.add_edge((0, 1, 2, 3, 5, 9, 10, 11, 12, 13, 14, 15), (0, 1, 2, 3, 5, 9, 10, 11, 12, 14, 15, 16), None)
g4_3.add_edge((0, 1, 2, 3, 5, 9, 10, 11, 12, 13, 14, 15), (0, 1, 2, 3, 5, 9, 11, 12, 13, 14, 15, 16), None)
g4_3.add_edge((0, 1, 2, 3, 5, 9, 10, 11, 12, 13, 14, 15), (0, 1, 2, 3, 9, 10, 11, 12, 13, 14, 15, 16), None)
g4_3.add_edge((0, 1, 2, 3, 5, 9, 10, 11, 12, 13, 14, 15), (0, 1, 2, 5, 7, 9, 10, 11, 12, 13, 14, 15), None)
g4_3.add_edge((0, 1, 2, 3, 5, 9, 10, 11, 12, 13, 14, 15), (0, 1, 3, 5, 9, 10, 11, 12, 13, 14, 15, 17), None)
g4_3.add_edge((0, 1, 2, 3, 5, 9, 10, 11, 12, 13, 14, 15), (0, 2, 3, 4, 5, 9, 10, 11, 12, 13, 14, 15), None)
g4_3.add_edge((0, 1, 2, 3, 5, 9, 10, 11, 12, 13, 14, 15), (1, 2, 3, 5, 7, 9, 10, 11, 12, 13, 14, 15), None)
g4_3.add_edge((0, 1, 2, 3, 5, 9, 10, 11, 12, 14, 15, 16), (0, 1, 2, 3, 5, 9, 10, 11, 12, 14, 16, 17), None)
g4_3.add_edge((0, 1, 2, 3, 5, 9, 10, 11, 12, 14, 15, 16), (0, 1, 2, 3, 5, 9, 11, 12, 13, 14, 15, 16), None)
g4_3.add_edge((0, 1, 2, 3, 5, 9, 10, 11, 12, 14, 15, 16), (0, 1, 2, 3, 9, 10, 11, 12, 13, 14, 15, 16), None)
g4_3.add_edge((0, 1, 2, 3, 5, 9, 10, 11, 12, 14, 15, 16), (0, 1, 2, 5, 7, 9, 10, 11, 12, 14, 15, 16), None)
g4_3.add_edge((0, 1, 2, 3, 5, 9, 10, 11, 12, 14, 15, 16), (0, 1, 3, 5, 9, 10, 11, 12, 14, 15, 16, 17), None)
g4_3.add_edge((0, 1, 2, 3, 5, 9, 10, 11, 12, 14, 15, 16), (0, 2, 3, 4, 5, 9, 10, 11, 12, 14, 15, 16), None)
g4_3.add_edge((0, 1, 2, 3, 5, 9, 10, 11, 12, 14, 15, 16), (1, 2, 3, 5, 7, 9, 10, 11, 12, 14, 15, 16), None)
g4_3.add_edge((0, 1, 2, 3, 5, 9, 10, 11, 12, 14, 16, 17), (0, 1, 2, 3, 5, 9, 11, 12, 13, 14, 16, 17), None)
g4_3.add_edge((0, 1, 2, 3, 5, 9, 10, 11, 12, 14, 16, 17), (0, 1, 2, 3, 9, 10, 11, 12, 13, 14, 16, 17), None)
g4_3.add_edge((0, 1, 2, 3, 5, 9, 10, 11, 12, 14, 16, 17), (0, 1, 2, 5, 7, 9, 10, 11, 12, 14, 16, 17), None)
g4_3.add_edge((0, 1, 2, 3, 5, 9, 10, 11, 12, 14, 16, 17), (0, 1, 3, 5, 9, 10, 11, 12, 14, 15, 16, 17), None)
g4_3.add_edge((0, 1, 2, 3, 5, 9, 10, 11, 12, 14, 16, 17), (0, 2, 3, 4, 5, 9, 10, 11, 12, 14, 16, 17), None)
g4_3.add_edge((0, 1, 2, 3, 5, 9, 10, 11, 12, 14, 16, 17), (1, 2, 3, 5, 7, 9, 10, 11, 12, 14, 16, 17), None)
g4_3.add_edge((0, 1, 2, 3, 5, 9, 11, 12, 13, 14, 15, 16), (0, 1, 2, 3, 5, 9, 11, 12, 13, 14, 16, 17), None)
g4_3.add_edge((0, 1, 2, 3, 5, 9, 11, 12, 13, 14, 15, 16), (0, 1, 2, 3, 5, 9, 11, 13, 14, 15, 16, 17), None)
g4_3.add_edge((0, 1, 2, 3, 5, 9, 11, 12, 13, 14, 15, 16), (0, 1, 2, 3, 9, 10, 11, 12, 13, 14, 15, 16), None)
g4_3.add_edge((0, 1, 2, 3, 5, 9, 11, 12, 13, 14, 15, 16), (0, 1, 2, 5, 7, 9, 11, 12, 13, 14, 15, 16), None)
g4_3.add_edge((0, 1, 2, 3, 5, 9, 11, 12, 13, 14, 15, 16), (0, 1, 3, 5, 9, 11, 12, 13, 14, 15, 16, 17), None)
g4_3.add_edge((0, 1, 2, 3, 5, 9, 11, 12, 13, 14, 15, 16), (0, 2, 3, 4, 5, 9, 11, 12, 13, 14, 15, 16), None)
g4_3.add_edge((0, 1, 2, 3, 5, 9, 11, 12, 13, 14, 15, 16), (1, 2, 3, 5, 7, 9, 11, 12, 13, 14, 15, 16), None)
g4_3.add_edge((0, 1, 2, 3, 5, 9, 11, 12, 13, 14, 16, 17), (0, 1, 2, 3, 5, 9, 11, 13, 14, 15, 16, 17), None)
g4_3.add_edge((0, 1, 2, 3, 5, 9, 11, 12, 13, 14, 16, 17), (0, 1, 2, 3, 9, 10, 11, 12, 13, 14, 16, 17), None)
g4_3.add_edge((0, 1, 2, 3, 5, 9, 11, 12, 13, 14, 16, 17), (0, 1, 2, 5, 7, 9, 11, 12, 13, 14, 16, 17), None)
g4_3.add_edge((0, 1, 2, 3, 5, 9, 11, 12, 13, 14, 16, 17), (0, 1, 3, 5, 9, 11, 12, 13, 14, 15, 16, 17), None)
g4_3.add_edge((0, 1, 2, 3, 5, 9, 11, 12, 13, 14, 16, 17), (0, 2, 3, 4, 5, 9, 11, 12, 13, 14, 16, 17), None)
g4_3.add_edge((0, 1, 2, 3, 5, 9, 11, 12, 13, 14, 16, 17), (1, 2, 3, 5, 7, 9, 11, 12, 13, 14, 16, 17), None)
g4_3.add_edge((0, 1, 2, 3, 5, 9, 11, 13, 14, 15, 16, 17), (0, 1, 2, 3, 9, 10, 11, 13, 14, 15, 16, 17), None)
g4_3.add_edge((0, 1, 2, 3, 5, 9, 11, 13, 14, 15, 16, 17), (0, 1, 2, 5, 7, 9, 11, 13, 14, 15, 16, 17), None)
g4_3.add_edge((0, 1, 2, 3, 5, 9, 11, 13, 14, 15, 16, 17), (0, 1, 3, 5, 9, 11, 12, 13, 14, 15, 16, 17), None)
g4_3.add_edge((0, 1, 2, 3, 5, 9, 11, 13, 14, 15, 16, 17), (0, 2, 3, 4, 5, 9, 11, 13, 14, 15, 16, 17), None)
g4_3.add_edge((0, 1, 2, 3, 5, 9, 11, 13, 14, 15, 16, 17), (1, 2, 3, 5, 7, 9, 11, 13, 14, 15, 16, 17), None)
g4_3.add_edge((0, 1, 2, 3, 6, 7, 8, 9, 10, 11, 15, 16), (0, 1, 2, 3, 6, 7, 8, 9, 10, 11, 16, 17), None)
g4_3.add_edge((0, 1, 2, 3, 6, 7, 8, 9, 10, 11, 15, 16), (0, 1, 2, 3, 6, 7, 8, 9, 11, 15, 16, 17), None)
g4_3.add_edge((0, 1, 2, 3, 6, 7, 8, 9, 10, 11, 15, 16), (0, 1, 2, 3, 6, 7, 8, 10, 11, 12, 15, 16), None)
g4_3.add_edge((0, 1, 2, 3, 6, 7, 8, 9, 10, 11, 15, 16), (0, 1, 2, 3, 6, 8, 9, 10, 11, 15, 16, 17), None)
g4_3.add_edge((0, 1, 2, 3, 6, 7, 8, 9, 10, 11, 15, 16), (0, 1, 2, 3, 7, 8, 9, 10, 11, 12, 15, 16), None)
g4_3.add_edge((0, 1, 2, 3, 6, 7, 8, 9, 10, 11, 15, 16), (0, 1, 2, 6, 7, 8, 9, 10, 11, 14, 15, 16), None)
g4_3.add_edge((0, 1, 2, 3, 6, 7, 8, 9, 10, 11, 15, 16), (0, 1, 3, 6, 7, 8, 9, 10, 11, 15, 16, 17), None)
g4_3.add_edge((0, 1, 2, 3, 6, 7, 8, 9, 10, 11, 15, 16), (0, 2, 3, 4, 6, 7, 8, 9, 10, 11, 15, 16), None)
g4_3.add_edge((0, 1, 2, 3, 6, 7, 8, 9, 10, 11, 15, 16), (1, 2, 3, 6, 7, 8, 9, 10, 11, 14, 15, 16), None)
g4_3.add_edge((0, 1, 2, 3, 6, 7, 8, 9, 10, 11, 16, 17), (0, 1, 2, 3, 6, 7, 8, 9, 11, 15, 16, 17), None)
g4_3.add_edge((0, 1, 2, 3, 6, 7, 8, 9, 10, 11, 16, 17), (0, 1, 2, 3, 6, 7, 8, 10, 11, 12, 16, 17), None)
g4_3.add_edge((0, 1, 2, 3, 6, 7, 8, 9, 10, 11, 16, 17), (0, 1, 2, 3, 6, 8, 9, 10, 11, 15, 16, 17), None)
g4_3.add_edge((0, 1, 2, 3, 6, 7, 8, 9, 10, 11, 16, 17), (0, 1, 2, 3, 7, 8, 9, 10, 11, 12, 16, 17), None)
g4_3.add_edge((0, 1, 2, 3, 6, 7, 8, 9, 10, 11, 16, 17), (0, 1, 2, 6, 7, 8, 9, 10, 11, 14, 16, 17), None)
g4_3.add_edge((0, 1, 2, 3, 6, 7, 8, 9, 10, 11, 16, 17), (0, 1, 3, 6, 7, 8, 9, 10, 11, 15, 16, 17), None)
g4_3.add_edge((0, 1, 2, 3, 6, 7, 8, 9, 10, 11, 16, 17), (0, 2, 3, 4, 6, 7, 8, 9, 10, 11, 16, 17), None)
g4_3.add_edge((0, 1, 2, 3, 6, 7, 8, 9, 10, 11, 16, 17), (1, 2, 3, 6, 7, 8, 9, 10, 11, 14, 16, 17), None)
g4_3.add_edge((0, 1, 2, 3, 6, 7, 8, 9, 11, 15, 16, 17), (0, 1, 2, 3, 6, 7, 8, 11, 13, 15, 16, 17), None)
g4_3.add_edge((0, 1, 2, 3, 6, 7, 8, 9, 11, 15, 16, 17), (0, 1, 2, 3, 6, 8, 9, 10, 11, 15, 16, 17), None)
g4_3.add_edge((0, 1, 2, 3, 6, 7, 8, 9, 11, 15, 16, 17), (0, 1, 2, 3, 7, 8, 9, 11, 13, 15, 16, 17), None)
g4_3.add_edge((0, 1, 2, 3, 6, 7, 8, 9, 11, 15, 16, 17), (0, 1, 2, 6, 7, 8, 9, 11, 14, 15, 16, 17), None)
g4_3.add_edge((0, 1, 2, 3, 6, 7, 8, 9, 11, 15, 16, 17), (0, 1, 3, 6, 7, 8, 9, 10, 11, 15, 16, 17), None)
g4_3.add_edge((0, 1, 2, 3, 6, 7, 8, 9, 11, 15, 16, 17), (0, 2, 3, 4, 6, 7, 8, 9, 11, 15, 16, 17), None)
g4_3.add_edge((0, 1, 2, 3, 6, 7, 8, 9, 11, 15, 16, 17), (1, 2, 3, 6, 7, 8, 9, 11, 14, 15, 16, 17), None)
g4_3.add_edge((0, 1, 2, 3, 6, 7, 8, 10, 11, 12, 15, 16), (0, 1, 2, 3, 6, 7, 8, 10, 11, 12, 16, 17), None)
g4_3.add_edge((0, 1, 2, 3, 6, 7, 8, 10, 11, 12, 15, 16), (0, 1, 2, 3, 6, 7, 8, 11, 12, 13, 15, 16), None)
g4_3.add_edge((0, 1, 2, 3, 6, 7, 8, 10, 11, 12, 15, 16), (0, 1, 2, 3, 6, 8, 10, 11, 12, 15, 16, 17), None)
g4_3.add_edge((0, 1, 2, 3, 6, 7, 8, 10, 11, 12, 15, 16), (0, 1, 2, 3, 7, 8, 9, 10, 11, 12, 15, 16), None)
g4_3.add_edge((0, 1, 2, 3, 6, 7, 8, 10, 11, 12, 15, 16), (0, 1, 2, 6, 7, 8, 10, 11, 12, 14, 15, 16), None)
g4_3.add_edge((0, 1, 2, 3, 6, 7, 8, 10, 11, 12, 15, 16), (0, 1, 3, 6, 7, 8, 10, 11, 12, 15, 16, 17), None)
g4_3.add_edge((0, 1, 2, 3, 6, 7, 8, 10, 11, 12, 15, 16), (0, 2, 3, 4, 6, 7, 8, 10, 11, 12, 15, 16), None)
g4_3.add_edge((0, 1, 2, 3, 6, 7, 8, 10, 11, 12, 15, 16), (1, 2, 3, 6, 7, 8, 10, 11, 12, 14, 15, 16), None)
g4_3.add_edge((0, 1, 2, 3, 6, 7, 8, 10, 11, 12, 16, 17), (0, 1, 2, 3, 6, 7, 8, 11, 12, 13, 16, 17), None)
g4_3.add_edge((0, 1, 2, 3, 6, 7, 8, 10, 11, 12, 16, 17), (0, 1, 2, 3, 6, 8, 10, 11, 12, 15, 16, 17), None)
g4_3.add_edge((0, 1, 2, 3, 6, 7, 8, 10, 11, 12, 16, 17), (0, 1, 2, 3, 7, 8, 9, 10, 11, 12, 16, 17), None)
g4_3.add_edge((0, 1, 2, 3, 6, 7, 8, 10, 11, 12, 16, 17), (0, 1, 2, 6, 7, 8, 10, 11, 12, 14, 16, 17), None)
g4_3.add_edge((0, 1, 2, 3, 6, 7, 8, 10, 11, 12, 16, 17), (0, 1, 3, 6, 7, 8, 10, 11, 12, 15, 16, 17), None)
g4_3.add_edge((0, 1, 2, 3, 6, 7, 8, 10, 11, 12, 16, 17), (0, 2, 3, 4, 6, 7, 8, 10, 11, 12, 16, 17), None)
g4_3.add_edge((0, 1, 2, 3, 6, 7, 8, 10, 11, 12, 16, 17), (1, 2, 3, 6, 7, 8, 10, 11, 12, 14, 16, 17), None)
g4_3.add_edge((0, 1, 2, 3, 6, 7, 8, 11, 12, 13, 15, 16), (0, 1, 2, 3, 6, 7, 8, 11, 12, 13, 16, 17), None)
g4_3.add_edge((0, 1, 2, 3, 6, 7, 8, 11, 12, 13, 15, 16), (0, 1, 2, 3, 6, 7, 8, 11, 13, 15, 16, 17), None)
g4_3.add_edge((0, 1, 2, 3, 6, 7, 8, 11, 12, 13, 15, 16), (0, 1, 2, 3, 6, 7, 8, 12, 13, 14, 15, 16), None)
g4_3.add_edge((0, 1, 2, 3, 6, 7, 8, 11, 12, 13, 15, 16), (0, 1, 2, 3, 6, 8, 11, 12, 13, 15, 16, 17), None)
g4_3.add_edge((0, 1, 2, 3, 6, 7, 8, 11, 12, 13, 15, 16), (0, 1, 2, 3, 7, 8, 9, 11, 12, 13, 15, 16), None)
g4_3.add_edge((0, 1, 2, 3, 6, 7, 8, 11, 12, 13, 15, 16), (0, 1, 2, 6, 7, 8, 11, 12, 13, 14, 15, 16), None)
g4_3.add_edge((0, 1, 2, 3, 6, 7, 8, 11, 12, 13, 15, 16), (0, 1, 3, 6, 7, 8, 11, 12, 13, 15, 16, 17), None)
g4_3.add_edge((0, 1, 2, 3, 6, 7, 8, 11, 12, 13, 15, 16), (0, 2, 3, 4, 6, 7, 8, 11, 12, 13, 15, 16), None)
g4_3.add_edge((0, 1, 2, 3, 6, 7, 8, 11, 12, 13, 15, 16), (1, 2, 3, 6, 7, 8, 11, 12, 13, 14, 15, 16), None)
g4_3.add_edge((0, 1, 2, 3, 6, 7, 8, 11, 12, 13, 16, 17), (0, 1, 2, 3, 6, 7, 8, 11, 13, 15, 16, 17), None)
g4_3.add_edge((0, 1, 2, 3, 6, 7, 8, 11, 12, 13, 16, 17), (0, 1, 2, 3, 6, 7, 8, 12, 13, 14, 16, 17), None)
g4_3.add_edge((0, 1, 2, 3, 6, 7, 8, 11, 12, 13, 16, 17), (0, 1, 2, 3, 6, 8, 11, 12, 13, 15, 16, 17), None)
g4_3.add_edge((0, 1, 2, 3, 6, 7, 8, 11, 12, 13, 16, 17), (0, 1, 2, 3, 7, 8, 9, 11, 12, 13, 16, 17), None)
g4_3.add_edge((0, 1, 2, 3, 6, 7, 8, 11, 12, 13, 16, 17), (0, 1, 2, 6, 7, 8, 11, 12, 13, 14, 16, 17), None)
g4_3.add_edge((0, 1, 2, 3, 6, 7, 8, 11, 12, 13, 16, 17), (0, 1, 3, 6, 7, 8, 11, 12, 13, 15, 16, 17), None)
g4_3.add_edge((0, 1, 2, 3, 6, 7, 8, 11, 12, 13, 16, 17), (0, 2, 3, 4, 6, 7, 8, 11, 12, 13, 16, 17), None)
g4_3.add_edge((0, 1, 2, 3, 6, 7, 8, 11, 12, 13, 16, 17), (1, 2, 3, 6, 7, 8, 11, 12, 13, 14, 16, 17), None)
g4_3.add_edge((0, 1, 2, 3, 6, 7, 8, 11, 13, 15, 16, 17), (0, 1, 2, 3, 6, 7, 8, 13, 14, 15, 16, 17), None)
g4_3.add_edge((0, 1, 2, 3, 6, 7, 8, 11, 13, 15, 16, 17), (0, 1, 2, 3, 6, 8, 11, 12, 13, 15, 16, 17), None)
g4_3.add_edge((0, 1, 2, 3, 6, 7, 8, 11, 13, 15, 16, 17), (0, 1, 2, 3, 7, 8, 9, 11, 13, 15, 16, 17), None)
g4_3.add_edge((0, 1, 2, 3, 6, 7, 8, 11, 13, 15, 16, 17), (0, 1, 2, 6, 7, 8, 11, 13, 14, 15, 16, 17), None)
g4_3.add_edge((0, 1, 2, 3, 6, 7, 8, 11, 13, 15, 16, 17), (0, 1, 3, 6, 7, 8, 11, 12, 13, 15, 16, 17), None)
g4_3.add_edge((0, 1, 2, 3, 6, 7, 8, 11, 13, 15, 16, 17), (0, 2, 3, 4, 6, 7, 8, 11, 13, 15, 16, 17), None)
g4_3.add_edge((0, 1, 2, 3, 6, 7, 8, 11, 13, 15, 16, 17), (1, 2, 3, 6, 7, 8, 11, 13, 14, 15, 16, 17), None)
g4_3.add_edge((0, 1, 2, 3, 6, 7, 8, 12, 13, 14, 15, 16), (0, 1, 2, 3, 6, 7, 8, 12, 13, 14, 16, 17), None)
g4_3.add_edge((0, 1, 2, 3, 6, 7, 8, 12, 13, 14, 15, 16), (0, 1, 2, 3, 6, 7, 8, 13, 14, 15, 16, 17), None)
g4_3.add_edge((0, 1, 2, 3, 6, 7, 8, 12, 13, 14, 15, 16), (0, 1, 2, 3, 6, 8, 12, 13, 14, 15, 16, 17), None)
g4_3.add_edge((0, 1, 2, 3, 6, 7, 8, 12, 13, 14, 15, 16), (0, 1, 2, 3, 7, 8, 9, 12, 13, 14, 15, 16), None)
g4_3.add_edge((0, 1, 2, 3, 6, 7, 8, 12, 13, 14, 15, 16), (0, 1, 2, 6, 7, 8, 11, 12, 13, 14, 15, 16), None)
g4_3.add_edge((0, 1, 2, 3, 6, 7, 8, 12, 13, 14, 15, 16), (0, 1, 3, 6, 7, 8, 12, 13, 14, 15, 16, 17), None)
g4_3.add_edge((0, 1, 2, 3, 6, 7, 8, 12, 13, 14, 15, 16), (0, 2, 3, 4, 6, 7, 8, 12, 13, 14, 15, 16), None)
g4_3.add_edge((0, 1, 2, 3, 6, 7, 8, 12, 13, 14, 15, 16), (1, 2, 3, 6, 7, 8, 11, 12, 13, 14, 15, 16), None)
g4_3.add_edge((0, 1, 2, 3, 6, 7, 8, 12, 13, 14, 16, 17), (0, 1, 2, 3, 6, 7, 8, 13, 14, 15, 16, 17), None)
g4_3.add_edge((0, 1, 2, 3, 6, 7, 8, 12, 13, 14, 16, 17), (0, 1, 2, 3, 6, 8, 12, 13, 14, 15, 16, 17), None)
g4_3.add_edge((0, 1, 2, 3, 6, 7, 8, 12, 13, 14, 16, 17), (0, 1, 2, 3, 7, 8, 9, 12, 13, 14, 16, 17), None)
g4_3.add_edge((0, 1, 2, 3, 6, 7, 8, 12, 13, 14, 16, 17), (0, 1, 2, 6, 7, 8, 11, 12, 13, 14, 16, 17), None)
g4_3.add_edge((0, 1, 2, 3, 6, 7, 8, 12, 13, 14, 16, 17), (0, 1, 3, 6, 7, 8, 12, 13, 14, 15, 16, 17), None)
g4_3.add_edge((0, 1, 2, 3, 6, 7, 8, 12, 13, 14, 16, 17), (0, 2, 3, 4, 6, 7, 8, 12, 13, 14, 16, 17), None)
g4_3.add_edge((0, 1, 2, 3, 6, 7, 8, 12, 13, 14, 16, 17), (1, 2, 3, 6, 7, 8, 11, 12, 13, 14, 16, 17), None)
g4_3.add_edge((0, 1, 2, 3, 6, 7, 8, 13, 14, 15, 16, 17), (0, 1, 2, 3, 6, 8, 12, 13, 14, 15, 16, 17), None)
g4_3.add_edge((0, 1, 2, 3, 6, 7, 8, 13, 14, 15, 16, 17), (0, 1, 2, 3, 7, 8, 9, 13, 14, 15, 16, 17), None)
g4_3.add_edge((0, 1, 2, 3, 6, 7, 8, 13, 14, 15, 16, 17), (0, 1, 2, 6, 7, 8, 11, 13, 14, 15, 16, 17), None)
g4_3.add_edge((0, 1, 2, 3, 6, 7, 8, 13, 14, 15, 16, 17), (0, 1, 3, 6, 7, 8, 12, 13, 14, 15, 16, 17), None)
g4_3.add_edge((0, 1, 2, 3, 6, 7, 8, 13, 14, 15, 16, 17), (0, 2, 3, 4, 6, 7, 8, 13, 14, 15, 16, 17), None)
g4_3.add_edge((0, 1, 2, 3, 6, 7, 8, 13, 14, 15, 16, 17), (1, 2, 3, 6, 7, 8, 11, 13, 14, 15, 16, 17), None)
g4_3.add_edge((0, 1, 2, 3, 6, 8, 9, 10, 11, 15, 16, 17), (0, 1, 2, 3, 6, 8, 10, 11, 12, 15, 16, 17), None)
g4_3.add_edge((0, 1, 2, 3, 6, 8, 9, 10, 11, 15, 16, 17), (0, 1, 2, 3, 8, 9, 10, 11, 13, 15, 16, 17), None)
g4_3.add_edge((0, 1, 2, 3, 6, 8, 9, 10, 11, 15, 16, 17), (0, 1, 2, 6, 8, 9, 10, 11, 14, 15, 16, 17), None)
g4_3.add_edge((0, 1, 2, 3, 6, 8, 9, 10, 11, 15, 16, 17), (0, 1, 3, 6, 7, 8, 9, 10, 11, 15, 16, 17), None)
g4_3.add_edge((0, 1, 2, 3, 6, 8, 9, 10, 11, 15, 16, 17), (0, 2, 3, 4, 6, 8, 9, 10, 11, 15, 16, 17), None)
g4_3.add_edge((0, 1, 2, 3, 6, 8, 9, 10, 11, 15, 16, 17), (1, 2, 3, 6, 8, 9, 10, 11, 14, 15, 16, 17), None)
g4_3.add_edge((0, 1, 2, 3, 6, 8, 10, 11, 12, 15, 16, 17), (0, 1, 2, 3, 6, 8, 11, 12, 13, 15, 16, 17), None)
g4_3.add_edge((0, 1, 2, 3, 6, 8, 10, 11, 12, 15, 16, 17), (0, 1, 2, 3, 8, 10, 11, 12, 13, 15, 16, 17), None)
g4_3.add_edge((0, 1, 2, 3, 6, 8, 10, 11, 12, 15, 16, 17), (0, 1, 2, 6, 8, 10, 11, 12, 14, 15, 16, 17), None)
g4_3.add_edge((0, 1, 2, 3, 6, 8, 10, 11, 12, 15, 16, 17), (0, 1, 3, 6, 7, 8, 10, 11, 12, 15, 16, 17), None)
g4_3.add_edge((0, 1, 2, 3, 6, 8, 10, 11, 12, 15, 16, 17), (0, 2, 3, 4, 6, 8, 10, 11, 12, 15, 16, 17), None)
g4_3.add_edge((0, 1, 2, 3, 6, 8, 10, 11, 12, 15, 16, 17), (1, 2, 3, 6, 8, 10, 11, 12, 14, 15, 16, 17), None)
g4_3.add_edge((0, 1, 2, 3, 6, 8, 11, 12, 13, 15, 16, 17), (0, 1, 2, 3, 6, 8, 12, 13, 14, 15, 16, 17), None)
g4_3.add_edge((0, 1, 2, 3, 6, 8, 11, 12, 13, 15, 16, 17), (0, 1, 2, 3, 8, 10, 11, 12, 13, 15, 16, 17), None)
g4_3.add_edge((0, 1, 2, 3, 6, 8, 11, 12, 13, 15, 16, 17), (0, 1, 2, 6, 8, 11, 12, 13, 14, 15, 16, 17), None)
g4_3.add_edge((0, 1, 2, 3, 6, 8, 11, 12, 13, 15, 16, 17), (0, 1, 3, 6, 7, 8, 11, 12, 13, 15, 16, 17), None)
g4_3.add_edge((0, 1, 2, 3, 6, 8, 11, 12, 13, 15, 16, 17), (0, 2, 3, 4, 6, 8, 11, 12, 13, 15, 16, 17), None)
g4_3.add_edge((0, 1, 2, 3, 6, 8, 11, 12, 13, 15, 16, 17), (1, 2, 3, 6, 8, 11, 12, 13, 14, 15, 16, 17), None)
g4_3.add_edge((0, 1, 2, 3, 6, 8, 12, 13, 14, 15, 16, 17), (0, 1, 2, 3, 8, 10, 12, 13, 14, 15, 16, 17), None)
g4_3.add_edge((0, 1, 2, 3, 6, 8, 12, 13, 14, 15, 16, 17), (0, 1, 2, 6, 8, 11, 12, 13, 14, 15, 16, 17), None)
g4_3.add_edge((0, 1, 2, 3, 6, 8, 12, 13, 14, 15, 16, 17), (0, 1, 3, 6, 7, 8, 12, 13, 14, 15, 16, 17), None)
g4_3.add_edge((0, 1, 2, 3, 6, 8, 12, 13, 14, 15, 16, 17), (0, 2, 3, 4, 6, 8, 12, 13, 14, 15, 16, 17), None)
g4_3.add_edge((0, 1, 2, 3, 6, 8, 12, 13, 14, 15, 16, 17), (1, 2, 3, 6, 8, 11, 12, 13, 14, 15, 16, 17), None)
g4_3.add_edge((0, 1, 2, 3, 7, 8, 9, 10, 11, 12, 15, 16), (0, 1, 2, 3, 7, 8, 9, 10, 11, 12, 16, 17), None)
g4_3.add_edge((0, 1, 2, 3, 7, 8, 9, 10, 11, 12, 15, 16), (0, 1, 2, 3, 7, 8, 9, 11, 12, 13, 15, 16), None)
g4_3.add_edge((0, 1, 2, 3, 7, 8, 9, 10, 11, 12, 15, 16), (0, 1, 2, 3, 8, 9, 10, 11, 12, 13, 15, 16), None)
g4_3.add_edge((0, 1, 2, 3, 7, 8, 9, 10, 11, 12, 15, 16), (0, 1, 2, 7, 8, 9, 10, 11, 12, 14, 15, 16), None)
g4_3.add_edge((0, 1, 2, 3, 7, 8, 9, 10, 11, 12, 15, 16), (0, 1, 3, 7, 8, 9, 10, 11, 12, 15, 16, 17), None)
g4_3.add_edge((0, 1, 2, 3, 7, 8, 9, 10, 11, 12, 15, 16), (0, 2, 3, 4, 7, 8, 9, 10, 11, 12, 15, 16), None)
g4_3.add_edge((0, 1, 2, 3, 7, 8, 9, 10, 11, 12, 15, 16), (1, 2, 3, 7, 8, 9, 10, 11, 12, 14, 15, 16), None)
g4_3.add_edge((0, 1, 2, 3, 7, 8, 9, 10, 11, 12, 16, 17), (0, 1, 2, 3, 7, 8, 9, 11, 12, 13, 16, 17), None)
g4_3.add_edge((0, 1, 2, 3, 7, 8, 9, 10, 11, 12, 16, 17), (0, 1, 2, 3, 8, 9, 10, 11, 12, 13, 16, 17), None)
g4_3.add_edge((0, 1, 2, 3, 7, 8, 9, 10, 11, 12, 16, 17), (0, 1, 2, 7, 8, 9, 10, 11, 12, 14, 16, 17), None)
g4_3.add_edge((0, 1, 2, 3, 7, 8, 9, 10, 11, 12, 16, 17), (0, 1, 3, 7, 8, 9, 10, 11, 12, 15, 16, 17), None)
g4_3.add_edge((0, 1, 2, 3, 7, 8, 9, 10, 11, 12, 16, 17), (0, 2, 3, 4, 7, 8, 9, 10, 11, 12, 16, 17), None)
g4_3.add_edge((0, 1, 2, 3, 7, 8, 9, 10, 11, 12, 16, 17), (1, 2, 3, 7, 8, 9, 10, 11, 12, 14, 16, 17), None)
g4_3.add_edge((0, 1, 2, 3, 7, 8, 9, 11, 12, 13, 15, 16), (0, 1, 2, 3, 7, 8, 9, 11, 12, 13, 16, 17), None)
g4_3.add_edge((0, 1, 2, 3, 7, 8, 9, 11, 12, 13, 15, 16), (0, 1, 2, 3, 7, 8, 9, 11, 13, 15, 16, 17), None)
g4_3.add_edge((0, 1, 2, 3, 7, 8, 9, 11, 12, 13, 15, 16), (0, 1, 2, 3, 7, 8, 9, 12, 13, 14, 15, 16), None)
g4_3.add_edge((0, 1, 2, 3, 7, 8, 9, 11, 12, 13, 15, 16), (0, 1, 2, 3, 8, 9, 10, 11, 12, 13, 15, 16), None)
g4_3.add_edge((0, 1, 2, 3, 7, 8, 9, 11, 12, 13, 15, 16), (0, 1, 2, 7, 8, 9, 11, 12, 13, 14, 15, 16), None)
g4_3.add_edge((0, 1, 2, 3, 7, 8, 9, 11, 12, 13, 15, 16), (0, 1, 3, 7, 8, 9, 11, 12, 13, 15, 16, 17), None)
g4_3.add_edge((0, 1, 2, 3, 7, 8, 9, 11, 12, 13, 15, 16), (0, 2, 3, 4, 7, 8, 9, 11, 12, 13, 15, 16), None)
g4_3.add_edge((0, 1, 2, 3, 7, 8, 9, 11, 12, 13, 15, 16), (1, 2, 3, 7, 8, 9, 11, 12, 13, 14, 15, 16), None)
g4_3.add_edge((0, 1, 2, 3, 7, 8, 9, 11, 12, 13, 16, 17), (0, 1, 2, 3, 7, 8, 9, 11, 13, 15, 16, 17), None)
g4_3.add_edge((0, 1, 2, 3, 7, 8, 9, 11, 12, 13, 16, 17), (0, 1, 2, 3, 7, 8, 9, 12, 13, 14, 16, 17), None)
g4_3.add_edge((0, 1, 2, 3, 7, 8, 9, 11, 12, 13, 16, 17), (0, 1, 2, 3, 8, 9, 10, 11, 12, 13, 16, 17), None)
g4_3.add_edge((0, 1, 2, 3, 7, 8, 9, 11, 12, 13, 16, 17), (0, 1, 2, 7, 8, 9, 11, 12, 13, 14, 16, 17), None)
g4_3.add_edge((0, 1, 2, 3, 7, 8, 9, 11, 12, 13, 16, 17), (0, 1, 3, 7, 8, 9, 11, 12, 13, 15, 16, 17), None)
g4_3.add_edge((0, 1, 2, 3, 7, 8, 9, 11, 12, 13, 16, 17), (0, 2, 3, 4, 7, 8, 9, 11, 12, 13, 16, 17), None)
g4_3.add_edge((0, 1, 2, 3, 7, 8, 9, 11, 12, 13, 16, 17), (1, 2, 3, 7, 8, 9, 11, 12, 13, 14, 16, 17), None)
g4_3.add_edge((0, 1, 2, 3, 7, 8, 9, 11, 13, 15, 16, 17), (0, 1, 2, 3, 7, 8, 9, 13, 14, 15, 16, 17), None)
g4_3.add_edge((0, 1, 2, 3, 7, 8, 9, 11, 13, 15, 16, 17), (0, 1, 2, 3, 8, 9, 10, 11, 13, 15, 16, 17), None)
g4_3.add_edge((0, 1, 2, 3, 7, 8, 9, 11, 13, 15, 16, 17), (0, 1, 2, 7, 8, 9, 11, 13, 14, 15, 16, 17), None)
g4_3.add_edge((0, 1, 2, 3, 7, 8, 9, 11, 13, 15, 16, 17), (0, 1, 3, 7, 8, 9, 11, 12, 13, 15, 16, 17), None)
g4_3.add_edge((0, 1, 2, 3, 7, 8, 9, 11, 13, 15, 16, 17), (0, 2, 3, 4, 7, 8, 9, 11, 13, 15, 16, 17), None)
g4_3.add_edge((0, 1, 2, 3, 7, 8, 9, 11, 13, 15, 16, 17), (1, 2, 3, 7, 8, 9, 11, 13, 14, 15, 16, 17), None)
g4_3.add_edge((0, 1, 2, 3, 7, 8, 9, 12, 13, 14, 15, 16), (0, 1, 2, 3, 7, 8, 9, 12, 13, 14, 16, 17), None)
g4_3.add_edge((0, 1, 2, 3, 7, 8, 9, 12, 13, 14, 15, 16), (0, 1, 2, 3, 7, 8, 9, 13, 14, 15, 16, 17), None)
g4_3.add_edge((0, 1, 2, 3, 7, 8, 9, 12, 13, 14, 15, 16), (0, 1, 2, 3, 8, 9, 10, 12, 13, 14, 15, 16), None)
g4_3.add_edge((0, 1, 2, 3, 7, 8, 9, 12, 13, 14, 15, 16), (0, 1, 2, 7, 8, 9, 11, 12, 13, 14, 15, 16), None)
g4_3.add_edge((0, 1, 2, 3, 7, 8, 9, 12, 13, 14, 15, 16), (0, 1, 3, 7, 8, 9, 12, 13, 14, 15, 16, 17), None)
g4_3.add_edge((0, 1, 2, 3, 7, 8, 9, 12, 13, 14, 15, 16), (0, 2, 3, 4, 7, 8, 9, 12, 13, 14, 15, 16), None)
g4_3.add_edge((0, 1, 2, 3, 7, 8, 9, 12, 13, 14, 15, 16), (1, 2, 3, 7, 8, 9, 11, 12, 13, 14, 15, 16), None)
g4_3.add_edge((0, 1, 2, 3, 7, 8, 9, 12, 13, 14, 16, 17), (0, 1, 2, 3, 7, 8, 9, 13, 14, 15, 16, 17), None)
g4_3.add_edge((0, 1, 2, 3, 7, 8, 9, 12, 13, 14, 16, 17), (0, 1, 2, 3, 8, 9, 10, 12, 13, 14, 16, 17), None)
g4_3.add_edge((0, 1, 2, 3, 7, 8, 9, 12, 13, 14, 16, 17), (0, 1, 2, 7, 8, 9, 11, 12, 13, 14, 16, 17), None)
g4_3.add_edge((0, 1, 2, 3, 7, 8, 9, 12, 13, 14, 16, 17), (0, 1, 3, 7, 8, 9, 12, 13, 14, 15, 16, 17), None)
g4_3.add_edge((0, 1, 2, 3, 7, 8, 9, 12, 13, 14, 16, 17), (0, 2, 3, 4, 7, 8, 9, 12, 13, 14, 16, 17), None)
g4_3.add_edge((0, 1, 2, 3, 7, 8, 9, 12, 13, 14, 16, 17), (1, 2, 3, 7, 8, 9, 11, 12, 13, 14, 16, 17), None)
g4_3.add_edge((0, 1, 2, 3, 7, 8, 9, 13, 14, 15, 16, 17), (0, 1, 2, 3, 8, 9, 10, 13, 14, 15, 16, 17), None)
g4_3.add_edge((0, 1, 2, 3, 7, 8, 9, 13, 14, 15, 16, 17), (0, 1, 2, 7, 8, 9, 11, 13, 14, 15, 16, 17), None)
g4_3.add_edge((0, 1, 2, 3, 7, 8, 9, 13, 14, 15, 16, 17), (0, 1, 3, 7, 8, 9, 12, 13, 14, 15, 16, 17), None)
g4_3.add_edge((0, 1, 2, 3, 7, 8, 9, 13, 14, 15, 16, 17), (0, 2, 3, 4, 7, 8, 9, 13, 14, 15, 16, 17), None)
g4_3.add_edge((0, 1, 2, 3, 7, 8, 9, 13, 14, 15, 16, 17), (1, 2, 3, 7, 8, 9, 11, 13, 14, 15, 16, 17), None)
g4_3.add_edge((0, 1, 2, 3, 8, 9, 10, 11, 12, 13, 15, 16), (0, 1, 2, 3, 8, 9, 10, 11, 12, 13, 16, 17), None)
g4_3.add_edge((0, 1, 2, 3, 8, 9, 10, 11, 12, 13, 15, 16), (0, 1, 2, 3, 8, 9, 10, 11, 13, 15, 16, 17), None)
g4_3.add_edge((0, 1, 2, 3, 8, 9, 10, 11, 12, 13, 15, 16), (0, 1, 2, 3, 8, 9, 10, 12, 13, 14, 15, 16), None)
g4_3.add_edge((0, 1, 2, 3, 8, 9, 10, 11, 12, 13, 15, 16), (0, 1, 2, 3, 8, 10, 11, 12, 13, 15, 16, 17), None)
g4_3.add_edge((0, 1, 2, 3, 8, 9, 10, 11, 12, 13, 15, 16), (0, 1, 2, 3, 9, 10, 11, 12, 13, 14, 15, 16), None)
g4_3.add_edge((0, 1, 2, 3, 8, 9, 10, 11, 12, 13, 15, 16), (0, 1, 2, 8, 9, 10, 11, 12, 13, 14, 15, 16), None)
g4_3.add_edge((0, 1, 2, 3, 8, 9, 10, 11, 12, 13, 15, 16), (0, 1, 3, 8, 9, 10, 11, 12, 13, 15, 16, 17), None)
g4_3.add_edge((0, 1, 2, 3, 8, 9, 10, 11, 12, 13, 15, 16), (0, 2, 3, 4, 8, 9, 10, 11, 12, 13, 15, 16), None)
g4_3.add_edge((0, 1, 2, 3, 8, 9, 10, 11, 12, 13, 15, 16), (1, 2, 3, 8, 9, 10, 11, 12, 13, 14, 15, 16), None)
g4_3.add_edge((0, 1, 2, 3, 8, 9, 10, 11, 12, 13, 16, 17), (0, 1, 2, 3, 8, 9, 10, 11, 13, 15, 16, 17), None)
g4_3.add_edge((0, 1, 2, 3, 8, 9, 10, 11, 12, 13, 16, 17), (0, 1, 2, 3, 8, 9, 10, 12, 13, 14, 16, 17), None)
g4_3.add_edge((0, 1, 2, 3, 8, 9, 10, 11, 12, 13, 16, 17), (0, 1, 2, 3, 8, 10, 11, 12, 13, 15, 16, 17), None)
g4_3.add_edge((0, 1, 2, 3, 8, 9, 10, 11, 12, 13, 16, 17), (0, 1, 2, 3, 9, 10, 11, 12, 13, 14, 16, 17), None)
g4_3.add_edge((0, 1, 2, 3, 8, 9, 10, 11, 12, 13, 16, 17), (0, 1, 2, 8, 9, 10, 11, 12, 13, 14, 16, 17), None)
g4_3.add_edge((0, 1, 2, 3, 8, 9, 10, 11, 12, 13, 16, 17), (0, 1, 3, 8, 9, 10, 11, 12, 13, 15, 16, 17), None)
g4_3.add_edge((0, 1, 2, 3, 8, 9, 10, 11, 12, 13, 16, 17), (0, 2, 3, 4, 8, 9, 10, 11, 12, 13, 16, 17), None)
g4_3.add_edge((0, 1, 2, 3, 8, 9, 10, 11, 12, 13, 16, 17), (1, 2, 3, 8, 9, 10, 11, 12, 13, 14, 16, 17), None)
g4_3.add_edge((0, 1, 2, 3, 8, 9, 10, 11, 13, 15, 16, 17), (0, 1, 2, 3, 8, 9, 10, 13, 14, 15, 16, 17), None)
g4_3.add_edge((0, 1, 2, 3, 8, 9, 10, 11, 13, 15, 16, 17), (0, 1, 2, 3, 8, 10, 11, 12, 13, 15, 16, 17), None)
g4_3.add_edge((0, 1, 2, 3, 8, 9, 10, 11, 13, 15, 16, 17), (0, 1, 2, 3, 9, 10, 11, 13, 14, 15, 16, 17), None)
g4_3.add_edge((0, 1, 2, 3, 8, 9, 10, 11, 13, 15, 16, 17), (0, 1, 2, 8, 9, 10, 11, 13, 14, 15, 16, 17), None)
g4_3.add_edge((0, 1, 2, 3, 8, 9, 10, 11, 13, 15, 16, 17), (0, 1, 3, 8, 9, 10, 11, 12, 13, 15, 16, 17), None)
g4_3.add_edge((0, 1, 2, 3, 8, 9, 10, 11, 13, 15, 16, 17), (0, 2, 3, 4, 8, 9, 10, 11, 13, 15, 16, 17), None)
g4_3.add_edge((0, 1, 2, 3, 8, 9, 10, 11, 13, 15, 16, 17), (1, 2, 3, 8, 9, 10, 11, 13, 14, 15, 16, 17), None)
g4_3.add_edge((0, 1, 2, 3, 8, 9, 10, 12, 13, 14, 15, 16), (0, 1, 2, 3, 8, 9, 10, 12, 13, 14, 16, 17), None)
g4_3.add_edge((0, 1, 2, 3, 8, 9, 10, 12, 13, 14, 15, 16), (0, 1, 2, 3, 8, 9, 10, 13, 14, 15, 16, 17), None)
g4_3.add_edge((0, 1, 2, 3, 8, 9, 10, 12, 13, 14, 15, 16), (0, 1, 2, 3, 8, 10, 12, 13, 14, 15, 16, 17), None)
g4_3.add_edge((0, 1, 2, 3, 8, 9, 10, 12, 13, 14, 15, 16), (0, 1, 2, 3, 9, 10, 11, 12, 13, 14, 15, 16), None)
g4_3.add_edge((0, 1, 2, 3, 8, 9, 10, 12, 13, 14, 15, 16), (0, 1, 2, 8, 9, 10, 11, 12, 13, 14, 15, 16), None)
g4_3.add_edge((0, 1, 2, 3, 8, 9, 10, 12, 13, 14, 15, 16), (0, 1, 3, 8, 9, 10, 12, 13, 14, 15, 16, 17), None)
g4_3.add_edge((0, 1, 2, 3, 8, 9, 10, 12, 13, 14, 15, 16), (0, 2, 3, 4, 8, 9, 10, 12, 13, 14, 15, 16), None)
g4_3.add_edge((0, 1, 2, 3, 8, 9, 10, 12, 13, 14, 15, 16), (1, 2, 3, 8, 9, 10, 11, 12, 13, 14, 15, 16), None)
g4_3.add_edge((0, 1, 2, 3, 8, 9, 10, 12, 13, 14, 16, 17), (0, 1, 2, 3, 8, 9, 10, 13, 14, 15, 16, 17), None)
g4_3.add_edge((0, 1, 2, 3, 8, 9, 10, 12, 13, 14, 16, 17), (0, 1, 2, 3, 8, 10, 12, 13, 14, 15, 16, 17), None)
g4_3.add_edge((0, 1, 2, 3, 8, 9, 10, 12, 13, 14, 16, 17), (0, 1, 2, 3, 9, 10, 11, 12, 13, 14, 16, 17), None)
g4_3.add_edge((0, 1, 2, 3, 8, 9, 10, 12, 13, 14, 16, 17), (0, 1, 2, 8, 9, 10, 11, 12, 13, 14, 16, 17), None)
g4_3.add_edge((0, 1, 2, 3, 8, 9, 10, 12, 13, 14, 16, 17), (0, 1, 3, 8, 9, 10, 12, 13, 14, 15, 16, 17), None)
g4_3.add_edge((0, 1, 2, 3, 8, 9, 10, 12, 13, 14, 16, 17), (0, 2, 3, 4, 8, 9, 10, 12, 13, 14, 16, 17), None)
g4_3.add_edge((0, 1, 2, 3, 8, 9, 10, 12, 13, 14, 16, 17), (1, 2, 3, 8, 9, 10, 11, 12, 13, 14, 16, 17), None)
g4_3.add_edge((0, 1, 2, 3, 8, 9, 10, 13, 14, 15, 16, 17), (0, 1, 2, 3, 8, 10, 12, 13, 14, 15, 16, 17), None)
g4_3.add_edge((0, 1, 2, 3, 8, 9, 10, 13, 14, 15, 16, 17), (0, 1, 2, 3, 9, 10, 11, 13, 14, 15, 16, 17), None)
g4_3.add_edge((0, 1, 2, 3, 8, 9, 10, 13, 14, 15, 16, 17), (0, 1, 2, 8, 9, 10, 11, 13, 14, 15, 16, 17), None)
g4_3.add_edge((0, 1, 2, 3, 8, 9, 10, 13, 14, 15, 16, 17), (0, 1, 3, 8, 9, 10, 12, 13, 14, 15, 16, 17), None)
g4_3.add_edge((0, 1, 2, 3, 8, 9, 10, 13, 14, 15, 16, 17), (0, 2, 3, 4, 8, 9, 10, 13, 14, 15, 16, 17), None)
g4_3.add_edge((0, 1, 2, 3, 8, 9, 10, 13, 14, 15, 16, 17), (1, 2, 3, 8, 9, 10, 11, 13, 14, 15, 16, 17), None)
g4_3.add_edge((0, 1, 2, 3, 8, 10, 11, 12, 13, 15, 16, 17), (0, 1, 2, 3, 8, 10, 12, 13, 14, 15, 16, 17), None)
g4_3.add_edge((0, 1, 2, 3, 8, 10, 11, 12, 13, 15, 16, 17), (0, 1, 2, 3, 10, 11, 12, 13, 14, 15, 16, 17), None)
g4_3.add_edge((0, 1, 2, 3, 8, 10, 11, 12, 13, 15, 16, 17), (0, 1, 2, 8, 10, 11, 12, 13, 14, 15, 16, 17), None)
g4_3.add_edge((0, 1, 2, 3, 8, 10, 11, 12, 13, 15, 16, 17), (0, 1, 3, 8, 9, 10, 11, 12, 13, 15, 16, 17), None)
g4_3.add_edge((0, 1, 2, 3, 8, 10, 11, 12, 13, 15, 16, 17), (0, 2, 3, 4, 8, 10, 11, 12, 13, 15, 16, 17), None)
g4_3.add_edge((0, 1, 2, 3, 8, 10, 11, 12, 13, 15, 16, 17), (1, 2, 3, 8, 10, 11, 12, 13, 14, 15, 16, 17), None)
g4_3.add_edge((0, 1, 2, 3, 8, 10, 12, 13, 14, 15, 16, 17), (0, 1, 2, 3, 10, 11, 12, 13, 14, 15, 16, 17), None)
g4_3.add_edge((0, 1, 2, 3, 8, 10, 12, 13, 14, 15, 16, 17), (0, 1, 2, 8, 10, 11, 12, 13, 14, 15, 16, 17), None)
g4_3.add_edge((0, 1, 2, 3, 8, 10, 12, 13, 14, 15, 16, 17), (0, 1, 3, 8, 9, 10, 12, 13, 14, 15, 16, 17), None)
g4_3.add_edge((0, 1, 2, 3, 8, 10, 12, 13, 14, 15, 16, 17), (0, 2, 3, 4, 8, 10, 12, 13, 14, 15, 16, 17), None)
g4_3.add_edge((0, 1, 2, 3, 8, 10, 12, 13, 14, 15, 16, 17), (1, 2, 3, 8, 10, 11, 12, 13, 14, 15, 16, 17), None)
g4_3.add_edge((0, 1, 2, 3, 9, 10, 11, 12, 13, 14, 15, 16), (0, 1, 2, 3, 9, 10, 11, 12, 13, 14, 16, 17), None)
g4_3.add_edge((0, 1, 2, 3, 9, 10, 11, 12, 13, 14, 15, 16), (0, 1, 2, 3, 9, 10, 11, 13, 14, 15, 16, 17), None)
g4_3.add_edge((0, 1, 2, 3, 9, 10, 11, 12, 13, 14, 15, 16), (0, 1, 2, 3, 10, 11, 12, 13, 14, 15, 16, 17), None)
g4_3.add_edge((0, 1, 2, 3, 9, 10, 11, 12, 13, 14, 15, 16), (0, 1, 2, 8, 9, 10, 11, 12, 13, 14, 15, 16), None)
g4_3.add_edge((0, 1, 2, 3, 9, 10, 11, 12, 13, 14, 15, 16), (0, 1, 3, 9, 10, 11, 12, 13, 14, 15, 16, 17), None)
g4_3.add_edge((0, 1, 2, 3, 9, 10, 11, 12, 13, 14, 15, 16), (0, 2, 3, 4, 9, 10, 11, 12, 13, 14, 15, 16), None)
g4_3.add_edge((0, 1, 2, 3, 9, 10, 11, 12, 13, 14, 15, 16), (1, 2, 3, 8, 9, 10, 11, 12, 13, 14, 15, 16), None)
g4_3.add_edge((0, 1, 2, 3, 9, 10, 11, 12, 13, 14, 16, 17), (0, 1, 2, 3, 9, 10, 11, 13, 14, 15, 16, 17), None)
g4_3.add_edge((0, 1, 2, 3, 9, 10, 11, 12, 13, 14, 16, 17), (0, 1, 2, 3, 10, 11, 12, 13, 14, 15, 16, 17), None)
g4_3.add_edge((0, 1, 2, 3, 9, 10, 11, 12, 13, 14, 16, 17), (0, 1, 2, 8, 9, 10, 11, 12, 13, 14, 16, 17), None)
g4_3.add_edge((0, 1, 2, 3, 9, 10, 11, 12, 13, 14, 16, 17), (0, 1, 3, 9, 10, 11, 12, 13, 14, 15, 16, 17), None)
g4_3.add_edge((0, 1, 2, 3, 9, 10, 11, 12, 13, 14, 16, 17), (0, 2, 3, 4, 9, 10, 11, 12, 13, 14, 16, 17), None)
g4_3.add_edge((0, 1, 2, 3, 9, 10, 11, 12, 13, 14, 16, 17), (1, 2, 3, 8, 9, 10, 11, 12, 13, 14, 16, 17), None)
g4_3.add_edge((0, 1, 2, 3, 9, 10, 11, 13, 14, 15, 16, 17), (0, 1, 2, 3, 10, 11, 12, 13, 14, 15, 16, 17), None)
g4_3.add_edge((0, 1, 2, 3, 9, 10, 11, 13, 14, 15, 16, 17), (0, 1, 2, 8, 9, 10, 11, 13, 14, 15, 16, 17), None)
g4_3.add_edge((0, 1, 2, 3, 9, 10, 11, 13, 14, 15, 16, 17), (0, 1, 3, 9, 10, 11, 12, 13, 14, 15, 16, 17), None)
g4_3.add_edge((0, 1, 2, 3, 9, 10, 11, 13, 14, 15, 16, 17), (0, 2, 3, 4, 9, 10, 11, 13, 14, 15, 16, 17), None)
g4_3.add_edge((0, 1, 2, 3, 9, 10, 11, 13, 14, 15, 16, 17), (1, 2, 3, 8, 9, 10, 11, 13, 14, 15, 16, 17), None)
g4_3.add_edge((0, 1, 2, 3, 10, 11, 12, 13, 14, 15, 16, 17), (0, 1, 2, 8, 10, 11, 12, 13, 14, 15, 16, 17), None)
g4_3.add_edge((0, 1, 2, 3, 10, 11, 12, 13, 14, 15, 16, 17), (0, 1, 3, 9, 10, 11, 12, 13, 14, 15, 16, 17), None)
g4_3.add_edge((0, 1, 2, 3, 10, 11, 12, 13, 14, 15, 16, 17), (0, 2, 3, 4, 10, 11, 12, 13, 14, 15, 16, 17), None)
g4_3.add_edge((0, 1, 2, 3, 10, 11, 12, 13, 14, 15, 16, 17), (1, 2, 3, 8, 10, 11, 12, 13, 14, 15, 16, 17), None)
g4_3.add_edge((0, 1, 2, 4, 5, 6, 7, 8, 9, 10, 11, 12), (0, 1, 2, 4, 5, 6, 7, 8, 9, 10, 12, 17), None)
g4_3.add_edge((0, 1, 2, 4, 5, 6, 7, 8, 9, 10, 11, 12), (0, 1, 2, 4, 5, 6, 7, 8, 9, 11, 12, 13), None)
g4_3.add_edge((0, 1, 2, 4, 5, 6, 7, 8, 9, 10, 11, 12), (0, 1, 2, 4, 5, 6, 7, 9, 10, 11, 12, 17), None)
g4_3.add_edge((0, 1, 2, 4, 5, 6, 7, 8, 9, 10, 11, 12), (0, 1, 2, 4, 5, 6, 8, 9, 10, 11, 12, 13), None)
g4_3.add_edge((0, 1, 2, 4, 5, 6, 7, 8, 9, 10, 11, 12), (0, 1, 2, 4, 6, 7, 8, 9, 10, 11, 12, 17), None)
g4_3.add_edge((0, 1, 2, 4, 5, 6, 7, 8, 9, 10, 11, 12), (0, 1, 2, 5, 6, 7, 8, 9, 10, 11, 12, 13), None)
g4_3.add_edge((0, 1, 2, 4, 5, 6, 7, 8, 9, 10, 11, 12), (0, 1, 4, 5, 6, 7, 8, 9, 10, 11, 12, 17), None)
g4_3.add_edge((0, 1, 2, 4, 5, 6, 7, 8, 9, 10, 11, 12), (0, 2, 4, 5, 6, 7, 8, 9, 10, 11, 12, 15), None)
g4_3.add_edge((0, 1, 2, 4, 5, 6, 7, 8, 9, 10, 11, 12), (1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12), None)
g4_3.add_edge((0, 1, 2, 4, 5, 6, 7, 8, 9, 10, 12, 17), (0, 1, 2, 4, 5, 6, 7, 8, 9, 12, 14, 17), None)
g4_3.add_edge((0, 1, 2, 4, 5, 6, 7, 8, 9, 10, 12, 17), (0, 1, 2, 4, 5, 6, 7, 9, 10, 11, 12, 17), None)
g4_3.add_edge((0, 1, 2, 4, 5, 6, 7, 8, 9, 10, 12, 17), (0, 1, 2, 4, 5, 6, 8, 9, 10, 12, 14, 17), None)
g4_3.add_edge((0, 1, 2, 4, 5, 6, 7, 8, 9, 10, 12, 17), (0, 1, 2, 4, 6, 7, 8, 9, 10, 11, 12, 17), None)
g4_3.add_edge((0, 1, 2, 4, 5, 6, 7, 8, 9, 10, 12, 17), (0, 1, 2, 5, 6, 7, 8, 9, 10, 12, 14, 17), None)
g4_3.add_edge((0, 1, 2, 4, 5, 6, 7, 8, 9, 10, 12, 17), (0, 1, 4, 5, 6, 7, 8, 9, 10, 11, 12, 17), None)
g4_3.add_edge((0, 1, 2, 4, 5, 6, 7, 8, 9, 10, 12, 17), (0, 2, 4, 5, 6, 7, 8, 9, 10, 12, 16, 17), None)
g4_3.add_edge((0, 1, 2, 4, 5, 6, 7, 8, 9, 10, 12, 17), (1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 12, 17), None)
g4_3.add_edge((0, 1, 2, 4, 5, 6, 7, 8, 9, 11, 12, 13), (0, 1, 2, 4, 5, 6, 7, 8, 9, 11, 13, 15), None)
g4_3.add_edge((0, 1, 2, 4, 5, 6, 7, 8, 9, 11, 12, 13), (0, 1, 2, 4, 5, 6, 7, 8, 9, 12, 13, 14), None)
g4_3.add_edge((0, 1, 2, 4, 5, 6, 7, 8, 9, 11, 12, 13), (0, 1, 2, 4, 5, 6, 7, 9, 11, 12, 13, 17), None)
g4_3.add_edge((0, 1, 2, 4, 5, 6, 7, 8, 9, 11, 12, 13), (0, 1, 2, 4, 5, 6, 8, 9, 10, 11, 12, 13), None)
g4_3.add_edge((0, 1, 2, 4, 5, 6, 7, 8, 9, 11, 12, 13), (0, 1, 2, 4, 6, 7, 8, 9, 11, 12, 13, 17), None)
g4_3.add_edge((0, 1, 2, 4, 5, 6, 7, 8, 9, 11, 12, 13), (0, 1, 2, 5, 6, 7, 8, 9, 10, 11, 12, 13), None)
g4_3.add_edge((0, 1, 2, 4, 5, 6, 7, 8, 9, 11, 12, 13), (0, 1, 4, 5, 6, 7, 8, 9, 11, 12, 13, 17), None)
g4_3.add_edge((0, 1, 2, 4, 5, 6, 7, 8, 9, 11, 12, 13), (0, 2, 4, 5, 6, 7, 8, 9, 11, 12, 13, 15), None)
g4_3.add_edge((0, 1, 2, 4, 5, 6, 7, 8, 9, 11, 12, 13), (1, 2, 3, 4, 5, 6, 7, 8, 9, 11, 12, 13), None)
g4_3.add_edge((0, 1, 2, 4, 5, 6, 7, 8, 9, 11, 13, 15), (0, 1, 2, 4, 5, 6, 7, 8, 9, 13, 14, 15), None)
g4_3.add_edge((0, 1, 2, 4, 5, 6, 7, 8, 9, 11, 13, 15), (0, 1, 2, 4, 5, 6, 7, 9, 11, 13, 15, 17), None)
g4_3.add_edge((0, 1, 2, 4, 5, 6, 7, 8, 9, 11, 13, 15), (0, 1, 2, 4, 5, 6, 8, 9, 10, 11, 13, 15), None)
g4_3.add_edge((0, 1, 2, 4, 5, 6, 7, 8, 9, 11, 13, 15), (0, 1, 2, 4, 6, 7, 8, 9, 11, 13, 15, 17), None)
g4_3.add_edge((0, 1, 2, 4, 5, 6, 7, 8, 9, 11, 13, 15), (0, 1, 2, 5, 6, 7, 8, 9, 10, 11, 13, 15), None)
g4_3.add_edge((0, 1, 2, 4, 5, 6, 7, 8, 9, 11, 13, 15), (0, 1, 4, 5, 6, 7, 8, 9, 11, 13, 15, 17), None)
g4_3.add_edge((0, 1, 2, 4, 5, 6, 7, 8, 9, 11, 13, 15), (0, 2, 4, 5, 6, 7, 8, 9, 11, 12, 13, 15), None)
g4_3.add_edge((0, 1, 2, 4, 5, 6, 7, 8, 9, 11, 13, 15), (1, 2, 3, 4, 5, 6, 7, 8, 9, 11, 13, 15), None)
g4_3.add_edge((0, 1, 2, 4, 5, 6, 7, 8, 9, 12, 13, 14), (0, 1, 2, 4, 5, 6, 7, 8, 9, 12, 14, 17), None)
g4_3.add_edge((0, 1, 2, 4, 5, 6, 7, 8, 9, 12, 13, 14), (0, 1, 2, 4, 5, 6, 7, 8, 9, 13, 14, 15), None)
g4_3.add_edge((0, 1, 2, 4, 5, 6, 7, 8, 9, 12, 13, 14), (0, 1, 2, 4, 5, 6, 7, 9, 12, 13, 14, 17), None)
g4_3.add_edge((0, 1, 2, 4, 5, 6, 7, 8, 9, 12, 13, 14), (0, 1, 2, 4, 5, 6, 8, 9, 10, 12, 13, 14), None)
g4_3.add_edge((0, 1, 2, 4, 5, 6, 7, 8, 9, 12, 13, 14), (0, 1, 2, 4, 6, 7, 8, 9, 12, 13, 14, 17), None)
g4_3.add_edge((0, 1, 2, 4, 5, 6, 7, 8, 9, 12, 13, 14), (0, 1, 2, 5, 6, 7, 8, 9, 10, 12, 13, 14), None)
g4_3.add_edge((0, 1, 2, 4, 5, 6, 7, 8, 9, 12, 13, 14), (0, 1, 4, 5, 6, 7, 8, 9, 12, 13, 14, 17), None)
g4_3.add_edge((0, 1, 2, 4, 5, 6, 7, 8, 9, 12, 13, 14), (0, 2, 4, 5, 6, 7, 8, 9, 12, 13, 14, 15), None)
g4_3.add_edge((0, 1, 2, 4, 5, 6, 7, 8, 9, 12, 13, 14), (1, 2, 3, 4, 5, 6, 7, 8, 9, 12, 13, 14), None)
g4_3.add_edge((0, 1, 2, 4, 5, 6, 7, 8, 9, 12, 14, 17), (0, 1, 2, 4, 5, 6, 7, 8, 9, 14, 16, 17), None)
g4_3.add_edge((0, 1, 2, 4, 5, 6, 7, 8, 9, 12, 14, 17), (0, 1, 2, 4, 5, 6, 7, 9, 12, 13, 14, 17), None)
g4_3.add_edge((0, 1, 2, 4, 5, 6, 7, 8, 9, 12, 14, 17), (0, 1, 2, 4, 5, 6, 8, 9, 10, 12, 14, 17), None)
g4_3.add_edge((0, 1, 2, 4, 5, 6, 7, 8, 9, 12, 14, 17), (0, 1, 2, 4, 6, 7, 8, 9, 12, 13, 14, 17), None)
g4_3.add_edge((0, 1, 2, 4, 5, 6, 7, 8, 9, 12, 14, 17), (0, 1, 2, 5, 6, 7, 8, 9, 10, 12, 14, 17), None)
g4_3.add_edge((0, 1, 2, 4, 5, 6, 7, 8, 9, 12, 14, 17), (0, 1, 4, 5, 6, 7, 8, 9, 12, 13, 14, 17), None)
g4_3.add_edge((0, 1, 2, 4, 5, 6, 7, 8, 9, 12, 14, 17), (0, 2, 4, 5, 6, 7, 8, 9, 12, 14, 16, 17), None)
g4_3.add_edge((0, 1, 2, 4, 5, 6, 7, 8, 9, 12, 14, 17), (1, 2, 3, 4, 5, 6, 7, 8, 9, 12, 14, 17), None)
g4_3.add_edge((0, 1, 2, 4, 5, 6, 7, 8, 9, 13, 14, 15), (0, 1, 2, 4, 5, 6, 7, 8, 9, 14, 15, 16), None)
g4_3.add_edge((0, 1, 2, 4, 5, 6, 7, 8, 9, 13, 14, 15), (0, 1, 2, 4, 5, 6, 7, 9, 13, 14, 15, 17), None)
g4_3.add_edge((0, 1, 2, 4, 5, 6, 7, 8, 9, 13, 14, 15), (0, 1, 2, 4, 5, 6, 8, 9, 10, 13, 14, 15), None)
g4_3.add_edge((0, 1, 2, 4, 5, 6, 7, 8, 9, 13, 14, 15), (0, 1, 2, 4, 6, 7, 8, 9, 13, 14, 15, 17), None)
g4_3.add_edge((0, 1, 2, 4, 5, 6, 7, 8, 9, 13, 14, 15), (0, 1, 2, 5, 6, 7, 8, 9, 10, 13, 14, 15), None)
g4_3.add_edge((0, 1, 2, 4, 5, 6, 7, 8, 9, 13, 14, 15), (0, 1, 4, 5, 6, 7, 8, 9, 13, 14, 15, 17), None)
g4_3.add_edge((0, 1, 2, 4, 5, 6, 7, 8, 9, 13, 14, 15), (0, 2, 4, 5, 6, 7, 8, 9, 12, 13, 14, 15), None)
g4_3.add_edge((0, 1, 2, 4, 5, 6, 7, 8, 9, 13, 14, 15), (1, 2, 3, 4, 5, 6, 7, 8, 9, 13, 14, 15), None)
g4_3.add_edge((0, 1, 2, 4, 5, 6, 7, 8, 9, 14, 15, 16), (0, 1, 2, 4, 5, 6, 7, 8, 9, 14, 16, 17), None)
g4_3.add_edge((0, 1, 2, 4, 5, 6, 7, 8, 9, 14, 15, 16), (0, 1, 2, 4, 5, 6, 7, 9, 14, 15, 16, 17), None)
g4_3.add_edge((0, 1, 2, 4, 5, 6, 7, 8, 9, 14, 15, 16), (0, 1, 2, 4, 5, 6, 8, 9, 10, 14, 15, 16), None)
g4_3.add_edge((0, 1, 2, 4, 5, 6, 7, 8, 9, 14, 15, 16), (0, 1, 2, 4, 6, 7, 8, 9, 14, 15, 16, 17), None)
g4_3.add_edge((0, 1, 2, 4, 5, 6, 7, 8, 9, 14, 15, 16), (0, 1, 2, 5, 6, 7, 8, 9, 10, 14, 15, 16), None)
g4_3.add_edge((0, 1, 2, 4, 5, 6, 7, 8, 9, 14, 15, 16), (0, 1, 4, 5, 6, 7, 8, 9, 14, 15, 16, 17), None)
g4_3.add_edge((0, 1, 2, 4, 5, 6, 7, 8, 9, 14, 15, 16), (0, 2, 4, 5, 6, 7, 8, 9, 12, 14, 15, 16), None)
g4_3.add_edge((0, 1, 2, 4, 5, 6, 7, 8, 9, 14, 15, 16), (1, 2, 3, 4, 5, 6, 7, 8, 9, 14, 15, 16), None)
g4_3.add_edge((0, 1, 2, 4, 5, 6, 7, 8, 9, 14, 16, 17), (0, 1, 2, 4, 5, 6, 7, 9, 14, 15, 16, 17), None)
g4_3.add_edge((0, 1, 2, 4, 5, 6, 7, 8, 9, 14, 16, 17), (0, 1, 2, 4, 5, 6, 8, 9, 10, 14, 16, 17), None)
g4_3.add_edge((0, 1, 2, 4, 5, 6, 7, 8, 9, 14, 16, 17), (0, 1, 2, 4, 6, 7, 8, 9, 14, 15, 16, 17), None)
g4_3.add_edge((0, 1, 2, 4, 5, 6, 7, 8, 9, 14, 16, 17), (0, 1, 2, 5, 6, 7, 8, 9, 10, 14, 16, 17), None)
g4_3.add_edge((0, 1, 2, 4, 5, 6, 7, 8, 9, 14, 16, 17), (0, 1, 4, 5, 6, 7, 8, 9, 14, 15, 16, 17), None)
g4_3.add_edge((0, 1, 2, 4, 5, 6, 7, 8, 9, 14, 16, 17), (0, 2, 4, 5, 6, 7, 8, 9, 12, 14, 16, 17), None)
g4_3.add_edge((0, 1, 2, 4, 5, 6, 7, 8, 9, 14, 16, 17), (1, 2, 3, 4, 5, 6, 7, 8, 9, 14, 16, 17), None)
g4_3.add_edge((0, 1, 2, 4, 5, 6, 7, 9, 10, 11, 12, 17), (0, 1, 2, 4, 5, 6, 7, 9, 11, 12, 13, 17), None)
g4_3.add_edge((0, 1, 2, 4, 5, 6, 7, 9, 10, 11, 12, 17), (0, 1, 2, 4, 5, 6, 9, 10, 11, 12, 14, 17), None)
g4_3.add_edge((0, 1, 2, 4, 5, 6, 7, 9, 10, 11, 12, 17), (0, 1, 2, 4, 6, 7, 8, 9, 10, 11, 12, 17), None)
g4_3.add_edge((0, 1, 2, 4, 5, 6, 7, 9, 10, 11, 12, 17), (0, 1, 2, 5, 6, 7, 9, 10, 11, 12, 14, 17), None)
g4_3.add_edge((0, 1, 2, 4, 5, 6, 7, 9, 10, 11, 12, 17), (0, 1, 4, 5, 6, 7, 8, 9, 10, 11, 12, 17), None)
g4_3.add_edge((0, 1, 2, 4, 5, 6, 7, 9, 10, 11, 12, 17), (0, 2, 4, 5, 6, 7, 9, 10, 11, 12, 16, 17), None)
g4_3.add_edge((0, 1, 2, 4, 5, 6, 7, 9, 10, 11, 12, 17), (1, 2, 3, 4, 5, 6, 7, 9, 10, 11, 12, 17), None)
g4_3.add_edge((0, 1, 2, 4, 5, 6, 7, 9, 11, 12, 13, 17), (0, 1, 2, 4, 5, 6, 7, 9, 11, 13, 15, 17), None)
g4_3.add_edge((0, 1, 2, 4, 5, 6, 7, 9, 11, 12, 13, 17), (0, 1, 2, 4, 5, 6, 7, 9, 12, 13, 14, 17), None)
g4_3.add_edge((0, 1, 2, 4, 5, 6, 7, 9, 11, 12, 13, 17), (0, 1, 2, 4, 5, 6, 9, 11, 12, 13, 14, 17), None)
g4_3.add_edge((0, 1, 2, 4, 5, 6, 7, 9, 11, 12, 13, 17), (0, 1, 2, 4, 6, 7, 8, 9, 11, 12, 13, 17), None)
g4_3.add_edge((0, 1, 2, 4, 5, 6, 7, 9, 11, 12, 13, 17), (0, 1, 2, 5, 6, 7, 9, 11, 12, 13, 14, 17), None)
g4_3.add_edge((0, 1, 2, 4, 5, 6, 7, 9, 11, 12, 13, 17), (0, 1, 4, 5, 6, 7, 8, 9, 11, 12, 13, 17), None)
g4_3.add_edge((0, 1, 2, 4, 5, 6, 7, 9, 11, 12, 13, 17), (0, 2, 4, 5, 6, 7, 9, 11, 12, 13, 16, 17), None)
g4_3.add_edge((0, 1, 2, 4, 5, 6, 7, 9, 11, 12, 13, 17), (1, 2, 3, 4, 5, 6, 7, 9, 11, 12, 13, 17), None)
g4_3.add_edge((0, 1, 2, 4, 5, 6, 7, 9, 11, 13, 15, 17), (0, 1, 2, 4, 5, 6, 7, 9, 13, 14, 15, 17), None)
g4_3.add_edge((0, 1, 2, 4, 5, 6, 7, 9, 11, 13, 15, 17), (0, 1, 2, 4, 5, 6, 9, 11, 13, 14, 15, 17), None)
g4_3.add_edge((0, 1, 2, 4, 5, 6, 7, 9, 11, 13, 15, 17), (0, 1, 2, 4, 6, 7, 8, 9, 11, 13, 15, 17), None)
g4_3.add_edge((0, 1, 2, 4, 5, 6, 7, 9, 11, 13, 15, 17), (0, 1, 2, 5, 6, 7, 9, 11, 13, 14, 15, 17), None)
g4_3.add_edge((0, 1, 2, 4, 5, 6, 7, 9, 11, 13, 15, 17), (0, 1, 4, 5, 6, 7, 8, 9, 11, 13, 15, 17), None)
g4_3.add_edge((0, 1, 2, 4, 5, 6, 7, 9, 11, 13, 15, 17), (0, 2, 4, 5, 6, 7, 9, 11, 13, 15, 16, 17), None)
g4_3.add_edge((0, 1, 2, 4, 5, 6, 7, 9, 11, 13, 15, 17), (1, 2, 3, 4, 5, 6, 7, 9, 11, 13, 15, 17), None)
g4_3.add_edge((0, 1, 2, 4, 5, 6, 7, 9, 12, 13, 14, 17), (0, 1, 2, 4, 5, 6, 7, 9, 13, 14, 15, 17), None)
g4_3.add_edge((0, 1, 2, 4, 5, 6, 7, 9, 12, 13, 14, 17), (0, 1, 2, 4, 5, 6, 9, 11, 12, 13, 14, 17), None)
g4_3.add_edge((0, 1, 2, 4, 5, 6, 7, 9, 12, 13, 14, 17), (0, 1, 2, 4, 6, 7, 8, 9, 12, 13, 14, 17), None)
g4_3.add_edge((0, 1, 2, 4, 5, 6, 7, 9, 12, 13, 14, 17), (0, 1, 2, 5, 6, 7, 9, 11, 12, 13, 14, 17), None)
g4_3.add_edge((0, 1, 2, 4, 5, 6, 7, 9, 12, 13, 14, 17), (0, 1, 4, 5, 6, 7, 8, 9, 12, 13, 14, 17), None)
g4_3.add_edge((0, 1, 2, 4, 5, 6, 7, 9, 12, 13, 14, 17), (0, 2, 4, 5, 6, 7, 9, 12, 13, 14, 16, 17), None)
g4_3.add_edge((0, 1, 2, 4, 5, 6, 7, 9, 12, 13, 14, 17), (1, 2, 3, 4, 5, 6, 7, 9, 12, 13, 14, 17), None)
g4_3.add_edge((0, 1, 2, 4, 5, 6, 7, 9, 13, 14, 15, 17), (0, 1, 2, 4, 5, 6, 7, 9, 14, 15, 16, 17), None)
g4_3.add_edge((0, 1, 2, 4, 5, 6, 7, 9, 13, 14, 15, 17), (0, 1, 2, 4, 5, 6, 9, 11, 13, 14, 15, 17), None)
g4_3.add_edge((0, 1, 2, 4, 5, 6, 7, 9, 13, 14, 15, 17), (0, 1, 2, 4, 6, 7, 8, 9, 13, 14, 15, 17), None)
g4_3.add_edge((0, 1, 2, 4, 5, 6, 7, 9, 13, 14, 15, 17), (0, 1, 2, 5, 6, 7, 9, 11, 13, 14, 15, 17), None)
g4_3.add_edge((0, 1, 2, 4, 5, 6, 7, 9, 13, 14, 15, 17), (0, 1, 4, 5, 6, 7, 8, 9, 13, 14, 15, 17), None)
g4_3.add_edge((0, 1, 2, 4, 5, 6, 7, 9, 13, 14, 15, 17), (0, 2, 4, 5, 6, 7, 9, 13, 14, 15, 16, 17), None)
g4_3.add_edge((0, 1, 2, 4, 5, 6, 7, 9, 13, 14, 15, 17), (1, 2, 3, 4, 5, 6, 7, 9, 13, 14, 15, 17), None)
g4_3.add_edge((0, 1, 2, 4, 5, 6, 7, 9, 14, 15, 16, 17), (0, 1, 2, 4, 5, 6, 9, 11, 14, 15, 16, 17), None)
g4_3.add_edge((0, 1, 2, 4, 5, 6, 7, 9, 14, 15, 16, 17), (0, 1, 2, 4, 6, 7, 8, 9, 14, 15, 16, 17), None)
g4_3.add_edge((0, 1, 2, 4, 5, 6, 7, 9, 14, 15, 16, 17), (0, 1, 2, 5, 6, 7, 9, 11, 14, 15, 16, 17), None)
g4_3.add_edge((0, 1, 2, 4, 5, 6, 7, 9, 14, 15, 16, 17), (0, 1, 4, 5, 6, 7, 8, 9, 14, 15, 16, 17), None)
g4_3.add_edge((0, 1, 2, 4, 5, 6, 7, 9, 14, 15, 16, 17), (0, 2, 4, 5, 6, 7, 9, 13, 14, 15, 16, 17), None)
g4_3.add_edge((0, 1, 2, 4, 5, 6, 7, 9, 14, 15, 16, 17), (1, 2, 3, 4, 5, 6, 7, 9, 14, 15, 16, 17), None)
g4_3.add_edge((0, 1, 2, 4, 5, 6, 8, 9, 10, 11, 12, 13), (0, 1, 2, 4, 5, 6, 8, 9, 10, 11, 13, 15), None)
g4_3.add_edge((0, 1, 2, 4, 5, 6, 8, 9, 10, 11, 12, 13), (0, 1, 2, 4, 5, 6, 8, 9, 10, 12, 13, 14), None)
g4_3.add_edge((0, 1, 2, 4, 5, 6, 8, 9, 10, 11, 12, 13), (0, 1, 2, 4, 5, 6, 8, 10, 11, 12, 13, 15), None)
g4_3.add_edge((0, 1, 2, 4, 5, 6, 8, 9, 10, 11, 12, 13), (0, 1, 2, 4, 5, 6, 9, 10, 11, 12, 13, 14), None)
g4_3.add_edge((0, 1, 2, 4, 5, 6, 8, 9, 10, 11, 12, 13), (0, 1, 2, 4, 6, 8, 9, 10, 11, 12, 13, 17), None)
g4_3.add_edge((0, 1, 2, 4, 5, 6, 8, 9, 10, 11, 12, 13), (0, 1, 2, 5, 6, 7, 8, 9, 10, 11, 12, 13), None)
g4_3.add_edge((0, 1, 2, 4, 5, 6, 8, 9, 10, 11, 12, 13), (0, 1, 4, 5, 6, 8, 9, 10, 11, 12, 13, 17), None)
g4_3.add_edge((0, 1, 2, 4, 5, 6, 8, 9, 10, 11, 12, 13), (0, 2, 4, 5, 6, 8, 9, 10, 11, 12, 13, 15), None)
g4_3.add_edge((0, 1, 2, 4, 5, 6, 8, 9, 10, 11, 12, 13), (1, 2, 3, 4, 5, 6, 8, 9, 10, 11, 12, 13), None)
g4_3.add_edge((0, 1, 2, 4, 5, 6, 8, 9, 10, 11, 13, 15), (0, 1, 2, 4, 5, 6, 8, 9, 10, 13, 14, 15), None)
g4_3.add_edge((0, 1, 2, 4, 5, 6, 8, 9, 10, 11, 13, 15), (0, 1, 2, 4, 5, 6, 8, 10, 11, 12, 13, 15), None)
g4_3.add_edge((0, 1, 2, 4, 5, 6, 8, 9, 10, 11, 13, 15), (0, 1, 2, 4, 5, 6, 9, 10, 11, 13, 14, 15), None)
g4_3.add_edge((0, 1, 2, 4, 5, 6, 8, 9, 10, 11, 13, 15), (0, 1, 2, 4, 6, 8, 9, 10, 11, 13, 15, 17), None)
g4_3.add_edge((0, 1, 2, 4, 5, 6, 8, 9, 10, 11, 13, 15), (0, 1, 2, 5, 6, 7, 8, 9, 10, 11, 13, 15), None)
g4_3.add_edge((0, 1, 2, 4, 5, 6, 8, 9, 10, 11, 13, 15), (0, 1, 4, 5, 6, 8, 9, 10, 11, 13, 15, 17), None)
g4_3.add_edge((0, 1, 2, 4, 5, 6, 8, 9, 10, 11, 13, 15), (0, 2, 4, 5, 6, 8, 9, 10, 11, 12, 13, 15), None)
g4_3.add_edge((0, 1, 2, 4, 5, 6, 8, 9, 10, 11, 13, 15), (1, 2, 3, 4, 5, 6, 8, 9, 10, 11, 13, 15), None)
g4_3.add_edge((0, 1, 2, 4, 5, 6, 8, 9, 10, 12, 13, 14), (0, 1, 2, 4, 5, 6, 8, 9, 10, 12, 14, 17), None)
g4_3.add_edge((0, 1, 2, 4, 5, 6, 8, 9, 10, 12, 13, 14), (0, 1, 2, 4, 5, 6, 8, 9, 10, 13, 14, 15), None)
g4_3.add_edge((0, 1, 2, 4, 5, 6, 8, 9, 10, 12, 13, 14), (0, 1, 2, 4, 5, 6, 8, 10, 12, 13, 14, 15), None)
g4_3.add_edge((0, 1, 2, 4, 5, 6, 8, 9, 10, 12, 13, 14), (0, 1, 2, 4, 5, 6, 9, 10, 11, 12, 13, 14), None)
g4_3.add_edge((0, 1, 2, 4, 5, 6, 8, 9, 10, 12, 13, 14), (0, 1, 2, 4, 6, 8, 9, 10, 12, 13, 14, 17), None)
g4_3.add_edge((0, 1, 2, 4, 5, 6, 8, 9, 10, 12, 13, 14), (0, 1, 2, 5, 6, 7, 8, 9, 10, 12, 13, 14), None)
g4_3.add_edge((0, 1, 2, 4, 5, 6, 8, 9, 10, 12, 13, 14), (0, 1, 4, 5, 6, 8, 9, 10, 12, 13, 14, 17), None)
g4_3.add_edge((0, 1, 2, 4, 5, 6, 8, 9, 10, 12, 13, 14), (0, 2, 4, 5, 6, 8, 9, 10, 12, 13, 14, 15), None)
g4_3.add_edge((0, 1, 2, 4, 5, 6, 8, 9, 10, 12, 13, 14), (1, 2, 3, 4, 5, 6, 8, 9, 10, 12, 13, 14), None)
g4_3.add_edge((0, 1, 2, 4, 5, 6, 8, 9, 10, 12, 14, 17), (0, 1, 2, 4, 5, 6, 8, 9, 10, 14, 16, 17), None)
g4_3.add_edge((0, 1, 2, 4, 5, 6, 8, 9, 10, 12, 14, 17), (0, 1, 2, 4, 5, 6, 8, 10, 12, 14, 16, 17), None)
g4_3.add_edge((0, 1, 2, 4, 5, 6, 8, 9, 10, 12, 14, 17), (0, 1, 2, 4, 5, 6, 9, 10, 11, 12, 14, 17), None)
g4_3.add_edge((0, 1, 2, 4, 5, 6, 8, 9, 10, 12, 14, 17), (0, 1, 2, 4, 6, 8, 9, 10, 12, 13, 14, 17), None)
g4_3.add_edge((0, 1, 2, 4, 5, 6, 8, 9, 10, 12, 14, 17), (0, 1, 2, 5, 6, 7, 8, 9, 10, 12, 14, 17), None)
g4_3.add_edge((0, 1, 2, 4, 5, 6, 8, 9, 10, 12, 14, 17), (0, 1, 4, 5, 6, 8, 9, 10, 12, 13, 14, 17), None)
g4_3.add_edge((0, 1, 2, 4, 5, 6, 8, 9, 10, 12, 14, 17), (0, 2, 4, 5, 6, 8, 9, 10, 12, 14, 16, 17), None)
g4_3.add_edge((0, 1, 2, 4, 5, 6, 8, 9, 10, 12, 14, 17), (1, 2, 3, 4, 5, 6, 8, 9, 10, 12, 14, 17), None)
g4_3.add_edge((0, 1, 2, 4, 5, 6, 8, 9, 10, 13, 14, 15), (0, 1, 2, 4, 5, 6, 8, 9, 10, 14, 15, 16), None)
g4_3.add_edge((0, 1, 2, 4, 5, 6, 8, 9, 10, 13, 14, 15), (0, 1, 2, 4, 5, 6, 8, 10, 12, 13, 14, 15), None)
g4_3.add_edge((0, 1, 2, 4, 5, 6, 8, 9, 10, 13, 14, 15), (0, 1, 2, 4, 5, 6, 9, 10, 11, 13, 14, 15), None)
g4_3.add_edge((0, 1, 2, 4, 5, 6, 8, 9, 10, 13, 14, 15), (0, 1, 2, 4, 6, 8, 9, 10, 13, 14, 15, 17), None)
g4_3.add_edge((0, 1, 2, 4, 5, 6, 8, 9, 10, 13, 14, 15), (0, 1, 2, 5, 6, 7, 8, 9, 10, 13, 14, 15), None)
g4_3.add_edge((0, 1, 2, 4, 5, 6, 8, 9, 10, 13, 14, 15), (0, 1, 4, 5, 6, 8, 9, 10, 13, 14, 15, 17), None)
g4_3.add_edge((0, 1, 2, 4, 5, 6, 8, 9, 10, 13, 14, 15), (0, 2, 4, 5, 6, 8, 9, 10, 12, 13, 14, 15), None)
g4_3.add_edge((0, 1, 2, 4, 5, 6, 8, 9, 10, 13, 14, 15), (1, 2, 3, 4, 5, 6, 8, 9, 10, 13, 14, 15), None)
g4_3.add_edge((0, 1, 2, 4, 5, 6, 8, 9, 10, 14, 15, 16), (0, 1, 2, 4, 5, 6, 8, 9, 10, 14, 16, 17), None)
g4_3.add_edge((0, 1, 2, 4, 5, 6, 8, 9, 10, 14, 15, 16), (0, 1, 2, 4, 5, 6, 8, 10, 12, 14, 15, 16), None)
g4_3.add_edge((0, 1, 2, 4, 5, 6, 8, 9, 10, 14, 15, 16), (0, 1, 2, 4, 5, 6, 9, 10, 11, 14, 15, 16), None)
g4_3.add_edge((0, 1, 2, 4, 5, 6, 8, 9, 10, 14, 15, 16), (0, 1, 2, 4, 6, 8, 9, 10, 14, 15, 16, 17), None)
g4_3.add_edge((0, 1, 2, 4, 5, 6, 8, 9, 10, 14, 15, 16), (0, 1, 2, 5, 6, 7, 8, 9, 10, 14, 15, 16), None)
g4_3.add_edge((0, 1, 2, 4, 5, 6, 8, 9, 10, 14, 15, 16), (0, 1, 4, 5, 6, 8, 9, 10, 14, 15, 16, 17), None)
g4_3.add_edge((0, 1, 2, 4, 5, 6, 8, 9, 10, 14, 15, 16), (0, 2, 4, 5, 6, 8, 9, 10, 12, 14, 15, 16), None)
g4_3.add_edge((0, 1, 2, 4, 5, 6, 8, 9, 10, 14, 15, 16), (1, 2, 3, 4, 5, 6, 8, 9, 10, 14, 15, 16), None)
g4_3.add_edge((0, 1, 2, 4, 5, 6, 8, 9, 10, 14, 16, 17), (0, 1, 2, 4, 5, 6, 8, 10, 12, 14, 16, 17), None)
g4_3.add_edge((0, 1, 2, 4, 5, 6, 8, 9, 10, 14, 16, 17), (0, 1, 2, 4, 5, 6, 9, 10, 11, 14, 16, 17), None)
g4_3.add_edge((0, 1, 2, 4, 5, 6, 8, 9, 10, 14, 16, 17), (0, 1, 2, 4, 6, 8, 9, 10, 14, 15, 16, 17), None)
g4_3.add_edge((0, 1, 2, 4, 5, 6, 8, 9, 10, 14, 16, 17), (0, 1, 2, 5, 6, 7, 8, 9, 10, 14, 16, 17), None)
g4_3.add_edge((0, 1, 2, 4, 5, 6, 8, 9, 10, 14, 16, 17), (0, 1, 4, 5, 6, 8, 9, 10, 14, 15, 16, 17), None)
g4_3.add_edge((0, 1, 2, 4, 5, 6, 8, 9, 10, 14, 16, 17), (0, 2, 4, 5, 6, 8, 9, 10, 12, 14, 16, 17), None)
g4_3.add_edge((0, 1, 2, 4, 5, 6, 8, 9, 10, 14, 16, 17), (1, 2, 3, 4, 5, 6, 8, 9, 10, 14, 16, 17), None)
g4_3.add_edge((0, 1, 2, 4, 5, 6, 8, 10, 11, 12, 13, 15), (0, 1, 2, 4, 5, 6, 8, 10, 12, 13, 14, 15), None)
g4_3.add_edge((0, 1, 2, 4, 5, 6, 8, 10, 11, 12, 13, 15), (0, 1, 2, 4, 5, 6, 10, 11, 12, 13, 14, 15), None)
g4_3.add_edge((0, 1, 2, 4, 5, 6, 8, 10, 11, 12, 13, 15), (0, 1, 2, 4, 6, 8, 10, 11, 12, 13, 15, 17), None)
g4_3.add_edge((0, 1, 2, 4, 5, 6, 8, 10, 11, 12, 13, 15), (0, 1, 2, 5, 6, 7, 8, 10, 11, 12, 13, 15), None)
g4_3.add_edge((0, 1, 2, 4, 5, 6, 8, 10, 11, 12, 13, 15), (0, 1, 4, 5, 6, 8, 10, 11, 12, 13, 15, 17), None)
g4_3.add_edge((0, 1, 2, 4, 5, 6, 8, 10, 11, 12, 13, 15), (0, 2, 4, 5, 6, 8, 9, 10, 11, 12, 13, 15), None)
g4_3.add_edge((0, 1, 2, 4, 5, 6, 8, 10, 11, 12, 13, 15), (1, 2, 3, 4, 5, 6, 8, 10, 11, 12, 13, 15), None)
g4_3.add_edge((0, 1, 2, 4, 5, 6, 8, 10, 12, 13, 14, 15), (0, 1, 2, 4, 5, 6, 8, 10, 12, 14, 15, 16), None)
g4_3.add_edge((0, 1, 2, 4, 5, 6, 8, 10, 12, 13, 14, 15), (0, 1, 2, 4, 5, 6, 10, 11, 12, 13, 14, 15), None)
g4_3.add_edge((0, 1, 2, 4, 5, 6, 8, 10, 12, 13, 14, 15), (0, 1, 2, 4, 6, 8, 10, 12, 13, 14, 15, 17), None)
g4_3.add_edge((0, 1, 2, 4, 5, 6, 8, 10, 12, 13, 14, 15), (0, 1, 2, 5, 6, 7, 8, 10, 12, 13, 14, 15), None)
g4_3.add_edge((0, 1, 2, 4, 5, 6, 8, 10, 12, 13, 14, 15), (0, 1, 4, 5, 6, 8, 10, 12, 13, 14, 15, 17), None)
g4_3.add_edge((0, 1, 2, 4, 5, 6, 8, 10, 12, 13, 14, 15), (0, 2, 4, 5, 6, 8, 9, 10, 12, 13, 14, 15), None)
g4_3.add_edge((0, 1, 2, 4, 5, 6, 8, 10, 12, 13, 14, 15), (1, 2, 3, 4, 5, 6, 8, 10, 12, 13, 14, 15), None)
g4_3.add_edge((0, 1, 2, 4, 5, 6, 8, 10, 12, 14, 15, 16), (0, 1, 2, 4, 5, 6, 8, 10, 12, 14, 16, 17), None)
g4_3.add_edge((0, 1, 2, 4, 5, 6, 8, 10, 12, 14, 15, 16), (0, 1, 2, 4, 5, 6, 10, 11, 12, 14, 15, 16), None)
g4_3.add_edge((0, 1, 2, 4, 5, 6, 8, 10, 12, 14, 15, 16), (0, 1, 2, 4, 6, 8, 10, 12, 14, 15, 16, 17), None)
g4_3.add_edge((0, 1, 2, 4, 5, 6, 8, 10, 12, 14, 15, 16), (0, 1, 2, 5, 6, 7, 8, 10, 12, 14, 15, 16), None)
g4_3.add_edge((0, 1, 2, 4, 5, 6, 8, 10, 12, 14, 15, 16), (0, 1, 4, 5, 6, 8, 10, 12, 14, 15, 16, 17), None)
g4_3.add_edge((0, 1, 2, 4, 5, 6, 8, 10, 12, 14, 15, 16), (0, 2, 4, 5, 6, 8, 9, 10, 12, 14, 15, 16), None)
g4_3.add_edge((0, 1, 2, 4, 5, 6, 8, 10, 12, 14, 15, 16), (1, 2, 3, 4, 5, 6, 8, 10, 12, 14, 15, 16), None)
g4_3.add_edge((0, 1, 2, 4, 5, 6, 8, 10, 12, 14, 16, 17), (0, 1, 2, 4, 5, 6, 10, 11, 12, 14, 16, 17), None)
g4_3.add_edge((0, 1, 2, 4, 5, 6, 8, 10, 12, 14, 16, 17), (0, 1, 2, 4, 6, 8, 10, 12, 14, 15, 16, 17), None)
g4_3.add_edge((0, 1, 2, 4, 5, 6, 8, 10, 12, 14, 16, 17), (0, 1, 2, 5, 6, 7, 8, 10, 12, 14, 16, 17), None)
g4_3.add_edge((0, 1, 2, 4, 5, 6, 8, 10, 12, 14, 16, 17), (0, 1, 4, 5, 6, 8, 10, 12, 14, 15, 16, 17), None)
g4_3.add_edge((0, 1, 2, 4, 5, 6, 8, 10, 12, 14, 16, 17), (0, 2, 4, 5, 6, 8, 9, 10, 12, 14, 16, 17), None)
g4_3.add_edge((0, 1, 2, 4, 5, 6, 8, 10, 12, 14, 16, 17), (1, 2, 3, 4, 5, 6, 8, 10, 12, 14, 16, 17), None)
g4_3.add_edge((0, 1, 2, 4, 5, 6, 9, 10, 11, 12, 13, 14), (0, 1, 2, 4, 5, 6, 9, 10, 11, 12, 14, 17), None)
g4_3.add_edge((0, 1, 2, 4, 5, 6, 9, 10, 11, 12, 13, 14), (0, 1, 2, 4, 5, 6, 9, 10, 11, 13, 14, 15), None)
g4_3.add_edge((0, 1, 2, 4, 5, 6, 9, 10, 11, 12, 13, 14), (0, 1, 2, 4, 5, 6, 9, 11, 12, 13, 14, 17), None)
g4_3.add_edge((0, 1, 2, 4, 5, 6, 9, 10, 11, 12, 13, 14), (0, 1, 2, 4, 5, 6, 10, 11, 12, 13, 14, 15), None)
g4_3.add_edge((0, 1, 2, 4, 5, 6, 9, 10, 11, 12, 13, 14), (0, 1, 2, 4, 6, 9, 10, 11, 12, 13, 14, 17), None)
g4_3.add_edge((0, 1, 2, 4, 5, 6, 9, 10, 11, 12, 13, 14), (0, 1, 2, 5, 6, 7, 9, 10, 11, 12, 13, 14), None)
g4_3.add_edge((0, 1, 2, 4, 5, 6, 9, 10, 11, 12, 13, 14), (0, 1, 4, 5, 6, 9, 10, 11, 12, 13, 14, 17), None)
g4_3.add_edge((0, 1, 2, 4, 5, 6, 9, 10, 11, 12, 13, 14), (0, 2, 4, 5, 6, 9, 10, 11, 12, 13, 14, 15), None)
g4_3.add_edge((0, 1, 2, 4, 5, 6, 9, 10, 11, 12, 13, 14), (1, 2, 3, 4, 5, 6, 9, 10, 11, 12, 13, 14), None)
g4_3.add_edge((0, 1, 2, 4, 5, 6, 9, 10, 11, 12, 14, 17), (0, 1, 2, 4, 5, 6, 9, 10, 11, 14, 16, 17), None)
g4_3.add_edge((0, 1, 2, 4, 5, 6, 9, 10, 11, 12, 14, 17), (0, 1, 2, 4, 5, 6, 9, 11, 12, 13, 14, 17), None)
g4_3.add_edge((0, 1, 2, 4, 5, 6, 9, 10, 11, 12, 14, 17), (0, 1, 2, 4, 5, 6, 10, 11, 12, 14, 16, 17), None)
g4_3.add_edge((0, 1, 2, 4, 5, 6, 9, 10, 11, 12, 14, 17), (0, 1, 2, 4, 6, 9, 10, 11, 12, 13, 14, 17), None)
g4_3.add_edge((0, 1, 2, 4, 5, 6, 9, 10, 11, 12, 14, 17), (0, 1, 2, 5, 6, 7, 9, 10, 11, 12, 14, 17), None)
g4_3.add_edge((0, 1, 2, 4, 5, 6, 9, 10, 11, 12, 14, 17), (0, 1, 4, 5, 6, 9, 10, 11, 12, 13, 14, 17), None)
g4_3.add_edge((0, 1, 2, 4, 5, 6, 9, 10, 11, 12, 14, 17), (0, 2, 4, 5, 6, 9, 10, 11, 12, 14, 16, 17), None)
g4_3.add_edge((0, 1, 2, 4, 5, 6, 9, 10, 11, 12, 14, 17), (1, 2, 3, 4, 5, 6, 9, 10, 11, 12, 14, 17), None)
g4_3.add_edge((0, 1, 2, 4, 5, 6, 9, 10, 11, 13, 14, 15), (0, 1, 2, 4, 5, 6, 9, 10, 11, 14, 15, 16), None)
g4_3.add_edge((0, 1, 2, 4, 5, 6, 9, 10, 11, 13, 14, 15), (0, 1, 2, 4, 5, 6, 9, 11, 13, 14, 15, 17), None)
g4_3.add_edge((0, 1, 2, 4, 5, 6, 9, 10, 11, 13, 14, 15), (0, 1, 2, 4, 5, 6, 10, 11, 12, 13, 14, 15), None)
g4_3.add_edge((0, 1, 2, 4, 5, 6, 9, 10, 11, 13, 14, 15), (0, 1, 2, 4, 6, 9, 10, 11, 13, 14, 15, 17), None)
g4_3.add_edge((0, 1, 2, 4, 5, 6, 9, 10, 11, 13, 14, 15), (0, 1, 2, 5, 6, 7, 9, 10, 11, 13, 14, 15), None)
g4_3.add_edge((0, 1, 2, 4, 5, 6, 9, 10, 11, 13, 14, 15), (0, 1, 4, 5, 6, 9, 10, 11, 13, 14, 15, 17), None)
g4_3.add_edge((0, 1, 2, 4, 5, 6, 9, 10, 11, 13, 14, 15), (0, 2, 4, 5, 6, 9, 10, 11, 12, 13, 14, 15), None)
g4_3.add_edge((0, 1, 2, 4, 5, 6, 9, 10, 11, 13, 14, 15), (1, 2, 3, 4, 5, 6, 9, 10, 11, 13, 14, 15), None)
g4_3.add_edge((0, 1, 2, 4, 5, 6, 9, 10, 11, 14, 15, 16), (0, 1, 2, 4, 5, 6, 9, 10, 11, 14, 16, 17), None)
g4_3.add_edge((0, 1, 2, 4, 5, 6, 9, 10, 11, 14, 15, 16), (0, 1, 2, 4, 5, 6, 9, 11, 14, 15, 16, 17), None)
g4_3.add_edge((0, 1, 2, 4, 5, 6, 9, 10, 11, 14, 15, 16), (0, 1, 2, 4, 5, 6, 10, 11, 12, 14, 15, 16), None)
g4_3.add_edge((0, 1, 2, 4, 5, 6, 9, 10, 11, 14, 15, 16), (0, 1, 2, 4, 6, 9, 10, 11, 14, 15, 16, 17), None)
g4_3.add_edge((0, 1, 2, 4, 5, 6, 9, 10, 11, 14, 15, 16), (0, 1, 2, 5, 6, 7, 9, 10, 11, 14, 15, 16), None)
g4_3.add_edge((0, 1, 2, 4, 5, 6, 9, 10, 11, 14, 15, 16), (0, 1, 4, 5, 6, 9, 10, 11, 14, 15, 16, 17), None)
g4_3.add_edge((0, 1, 2, 4, 5, 6, 9, 10, 11, 14, 15, 16), (0, 2, 4, 5, 6, 9, 10, 11, 12, 14, 15, 16), None)
g4_3.add_edge((0, 1, 2, 4, 5, 6, 9, 10, 11, 14, 15, 16), (1, 2, 3, 4, 5, 6, 9, 10, 11, 14, 15, 16), None)
g4_3.add_edge((0, 1, 2, 4, 5, 6, 9, 10, 11, 14, 16, 17), (0, 1, 2, 4, 5, 6, 9, 11, 14, 15, 16, 17), None)
g4_3.add_edge((0, 1, 2, 4, 5, 6, 9, 10, 11, 14, 16, 17), (0, 1, 2, 4, 5, 6, 10, 11, 12, 14, 16, 17), None)
g4_3.add_edge((0, 1, 2, 4, 5, 6, 9, 10, 11, 14, 16, 17), (0, 1, 2, 4, 6, 9, 10, 11, 14, 15, 16, 17), None)
g4_3.add_edge((0, 1, 2, 4, 5, 6, 9, 10, 11, 14, 16, 17), (0, 1, 2, 5, 6, 7, 9, 10, 11, 14, 16, 17), None)
g4_3.add_edge((0, 1, 2, 4, 5, 6, 9, 10, 11, 14, 16, 17), (0, 1, 4, 5, 6, 9, 10, 11, 14, 15, 16, 17), None)
g4_3.add_edge((0, 1, 2, 4, 5, 6, 9, 10, 11, 14, 16, 17), (0, 2, 4, 5, 6, 9, 10, 11, 12, 14, 16, 17), None)
g4_3.add_edge((0, 1, 2, 4, 5, 6, 9, 10, 11, 14, 16, 17), (1, 2, 3, 4, 5, 6, 9, 10, 11, 14, 16, 17), None)
g4_3.add_edge((0, 1, 2, 4, 5, 6, 9, 11, 12, 13, 14, 17), (0, 1, 2, 4, 5, 6, 9, 11, 13, 14, 15, 17), None)
g4_3.add_edge((0, 1, 2, 4, 5, 6, 9, 11, 12, 13, 14, 17), (0, 1, 2, 4, 5, 6, 11, 12, 13, 14, 16, 17), None)
g4_3.add_edge((0, 1, 2, 4, 5, 6, 9, 11, 12, 13, 14, 17), (0, 1, 2, 4, 6, 9, 10, 11, 12, 13, 14, 17), None)
g4_3.add_edge((0, 1, 2, 4, 5, 6, 9, 11, 12, 13, 14, 17), (0, 1, 2, 5, 6, 7, 9, 11, 12, 13, 14, 17), None)
g4_3.add_edge((0, 1, 2, 4, 5, 6, 9, 11, 12, 13, 14, 17), (0, 1, 4, 5, 6, 9, 10, 11, 12, 13, 14, 17), None)
g4_3.add_edge((0, 1, 2, 4, 5, 6, 9, 11, 12, 13, 14, 17), (0, 2, 4, 5, 6, 9, 11, 12, 13, 14, 16, 17), None)
g4_3.add_edge((0, 1, 2, 4, 5, 6, 9, 11, 12, 13, 14, 17), (1, 2, 3, 4, 5, 6, 9, 11, 12, 13, 14, 17), None)
g4_3.add_edge((0, 1, 2, 4, 5, 6, 9, 11, 13, 14, 15, 17), (0, 1, 2, 4, 5, 6, 9, 11, 14, 15, 16, 17), None)
g4_3.add_edge((0, 1, 2, 4, 5, 6, 9, 11, 13, 14, 15, 17), (0, 1, 2, 4, 5, 6, 11, 13, 14, 15, 16, 17), None)
g4_3.add_edge((0, 1, 2, 4, 5, 6, 9, 11, 13, 14, 15, 17), (0, 1, 2, 4, 6, 9, 10, 11, 13, 14, 15, 17), None)
g4_3.add_edge((0, 1, 2, 4, 5, 6, 9, 11, 13, 14, 15, 17), (0, 1, 2, 5, 6, 7, 9, 11, 13, 14, 15, 17), None)
g4_3.add_edge((0, 1, 2, 4, 5, 6, 9, 11, 13, 14, 15, 17), (0, 1, 4, 5, 6, 9, 10, 11, 13, 14, 15, 17), None)
g4_3.add_edge((0, 1, 2, 4, 5, 6, 9, 11, 13, 14, 15, 17), (0, 2, 4, 5, 6, 9, 11, 13, 14, 15, 16, 17), None)
g4_3.add_edge((0, 1, 2, 4, 5, 6, 9, 11, 13, 14, 15, 17), (1, 2, 3, 4, 5, 6, 9, 11, 13, 14, 15, 17), None)
g4_3.add_edge((0, 1, 2, 4, 5, 6, 9, 11, 14, 15, 16, 17), (0, 1, 2, 4, 5, 6, 11, 13, 14, 15, 16, 17), None)
g4_3.add_edge((0, 1, 2, 4, 5, 6, 9, 11, 14, 15, 16, 17), (0, 1, 2, 4, 6, 9, 10, 11, 14, 15, 16, 17), None)
g4_3.add_edge((0, 1, 2, 4, 5, 6, 9, 11, 14, 15, 16, 17), (0, 1, 2, 5, 6, 7, 9, 11, 14, 15, 16, 17), None)
g4_3.add_edge((0, 1, 2, 4, 5, 6, 9, 11, 14, 15, 16, 17), (0, 1, 4, 5, 6, 9, 10, 11, 14, 15, 16, 17), None)
g4_3.add_edge((0, 1, 2, 4, 5, 6, 9, 11, 14, 15, 16, 17), (0, 2, 4, 5, 6, 9, 11, 13, 14, 15, 16, 17), None)
g4_3.add_edge((0, 1, 2, 4, 5, 6, 9, 11, 14, 15, 16, 17), (1, 2, 3, 4, 5, 6, 9, 11, 14, 15, 16, 17), None)
g4_3.add_edge((0, 1, 2, 4, 5, 6, 10, 11, 12, 13, 14, 15), (0, 1, 2, 4, 5, 6, 10, 11, 12, 14, 15, 16), None)
g4_3.add_edge((0, 1, 2, 4, 5, 6, 10, 11, 12, 13, 14, 15), (0, 1, 2, 4, 5, 6, 11, 12, 13, 14, 15, 16), None)
g4_3.add_edge((0, 1, 2, 4, 5, 6, 10, 11, 12, 13, 14, 15), (0, 1, 2, 4, 6, 10, 11, 12, 13, 14, 15, 17), None)
g4_3.add_edge((0, 1, 2, 4, 5, 6, 10, 11, 12, 13, 14, 15), (0, 1, 2, 5, 6, 7, 10, 11, 12, 13, 14, 15), None)
g4_3.add_edge((0, 1, 2, 4, 5, 6, 10, 11, 12, 13, 14, 15), (0, 1, 4, 5, 6, 10, 11, 12, 13, 14, 15, 17), None)
g4_3.add_edge((0, 1, 2, 4, 5, 6, 10, 11, 12, 13, 14, 15), (0, 2, 4, 5, 6, 9, 10, 11, 12, 13, 14, 15), None)
g4_3.add_edge((0, 1, 2, 4, 5, 6, 10, 11, 12, 13, 14, 15), (1, 2, 3, 4, 5, 6, 10, 11, 12, 13, 14, 15), None)
g4_3.add_edge((0, 1, 2, 4, 5, 6, 10, 11, 12, 14, 15, 16), (0, 1, 2, 4, 5, 6, 10, 11, 12, 14, 16, 17), None)
g4_3.add_edge((0, 1, 2, 4, 5, 6, 10, 11, 12, 14, 15, 16), (0, 1, 2, 4, 5, 6, 11, 12, 13, 14, 15, 16), None)
g4_3.add_edge((0, 1, 2, 4, 5, 6, 10, 11, 12, 14, 15, 16), (0, 1, 2, 4, 6, 10, 11, 12, 14, 15, 16, 17), None)
g4_3.add_edge((0, 1, 2, 4, 5, 6, 10, 11, 12, 14, 15, 16), (0, 1, 2, 5, 6, 7, 10, 11, 12, 14, 15, 16), None)
g4_3.add_edge((0, 1, 2, 4, 5, 6, 10, 11, 12, 14, 15, 16), (0, 1, 4, 5, 6, 10, 11, 12, 14, 15, 16, 17), None)
g4_3.add_edge((0, 1, 2, 4, 5, 6, 10, 11, 12, 14, 15, 16), (0, 2, 4, 5, 6, 9, 10, 11, 12, 14, 15, 16), None)
g4_3.add_edge((0, 1, 2, 4, 5, 6, 10, 11, 12, 14, 15, 16), (1, 2, 3, 4, 5, 6, 10, 11, 12, 14, 15, 16), None)
g4_3.add_edge((0, 1, 2, 4, 5, 6, 10, 11, 12, 14, 16, 17), (0, 1, 2, 4, 5, 6, 11, 12, 13, 14, 16, 17), None)
g4_3.add_edge((0, 1, 2, 4, 5, 6, 10, 11, 12, 14, 16, 17), (0, 1, 2, 4, 6, 10, 11, 12, 14, 15, 16, 17), None)
g4_3.add_edge((0, 1, 2, 4, 5, 6, 10, 11, 12, 14, 16, 17), (0, 1, 2, 5, 6, 7, 10, 11, 12, 14, 16, 17), None)
g4_3.add_edge((0, 1, 2, 4, 5, 6, 10, 11, 12, 14, 16, 17), (0, 1, 4, 5, 6, 10, 11, 12, 14, 15, 16, 17), None)
g4_3.add_edge((0, 1, 2, 4, 5, 6, 10, 11, 12, 14, 16, 17), (0, 2, 4, 5, 6, 9, 10, 11, 12, 14, 16, 17), None)
g4_3.add_edge((0, 1, 2, 4, 5, 6, 10, 11, 12, 14, 16, 17), (1, 2, 3, 4, 5, 6, 10, 11, 12, 14, 16, 17), None)
g4_3.add_edge((0, 1, 2, 4, 5, 6, 11, 12, 13, 14, 15, 16), (0, 1, 2, 4, 5, 6, 11, 12, 13, 14, 16, 17), None)
g4_3.add_edge((0, 1, 2, 4, 5, 6, 11, 12, 13, 14, 15, 16), (0, 1, 2, 4, 5, 6, 11, 13, 14, 15, 16, 17), None)
g4_3.add_edge((0, 1, 2, 4, 5, 6, 11, 12, 13, 14, 15, 16), (0, 1, 2, 4, 6, 11, 12, 13, 14, 15, 16, 17), None)
g4_3.add_edge((0, 1, 2, 4, 5, 6, 11, 12, 13, 14, 15, 16), (0, 1, 2, 5, 6, 7, 11, 12, 13, 14, 15, 16), None)
g4_3.add_edge((0, 1, 2, 4, 5, 6, 11, 12, 13, 14, 15, 16), (0, 1, 4, 5, 6, 11, 12, 13, 14, 15, 16, 17), None)
g4_3.add_edge((0, 1, 2, 4, 5, 6, 11, 12, 13, 14, 15, 16), (0, 2, 4, 5, 6, 9, 11, 12, 13, 14, 15, 16), None)
g4_3.add_edge((0, 1, 2, 4, 5, 6, 11, 12, 13, 14, 15, 16), (1, 2, 3, 4, 5, 6, 11, 12, 13, 14, 15, 16), None)
g4_3.add_edge((0, 1, 2, 4, 5, 6, 11, 12, 13, 14, 16, 17), (0, 1, 2, 4, 5, 6, 11, 13, 14, 15, 16, 17), None)
g4_3.add_edge((0, 1, 2, 4, 5, 6, 11, 12, 13, 14, 16, 17), (0, 1, 2, 4, 6, 11, 12, 13, 14, 15, 16, 17), None)
g4_3.add_edge((0, 1, 2, 4, 5, 6, 11, 12, 13, 14, 16, 17), (0, 1, 2, 5, 6, 7, 11, 12, 13, 14, 16, 17), None)
g4_3.add_edge((0, 1, 2, 4, 5, 6, 11, 12, 13, 14, 16, 17), (0, 1, 4, 5, 6, 11, 12, 13, 14, 15, 16, 17), None)
g4_3.add_edge((0, 1, 2, 4, 5, 6, 11, 12, 13, 14, 16, 17), (0, 2, 4, 5, 6, 9, 11, 12, 13, 14, 16, 17), None)
g4_3.add_edge((0, 1, 2, 4, 5, 6, 11, 12, 13, 14, 16, 17), (1, 2, 3, 4, 5, 6, 11, 12, 13, 14, 16, 17), None)
g4_3.add_edge((0, 1, 2, 4, 5, 6, 11, 13, 14, 15, 16, 17), (0, 1, 2, 4, 6, 11, 12, 13, 14, 15, 16, 17), None)
g4_3.add_edge((0, 1, 2, 4, 5, 6, 11, 13, 14, 15, 16, 17), (0, 1, 2, 5, 6, 7, 11, 13, 14, 15, 16, 17), None)
g4_3.add_edge((0, 1, 2, 4, 5, 6, 11, 13, 14, 15, 16, 17), (0, 1, 4, 5, 6, 11, 12, 13, 14, 15, 16, 17), None)
g4_3.add_edge((0, 1, 2, 4, 5, 6, 11, 13, 14, 15, 16, 17), (0, 2, 4, 5, 6, 9, 11, 13, 14, 15, 16, 17), None)
g4_3.add_edge((0, 1, 2, 4, 5, 6, 11, 13, 14, 15, 16, 17), (1, 2, 3, 4, 5, 6, 11, 13, 14, 15, 16, 17), None)
g4_3.add_edge((0, 1, 2, 4, 6, 7, 8, 9, 10, 11, 12, 17), (0, 1, 2, 4, 6, 7, 8, 9, 11, 12, 13, 17), None)
g4_3.add_edge((0, 1, 2, 4, 6, 7, 8, 9, 10, 11, 12, 17), (0, 1, 2, 4, 6, 8, 9, 10, 11, 12, 13, 17), None)
g4_3.add_edge((0, 1, 2, 4, 6, 7, 8, 9, 10, 11, 12, 17), (0, 1, 2, 6, 7, 8, 9, 10, 11, 12, 14, 17), None)
g4_3.add_edge((0, 1, 2, 4, 6, 7, 8, 9, 10, 11, 12, 17), (0, 1, 4, 5, 6, 7, 8, 9, 10, 11, 12, 17), None)
g4_3.add_edge((0, 1, 2, 4, 6, 7, 8, 9, 10, 11, 12, 17), (0, 2, 4, 6, 7, 8, 9, 10, 11, 12, 16, 17), None)
g4_3.add_edge((0, 1, 2, 4, 6, 7, 8, 9, 10, 11, 12, 17), (1, 2, 3, 4, 6, 7, 8, 9, 10, 11, 12, 17), None)
g4_3.add_edge((0, 1, 2, 4, 6, 7, 8, 9, 11, 12, 13, 17), (0, 1, 2, 4, 6, 7, 8, 9, 11, 13, 15, 17), None)
g4_3.add_edge((0, 1, 2, 4, 6, 7, 8, 9, 11, 12, 13, 17), (0, 1, 2, 4, 6, 7, 8, 9, 12, 13, 14, 17), None)
g4_3.add_edge((0, 1, 2, 4, 6, 7, 8, 9, 11, 12, 13, 17), (0, 1, 2, 4, 6, 8, 9, 10, 11, 12, 13, 17), None)
g4_3.add_edge((0, 1, 2, 4, 6, 7, 8, 9, 11, 12, 13, 17), (0, 1, 2, 6, 7, 8, 9, 11, 12, 13, 14, 17), None)
g4_3.add_edge((0, 1, 2, 4, 6, 7, 8, 9, 11, 12, 13, 17), (0, 1, 4, 5, 6, 7, 8, 9, 11, 12, 13, 17), None)
g4_3.add_edge((0, 1, 2, 4, 6, 7, 8, 9, 11, 12, 13, 17), (0, 2, 4, 6, 7, 8, 9, 11, 12, 13, 16, 17), None)
g4_3.add_edge((0, 1, 2, 4, 6, 7, 8, 9, 11, 12, 13, 17), (1, 2, 3, 4, 6, 7, 8, 9, 11, 12, 13, 17), None)
g4_3.add_edge((0, 1, 2, 4, 6, 7, 8, 9, 11, 13, 15, 17), (0, 1, 2, 4, 6, 7, 8, 9, 13, 14, 15, 17), None)
g4_3.add_edge((0, 1, 2, 4, 6, 7, 8, 9, 11, 13, 15, 17), (0, 1, 2, 4, 6, 8, 9, 10, 11, 13, 15, 17), None)
g4_3.add_edge((0, 1, 2, 4, 6, 7, 8, 9, 11, 13, 15, 17), (0, 1, 2, 6, 7, 8, 9, 11, 13, 14, 15, 17), None)
g4_3.add_edge((0, 1, 2, 4, 6, 7, 8, 9, 11, 13, 15, 17), (0, 1, 4, 5, 6, 7, 8, 9, 11, 13, 15, 17), None)
g4_3.add_edge((0, 1, 2, 4, 6, 7, 8, 9, 11, 13, 15, 17), (0, 2, 4, 6, 7, 8, 9, 11, 13, 15, 16, 17), None)
g4_3.add_edge((0, 1, 2, 4, 6, 7, 8, 9, 11, 13, 15, 17), (1, 2, 3, 4, 6, 7, 8, 9, 11, 13, 15, 17), None)
g4_3.add_edge((0, 1, 2, 4, 6, 7, 8, 9, 12, 13, 14, 17), (0, 1, 2, 4, 6, 7, 8, 9, 13, 14, 15, 17), None)
g4_3.add_edge((0, 1, 2, 4, 6, 7, 8, 9, 12, 13, 14, 17), (0, 1, 2, 4, 6, 8, 9, 10, 12, 13, 14, 17), None)
g4_3.add_edge((0, 1, 2, 4, 6, 7, 8, 9, 12, 13, 14, 17), (0, 1, 2, 6, 7, 8, 9, 11, 12, 13, 14, 17), None)
g4_3.add_edge((0, 1, 2, 4, 6, 7, 8, 9, 12, 13, 14, 17), (0, 1, 4, 5, 6, 7, 8, 9, 12, 13, 14, 17), None)
g4_3.add_edge((0, 1, 2, 4, 6, 7, 8, 9, 12, 13, 14, 17), (0, 2, 4, 6, 7, 8, 9, 12, 13, 14, 16, 17), None)
g4_3.add_edge((0, 1, 2, 4, 6, 7, 8, 9, 12, 13, 14, 17), (1, 2, 3, 4, 6, 7, 8, 9, 12, 13, 14, 17), None)
g4_3.add_edge((0, 1, 2, 4, 6, 7, 8, 9, 13, 14, 15, 17), (0, 1, 2, 4, 6, 7, 8, 9, 14, 15, 16, 17), None)
g4_3.add_edge((0, 1, 2, 4, 6, 7, 8, 9, 13, 14, 15, 17), (0, 1, 2, 4, 6, 8, 9, 10, 13, 14, 15, 17), None)
g4_3.add_edge((0, 1, 2, 4, 6, 7, 8, 9, 13, 14, 15, 17), (0, 1, 2, 6, 7, 8, 9, 11, 13, 14, 15, 17), None)
g4_3.add_edge((0, 1, 2, 4, 6, 7, 8, 9, 13, 14, 15, 17), (0, 1, 4, 5, 6, 7, 8, 9, 13, 14, 15, 17), None)
g4_3.add_edge((0, 1, 2, 4, 6, 7, 8, 9, 13, 14, 15, 17), (0, 2, 4, 6, 7, 8, 9, 13, 14, 15, 16, 17), None)
g4_3.add_edge((0, 1, 2, 4, 6, 7, 8, 9, 13, 14, 15, 17), (1, 2, 3, 4, 6, 7, 8, 9, 13, 14, 15, 17), None)
g4_3.add_edge((0, 1, 2, 4, 6, 7, 8, 9, 14, 15, 16, 17), (0, 1, 2, 4, 6, 8, 9, 10, 14, 15, 16, 17), None)
g4_3.add_edge((0, 1, 2, 4, 6, 7, 8, 9, 14, 15, 16, 17), (0, 1, 2, 6, 7, 8, 9, 11, 14, 15, 16, 17), None)
g4_3.add_edge((0, 1, 2, 4, 6, 7, 8, 9, 14, 15, 16, 17), (0, 1, 4, 5, 6, 7, 8, 9, 14, 15, 16, 17), None)
g4_3.add_edge((0, 1, 2, 4, 6, 7, 8, 9, 14, 15, 16, 17), (0, 2, 4, 6, 7, 8, 9, 13, 14, 15, 16, 17), None)
g4_3.add_edge((0, 1, 2, 4, 6, 7, 8, 9, 14, 15, 16, 17), (1, 2, 3, 4, 6, 7, 8, 9, 14, 15, 16, 17), None)
g4_3.add_edge((0, 1, 2, 4, 6, 8, 9, 10, 11, 12, 13, 17), (0, 1, 2, 4, 6, 8, 9, 10, 11, 13, 15, 17), None)
g4_3.add_edge((0, 1, 2, 4, 6, 8, 9, 10, 11, 12, 13, 17), (0, 1, 2, 4, 6, 8, 9, 10, 12, 13, 14, 17), None)
g4_3.add_edge((0, 1, 2, 4, 6, 8, 9, 10, 11, 12, 13, 17), (0, 1, 2, 4, 6, 8, 10, 11, 12, 13, 15, 17), None)
g4_3.add_edge((0, 1, 2, 4, 6, 8, 9, 10, 11, 12, 13, 17), (0, 1, 2, 4, 6, 9, 10, 11, 12, 13, 14, 17), None)
g4_3.add_edge((0, 1, 2, 4, 6, 8, 9, 10, 11, 12, 13, 17), (0, 1, 2, 6, 8, 9, 10, 11, 12, 13, 14, 17), None)
g4_3.add_edge((0, 1, 2, 4, 6, 8, 9, 10, 11, 12, 13, 17), (0, 1, 4, 5, 6, 8, 9, 10, 11, 12, 13, 17), None)
g4_3.add_edge((0, 1, 2, 4, 6, 8, 9, 10, 11, 12, 13, 17), (0, 2, 4, 6, 8, 9, 10, 11, 12, 13, 16, 17), None)
g4_3.add_edge((0, 1, 2, 4, 6, 8, 9, 10, 11, 12, 13, 17), (1, 2, 3, 4, 6, 8, 9, 10, 11, 12, 13, 17), None)
g4_3.add_edge((0, 1, 2, 4, 6, 8, 9, 10, 11, 13, 15, 17), (0, 1, 2, 4, 6, 8, 9, 10, 13, 14, 15, 17), None)
g4_3.add_edge((0, 1, 2, 4, 6, 8, 9, 10, 11, 13, 15, 17), (0, 1, 2, 4, 6, 8, 10, 11, 12, 13, 15, 17), None)
g4_3.add_edge((0, 1, 2, 4, 6, 8, 9, 10, 11, 13, 15, 17), (0, 1, 2, 4, 6, 9, 10, 11, 13, 14, 15, 17), None)
g4_3.add_edge((0, 1, 2, 4, 6, 8, 9, 10, 11, 13, 15, 17), (0, 1, 2, 6, 8, 9, 10, 11, 13, 14, 15, 17), None)
g4_3.add_edge((0, 1, 2, 4, 6, 8, 9, 10, 11, 13, 15, 17), (0, 1, 4, 5, 6, 8, 9, 10, 11, 13, 15, 17), None)
g4_3.add_edge((0, 1, 2, 4, 6, 8, 9, 10, 11, 13, 15, 17), (0, 2, 4, 6, 8, 9, 10, 11, 13, 15, 16, 17), None)
g4_3.add_edge((0, 1, 2, 4, 6, 8, 9, 10, 11, 13, 15, 17), (1, 2, 3, 4, 6, 8, 9, 10, 11, 13, 15, 17), None)
g4_3.add_edge((0, 1, 2, 4, 6, 8, 9, 10, 12, 13, 14, 17), (0, 1, 2, 4, 6, 8, 9, 10, 13, 14, 15, 17), None)
g4_3.add_edge((0, 1, 2, 4, 6, 8, 9, 10, 12, 13, 14, 17), (0, 1, 2, 4, 6, 8, 10, 12, 13, 14, 15, 17), None)
g4_3.add_edge((0, 1, 2, 4, 6, 8, 9, 10, 12, 13, 14, 17), (0, 1, 2, 4, 6, 9, 10, 11, 12, 13, 14, 17), None)
g4_3.add_edge((0, 1, 2, 4, 6, 8, 9, 10, 12, 13, 14, 17), (0, 1, 2, 6, 8, 9, 10, 11, 12, 13, 14, 17), None)
g4_3.add_edge((0, 1, 2, 4, 6, 8, 9, 10, 12, 13, 14, 17), (0, 1, 4, 5, 6, 8, 9, 10, 12, 13, 14, 17), None)
g4_3.add_edge((0, 1, 2, 4, 6, 8, 9, 10, 12, 13, 14, 17), (0, 2, 4, 6, 8, 9, 10, 12, 13, 14, 16, 17), None)
g4_3.add_edge((0, 1, 2, 4, 6, 8, 9, 10, 12, 13, 14, 17), (1, 2, 3, 4, 6, 8, 9, 10, 12, 13, 14, 17), None)
g4_3.add_edge((0, 1, 2, 4, 6, 8, 9, 10, 13, 14, 15, 17), (0, 1, 2, 4, 6, 8, 9, 10, 14, 15, 16, 17), None)
g4_3.add_edge((0, 1, 2, 4, 6, 8, 9, 10, 13, 14, 15, 17), (0, 1, 2, 4, 6, 8, 10, 12, 13, 14, 15, 17), None)
g4_3.add_edge((0, 1, 2, 4, 6, 8, 9, 10, 13, 14, 15, 17), (0, 1, 2, 4, 6, 9, 10, 11, 13, 14, 15, 17), None)
g4_3.add_edge((0, 1, 2, 4, 6, 8, 9, 10, 13, 14, 15, 17), (0, 1, 2, 6, 8, 9, 10, 11, 13, 14, 15, 17), None)
g4_3.add_edge((0, 1, 2, 4, 6, 8, 9, 10, 13, 14, 15, 17), (0, 1, 4, 5, 6, 8, 9, 10, 13, 14, 15, 17), None)
g4_3.add_edge((0, 1, 2, 4, 6, 8, 9, 10, 13, 14, 15, 17), (0, 2, 4, 6, 8, 9, 10, 13, 14, 15, 16, 17), None)
g4_3.add_edge((0, 1, 2, 4, 6, 8, 9, 10, 13, 14, 15, 17), (1, 2, 3, 4, 6, 8, 9, 10, 13, 14, 15, 17), None)
g4_3.add_edge((0, 1, 2, 4, 6, 8, 9, 10, 14, 15, 16, 17), (0, 1, 2, 4, 6, 8, 10, 12, 14, 15, 16, 17), None)
g4_3.add_edge((0, 1, 2, 4, 6, 8, 9, 10, 14, 15, 16, 17), (0, 1, 2, 4, 6, 9, 10, 11, 14, 15, 16, 17), None)
g4_3.add_edge((0, 1, 2, 4, 6, 8, 9, 10, 14, 15, 16, 17), (0, 1, 2, 6, 8, 9, 10, 11, 14, 15, 16, 17), None)
g4_3.add_edge((0, 1, 2, 4, 6, 8, 9, 10, 14, 15, 16, 17), (0, 1, 4, 5, 6, 8, 9, 10, 14, 15, 16, 17), None)
g4_3.add_edge((0, 1, 2, 4, 6, 8, 9, 10, 14, 15, 16, 17), (0, 2, 4, 6, 8, 9, 10, 13, 14, 15, 16, 17), None)
g4_3.add_edge((0, 1, 2, 4, 6, 8, 9, 10, 14, 15, 16, 17), (1, 2, 3, 4, 6, 8, 9, 10, 14, 15, 16, 17), None)
g4_3.add_edge((0, 1, 2, 4, 6, 8, 10, 11, 12, 13, 15, 17), (0, 1, 2, 4, 6, 8, 10, 12, 13, 14, 15, 17), None)
g4_3.add_edge((0, 1, 2, 4, 6, 8, 10, 11, 12, 13, 15, 17), (0, 1, 2, 4, 6, 10, 11, 12, 13, 14, 15, 17), None)
g4_3.add_edge((0, 1, 2, 4, 6, 8, 10, 11, 12, 13, 15, 17), (0, 1, 2, 6, 8, 10, 11, 12, 13, 14, 15, 17), None)
g4_3.add_edge((0, 1, 2, 4, 6, 8, 10, 11, 12, 13, 15, 17), (0, 1, 4, 5, 6, 8, 10, 11, 12, 13, 15, 17), None)
g4_3.add_edge((0, 1, 2, 4, 6, 8, 10, 11, 12, 13, 15, 17), (0, 2, 4, 6, 8, 10, 11, 12, 13, 15, 16, 17), None)
g4_3.add_edge((0, 1, 2, 4, 6, 8, 10, 11, 12, 13, 15, 17), (1, 2, 3, 4, 6, 8, 10, 11, 12, 13, 15, 17), None)
g4_3.add_edge((0, 1, 2, 4, 6, 8, 10, 12, 13, 14, 15, 17), (0, 1, 2, 4, 6, 8, 10, 12, 14, 15, 16, 17), None)
g4_3.add_edge((0, 1, 2, 4, 6, 8, 10, 12, 13, 14, 15, 17), (0, 1, 2, 4, 6, 10, 11, 12, 13, 14, 15, 17), None)
g4_3.add_edge((0, 1, 2, 4, 6, 8, 10, 12, 13, 14, 15, 17), (0, 1, 2, 6, 8, 10, 11, 12, 13, 14, 15, 17), None)
g4_3.add_edge((0, 1, 2, 4, 6, 8, 10, 12, 13, 14, 15, 17), (0, 1, 4, 5, 6, 8, 10, 12, 13, 14, 15, 17), None)
g4_3.add_edge((0, 1, 2, 4, 6, 8, 10, 12, 13, 14, 15, 17), (0, 2, 4, 6, 8, 10, 12, 13, 14, 15, 16, 17), None)
g4_3.add_edge((0, 1, 2, 4, 6, 8, 10, 12, 13, 14, 15, 17), (1, 2, 3, 4, 6, 8, 10, 12, 13, 14, 15, 17), None)
g4_3.add_edge((0, 1, 2, 4, 6, 8, 10, 12, 14, 15, 16, 17), (0, 1, 2, 4, 6, 10, 11, 12, 14, 15, 16, 17), None)
g4_3.add_edge((0, 1, 2, 4, 6, 8, 10, 12, 14, 15, 16, 17), (0, 1, 2, 6, 8, 10, 11, 12, 14, 15, 16, 17), None)
g4_3.add_edge((0, 1, 2, 4, 6, 8, 10, 12, 14, 15, 16, 17), (0, 1, 4, 5, 6, 8, 10, 12, 14, 15, 16, 17), None)
g4_3.add_edge((0, 1, 2, 4, 6, 8, 10, 12, 14, 15, 16, 17), (0, 2, 4, 6, 8, 10, 12, 13, 14, 15, 16, 17), None)
g4_3.add_edge((0, 1, 2, 4, 6, 8, 10, 12, 14, 15, 16, 17), (1, 2, 3, 4, 6, 8, 10, 12, 14, 15, 16, 17), None)
g4_3.add_edge((0, 1, 2, 4, 6, 9, 10, 11, 12, 13, 14, 17), (0, 1, 2, 4, 6, 9, 10, 11, 13, 14, 15, 17), None)
g4_3.add_edge((0, 1, 2, 4, 6, 9, 10, 11, 12, 13, 14, 17), (0, 1, 2, 4, 6, 10, 11, 12, 13, 14, 15, 17), None)
g4_3.add_edge((0, 1, 2, 4, 6, 9, 10, 11, 12, 13, 14, 17), (0, 1, 2, 6, 8, 9, 10, 11, 12, 13, 14, 17), None)
g4_3.add_edge((0, 1, 2, 4, 6, 9, 10, 11, 12, 13, 14, 17), (0, 1, 4, 5, 6, 9, 10, 11, 12, 13, 14, 17), None)
g4_3.add_edge((0, 1, 2, 4, 6, 9, 10, 11, 12, 13, 14, 17), (0, 2, 4, 6, 9, 10, 11, 12, 13, 14, 16, 17), None)
g4_3.add_edge((0, 1, 2, 4, 6, 9, 10, 11, 12, 13, 14, 17), (1, 2, 3, 4, 6, 9, 10, 11, 12, 13, 14, 17), None)
g4_3.add_edge((0, 1, 2, 4, 6, 9, 10, 11, 13, 14, 15, 17), (0, 1, 2, 4, 6, 9, 10, 11, 14, 15, 16, 17), None)
g4_3.add_edge((0, 1, 2, 4, 6, 9, 10, 11, 13, 14, 15, 17), (0, 1, 2, 4, 6, 10, 11, 12, 13, 14, 15, 17), None)
g4_3.add_edge((0, 1, 2, 4, 6, 9, 10, 11, 13, 14, 15, 17), (0, 1, 2, 6, 8, 9, 10, 11, 13, 14, 15, 17), None)
g4_3.add_edge((0, 1, 2, 4, 6, 9, 10, 11, 13, 14, 15, 17), (0, 1, 4, 5, 6, 9, 10, 11, 13, 14, 15, 17), None)
g4_3.add_edge((0, 1, 2, 4, 6, 9, 10, 11, 13, 14, 15, 17), (0, 2, 4, 6, 9, 10, 11, 13, 14, 15, 16, 17), None)
g4_3.add_edge((0, 1, 2, 4, 6, 9, 10, 11, 13, 14, 15, 17), (1, 2, 3, 4, 6, 9, 10, 11, 13, 14, 15, 17), None)
g4_3.add_edge((0, 1, 2, 4, 6, 9, 10, 11, 14, 15, 16, 17), (0, 1, 2, 4, 6, 10, 11, 12, 14, 15, 16, 17), None)
g4_3.add_edge((0, 1, 2, 4, 6, 9, 10, 11, 14, 15, 16, 17), (0, 1, 2, 6, 8, 9, 10, 11, 14, 15, 16, 17), None)
g4_3.add_edge((0, 1, 2, 4, 6, 9, 10, 11, 14, 15, 16, 17), (0, 1, 4, 5, 6, 9, 10, 11, 14, 15, 16, 17), None)
g4_3.add_edge((0, 1, 2, 4, 6, 9, 10, 11, 14, 15, 16, 17), (0, 2, 4, 6, 9, 10, 11, 13, 14, 15, 16, 17), None)
g4_3.add_edge((0, 1, 2, 4, 6, 9, 10, 11, 14, 15, 16, 17), (1, 2, 3, 4, 6, 9, 10, 11, 14, 15, 16, 17), None)
g4_3.add_edge((0, 1, 2, 4, 6, 10, 11, 12, 13, 14, 15, 17), (0, 1, 2, 4, 6, 10, 11, 12, 14, 15, 16, 17), None)
g4_3.add_edge((0, 1, 2, 4, 6, 10, 11, 12, 13, 14, 15, 17), (0, 1, 2, 4, 6, 11, 12, 13, 14, 15, 16, 17), None)
g4_3.add_edge((0, 1, 2, 4, 6, 10, 11, 12, 13, 14, 15, 17), (0, 1, 2, 6, 8, 10, 11, 12, 13, 14, 15, 17), None)
g4_3.add_edge((0, 1, 2, 4, 6, 10, 11, 12, 13, 14, 15, 17), (0, 1, 4, 5, 6, 10, 11, 12, 13, 14, 15, 17), None)
g4_3.add_edge((0, 1, 2, 4, 6, 10, 11, 12, 13, 14, 15, 17), (0, 2, 4, 6, 10, 11, 12, 13, 14, 15, 16, 17), None)
g4_3.add_edge((0, 1, 2, 4, 6, 10, 11, 12, 13, 14, 15, 17), (1, 2, 3, 4, 6, 10, 11, 12, 13, 14, 15, 17), None)
g4_3.add_edge((0, 1, 2, 4, 6, 10, 11, 12, 14, 15, 16, 17), (0, 1, 2, 4, 6, 11, 12, 13, 14, 15, 16, 17), None)
g4_3.add_edge((0, 1, 2, 4, 6, 10, 11, 12, 14, 15, 16, 17), (0, 1, 2, 6, 8, 10, 11, 12, 14, 15, 16, 17), None)
g4_3.add_edge((0, 1, 2, 4, 6, 10, 11, 12, 14, 15, 16, 17), (0, 1, 4, 5, 6, 10, 11, 12, 14, 15, 16, 17), None)
g4_3.add_edge((0, 1, 2, 4, 6, 10, 11, 12, 14, 15, 16, 17), (0, 2, 4, 6, 10, 11, 12, 13, 14, 15, 16, 17), None)
g4_3.add_edge((0, 1, 2, 4, 6, 10, 11, 12, 14, 15, 16, 17), (1, 2, 3, 4, 6, 10, 11, 12, 14, 15, 16, 17), None)
g4_3.add_edge((0, 1, 2, 4, 6, 11, 12, 13, 14, 15, 16, 17), (0, 1, 2, 6, 8, 11, 12, 13, 14, 15, 16, 17), None)
g4_3.add_edge((0, 1, 2, 4, 6, 11, 12, 13, 14, 15, 16, 17), (0, 1, 4, 5, 6, 11, 12, 13, 14, 15, 16, 17), None)
g4_3.add_edge((0, 1, 2, 4, 6, 11, 12, 13, 14, 15, 16, 17), (0, 2, 4, 6, 10, 11, 12, 13, 14, 15, 16, 17), None)
g4_3.add_edge((0, 1, 2, 4, 6, 11, 12, 13, 14, 15, 16, 17), (1, 2, 3, 4, 6, 11, 12, 13, 14, 15, 16, 17), None)
g4_3.add_edge((0, 1, 2, 5, 6, 7, 8, 9, 10, 11, 12, 13), (0, 1, 2, 5, 6, 7, 8, 9, 10, 11, 13, 15), None)
g4_3.add_edge((0, 1, 2, 5, 6, 7, 8, 9, 10, 11, 12, 13), (0, 1, 2, 5, 6, 7, 8, 9, 10, 12, 13, 14), None)
g4_3.add_edge((0, 1, 2, 5, 6, 7, 8, 9, 10, 11, 12, 13), (0, 1, 2, 5, 6, 7, 8, 10, 11, 12, 13, 15), None)
g4_3.add_edge((0, 1, 2, 5, 6, 7, 8, 9, 10, 11, 12, 13), (0, 1, 2, 5, 6, 7, 9, 10, 11, 12, 13, 14), None)
g4_3.add_edge((0, 1, 2, 5, 6, 7, 8, 9, 10, 11, 12, 13), (0, 1, 2, 5, 7, 8, 9, 10, 11, 12, 13, 15), None)
g4_3.add_edge((0, 1, 2, 5, 6, 7, 8, 9, 10, 11, 12, 13), (0, 1, 2, 6, 7, 8, 9, 10, 11, 12, 13, 14), None)
g4_3.add_edge((0, 1, 2, 5, 6, 7, 8, 9, 10, 11, 12, 13), (0, 1, 5, 6, 7, 8, 9, 10, 11, 12, 13, 17), None)
g4_3.add_edge((0, 1, 2, 5, 6, 7, 8, 9, 10, 11, 12, 13), (0, 2, 5, 6, 7, 8, 9, 10, 11, 12, 13, 15), None)
g4_3.add_edge((0, 1, 2, 5, 6, 7, 8, 9, 10, 11, 12, 13), (1, 2, 3, 5, 6, 7, 8, 9, 10, 11, 12, 13), None)
g4_3.add_edge((0, 1, 2, 5, 6, 7, 8, 9, 10, 11, 13, 15), (0, 1, 2, 5, 6, 7, 8, 9, 10, 13, 14, 15), None)
g4_3.add_edge((0, 1, 2, 5, 6, 7, 8, 9, 10, 11, 13, 15), (0, 1, 2, 5, 6, 7, 8, 10, 11, 12, 13, 15), None)
g4_3.add_edge((0, 1, 2, 5, 6, 7, 8, 9, 10, 11, 13, 15), (0, 1, 2, 5, 6, 7, 9, 10, 11, 13, 14, 15), None)
g4_3.add_edge((0, 1, 2, 5, 6, 7, 8, 9, 10, 11, 13, 15), (0, 1, 2, 5, 7, 8, 9, 10, 11, 12, 13, 15), None)
g4_3.add_edge((0, 1, 2, 5, 6, 7, 8, 9, 10, 11, 13, 15), (0, 1, 2, 6, 7, 8, 9, 10, 11, 13, 14, 15), None)
g4_3.add_edge((0, 1, 2, 5, 6, 7, 8, 9, 10, 11, 13, 15), (0, 1, 5, 6, 7, 8, 9, 10, 11, 13, 15, 17), None)
g4_3.add_edge((0, 1, 2, 5, 6, 7, 8, 9, 10, 11, 13, 15), (0, 2, 5, 6, 7, 8, 9, 10, 11, 12, 13, 15), None)
g4_3.add_edge((0, 1, 2, 5, 6, 7, 8, 9, 10, 11, 13, 15), (1, 2, 3, 5, 6, 7, 8, 9, 10, 11, 13, 15), None)
g4_3.add_edge((0, 1, 2, 5, 6, 7, 8, 9, 10, 12, 13, 14), (0, 1, 2, 5, 6, 7, 8, 9, 10, 12, 14, 17), None)
g4_3.add_edge((0, 1, 2, 5, 6, 7, 8, 9, 10, 12, 13, 14), (0, 1, 2, 5, 6, 7, 8, 9, 10, 13, 14, 15), None)
g4_3.add_edge((0, 1, 2, 5, 6, 7, 8, 9, 10, 12, 13, 14), (0, 1, 2, 5, 6, 7, 8, 10, 12, 13, 14, 15), None)
g4_3.add_edge((0, 1, 2, 5, 6, 7, 8, 9, 10, 12, 13, 14), (0, 1, 2, 5, 6, 7, 9, 10, 11, 12, 13, 14), None)
g4_3.add_edge((0, 1, 2, 5, 6, 7, 8, 9, 10, 12, 13, 14), (0, 1, 2, 5, 7, 8, 9, 10, 12, 13, 14, 15), None)
g4_3.add_edge((0, 1, 2, 5, 6, 7, 8, 9, 10, 12, 13, 14), (0, 1, 2, 6, 7, 8, 9, 10, 11, 12, 13, 14), None)
g4_3.add_edge((0, 1, 2, 5, 6, 7, 8, 9, 10, 12, 13, 14), (0, 1, 5, 6, 7, 8, 9, 10, 12, 13, 14, 17), None)
g4_3.add_edge((0, 1, 2, 5, 6, 7, 8, 9, 10, 12, 13, 14), (0, 2, 5, 6, 7, 8, 9, 10, 12, 13, 14, 15), None)
g4_3.add_edge((0, 1, 2, 5, 6, 7, 8, 9, 10, 12, 13, 14), (1, 2, 3, 5, 6, 7, 8, 9, 10, 12, 13, 14), None)
g4_3.add_edge((0, 1, 2, 5, 6, 7, 8, 9, 10, 12, 14, 17), (0, 1, 2, 5, 6, 7, 8, 9, 10, 14, 16, 17), None)
g4_3.add_edge((0, 1, 2, 5, 6, 7, 8, 9, 10, 12, 14, 17), (0, 1, 2, 5, 6, 7, 8, 10, 12, 14, 16, 17), None)
g4_3.add_edge((0, 1, 2, 5, 6, 7, 8, 9, 10, 12, 14, 17), (0, 1, 2, 5, 6, 7, 9, 10, 11, 12, 14, 17), None)
g4_3.add_edge((0, 1, 2, 5, 6, 7, 8, 9, 10, 12, 14, 17), (0, 1, 2, 5, 7, 8, 9, 10, 12, 14, 16, 17), None)
g4_3.add_edge((0, 1, 2, 5, 6, 7, 8, 9, 10, 12, 14, 17), (0, 1, 2, 6, 7, 8, 9, 10, 11, 12, 14, 17), None)
g4_3.add_edge((0, 1, 2, 5, 6, 7, 8, 9, 10, 12, 14, 17), (0, 1, 5, 6, 7, 8, 9, 10, 12, 13, 14, 17), None)
g4_3.add_edge((0, 1, 2, 5, 6, 7, 8, 9, 10, 12, 14, 17), (0, 2, 5, 6, 7, 8, 9, 10, 12, 14, 16, 17), None)
g4_3.add_edge((0, 1, 2, 5, 6, 7, 8, 9, 10, 12, 14, 17), (1, 2, 3, 5, 6, 7, 8, 9, 10, 12, 14, 17), None)
g4_3.add_edge((0, 1, 2, 5, 6, 7, 8, 9, 10, 13, 14, 15), (0, 1, 2, 5, 6, 7, 8, 9, 10, 14, 15, 16), None)
g4_3.add_edge((0, 1, 2, 5, 6, 7, 8, 9, 10, 13, 14, 15), (0, 1, 2, 5, 6, 7, 8, 10, 12, 13, 14, 15), None)
g4_3.add_edge((0, 1, 2, 5, 6, 7, 8, 9, 10, 13, 14, 15), (0, 1, 2, 5, 6, 7, 9, 10, 11, 13, 14, 15), None)
g4_3.add_edge((0, 1, 2, 5, 6, 7, 8, 9, 10, 13, 14, 15), (0, 1, 2, 5, 7, 8, 9, 10, 12, 13, 14, 15), None)
g4_3.add_edge((0, 1, 2, 5, 6, 7, 8, 9, 10, 13, 14, 15), (0, 1, 2, 6, 7, 8, 9, 10, 11, 13, 14, 15), None)
g4_3.add_edge((0, 1, 2, 5, 6, 7, 8, 9, 10, 13, 14, 15), (0, 1, 5, 6, 7, 8, 9, 10, 13, 14, 15, 17), None)
g4_3.add_edge((0, 1, 2, 5, 6, 7, 8, 9, 10, 13, 14, 15), (0, 2, 5, 6, 7, 8, 9, 10, 12, 13, 14, 15), None)
g4_3.add_edge((0, 1, 2, 5, 6, 7, 8, 9, 10, 13, 14, 15), (1, 2, 3, 5, 6, 7, 8, 9, 10, 13, 14, 15), None)
g4_3.add_edge((0, 1, 2, 5, 6, 7, 8, 9, 10, 14, 15, 16), (0, 1, 2, 5, 6, 7, 8, 9, 10, 14, 16, 17), None)
g4_3.add_edge((0, 1, 2, 5, 6, 7, 8, 9, 10, 14, 15, 16), (0, 1, 2, 5, 6, 7, 8, 10, 12, 14, 15, 16), None)
g4_3.add_edge((0, 1, 2, 5, 6, 7, 8, 9, 10, 14, 15, 16), (0, 1, 2, 5, 6, 7, 9, 10, 11, 14, 15, 16), None)
g4_3.add_edge((0, 1, 2, 5, 6, 7, 8, 9, 10, 14, 15, 16), (0, 1, 2, 5, 7, 8, 9, 10, 12, 14, 15, 16), None)
g4_3.add_edge((0, 1, 2, 5, 6, 7, 8, 9, 10, 14, 15, 16), (0, 1, 2, 6, 7, 8, 9, 10, 11, 14, 15, 16), None)
g4_3.add_edge((0, 1, 2, 5, 6, 7, 8, 9, 10, 14, 15, 16), (0, 1, 5, 6, 7, 8, 9, 10, 14, 15, 16, 17), None)
g4_3.add_edge((0, 1, 2, 5, 6, 7, 8, 9, 10, 14, 15, 16), (0, 2, 5, 6, 7, 8, 9, 10, 12, 14, 15, 16), None)
g4_3.add_edge((0, 1, 2, 5, 6, 7, 8, 9, 10, 14, 15, 16), (1, 2, 3, 5, 6, 7, 8, 9, 10, 14, 15, 16), None)
g4_3.add_edge((0, 1, 2, 5, 6, 7, 8, 9, 10, 14, 16, 17), (0, 1, 2, 5, 6, 7, 8, 10, 12, 14, 16, 17), None)
g4_3.add_edge((0, 1, 2, 5, 6, 7, 8, 9, 10, 14, 16, 17), (0, 1, 2, 5, 6, 7, 9, 10, 11, 14, 16, 17), None)
g4_3.add_edge((0, 1, 2, 5, 6, 7, 8, 9, 10, 14, 16, 17), (0, 1, 2, 5, 7, 8, 9, 10, 12, 14, 16, 17), None)
g4_3.add_edge((0, 1, 2, 5, 6, 7, 8, 9, 10, 14, 16, 17), (0, 1, 2, 6, 7, 8, 9, 10, 11, 14, 16, 17), None)
g4_3.add_edge((0, 1, 2, 5, 6, 7, 8, 9, 10, 14, 16, 17), (0, 1, 5, 6, 7, 8, 9, 10, 14, 15, 16, 17), None)
g4_3.add_edge((0, 1, 2, 5, 6, 7, 8, 9, 10, 14, 16, 17), (0, 2, 5, 6, 7, 8, 9, 10, 12, 14, 16, 17), None)
g4_3.add_edge((0, 1, 2, 5, 6, 7, 8, 9, 10, 14, 16, 17), (1, 2, 3, 5, 6, 7, 8, 9, 10, 14, 16, 17), None)
g4_3.add_edge((0, 1, 2, 5, 6, 7, 8, 10, 11, 12, 13, 15), (0, 1, 2, 5, 6, 7, 8, 10, 12, 13, 14, 15), None)
g4_3.add_edge((0, 1, 2, 5, 6, 7, 8, 10, 11, 12, 13, 15), (0, 1, 2, 5, 6, 7, 10, 11, 12, 13, 14, 15), None)
g4_3.add_edge((0, 1, 2, 5, 6, 7, 8, 10, 11, 12, 13, 15), (0, 1, 2, 5, 7, 8, 9, 10, 11, 12, 13, 15), None)
g4_3.add_edge((0, 1, 2, 5, 6, 7, 8, 10, 11, 12, 13, 15), (0, 1, 2, 6, 7, 8, 10, 11, 12, 13, 14, 15), None)
g4_3.add_edge((0, 1, 2, 5, 6, 7, 8, 10, 11, 12, 13, 15), (0, 1, 5, 6, 7, 8, 10, 11, 12, 13, 15, 17), None)
g4_3.add_edge((0, 1, 2, 5, 6, 7, 8, 10, 11, 12, 13, 15), (0, 2, 5, 6, 7, 8, 9, 10, 11, 12, 13, 15), None)
g4_3.add_edge((0, 1, 2, 5, 6, 7, 8, 10, 11, 12, 13, 15), (1, 2, 3, 5, 6, 7, 8, 10, 11, 12, 13, 15), None)
g4_3.add_edge((0, 1, 2, 5, 6, 7, 8, 10, 12, 13, 14, 15), (0, 1, 2, 5, 6, 7, 8, 10, 12, 14, 15, 16), None)
g4_3.add_edge((0, 1, 2, 5, 6, 7, 8, 10, 12, 13, 14, 15), (0, 1, 2, 5, 6, 7, 10, 11, 12, 13, 14, 15), None)
g4_3.add_edge((0, 1, 2, 5, 6, 7, 8, 10, 12, 13, 14, 15), (0, 1, 2, 5, 7, 8, 9, 10, 12, 13, 14, 15), None)
g4_3.add_edge((0, 1, 2, 5, 6, 7, 8, 10, 12, 13, 14, 15), (0, 1, 2, 6, 7, 8, 10, 11, 12, 13, 14, 15), None)
g4_3.add_edge((0, 1, 2, 5, 6, 7, 8, 10, 12, 13, 14, 15), (0, 1, 5, 6, 7, 8, 10, 12, 13, 14, 15, 17), None)
g4_3.add_edge((0, 1, 2, 5, 6, 7, 8, 10, 12, 13, 14, 15), (0, 2, 5, 6, 7, 8, 9, 10, 12, 13, 14, 15), None)
g4_3.add_edge((0, 1, 2, 5, 6, 7, 8, 10, 12, 13, 14, 15), (1, 2, 3, 5, 6, 7, 8, 10, 12, 13, 14, 15), None)
g4_3.add_edge((0, 1, 2, 5, 6, 7, 8, 10, 12, 14, 15, 16), (0, 1, 2, 5, 6, 7, 8, 10, 12, 14, 16, 17), None)
g4_3.add_edge((0, 1, 2, 5, 6, 7, 8, 10, 12, 14, 15, 16), (0, 1, 2, 5, 6, 7, 10, 11, 12, 14, 15, 16), None)
g4_3.add_edge((0, 1, 2, 5, 6, 7, 8, 10, 12, 14, 15, 16), (0, 1, 2, 5, 7, 8, 9, 10, 12, 14, 15, 16), None)
g4_3.add_edge((0, 1, 2, 5, 6, 7, 8, 10, 12, 14, 15, 16), (0, 1, 2, 6, 7, 8, 10, 11, 12, 14, 15, 16), None)
g4_3.add_edge((0, 1, 2, 5, 6, 7, 8, 10, 12, 14, 15, 16), (0, 1, 5, 6, 7, 8, 10, 12, 14, 15, 16, 17), None)
g4_3.add_edge((0, 1, 2, 5, 6, 7, 8, 10, 12, 14, 15, 16), (0, 2, 5, 6, 7, 8, 9, 10, 12, 14, 15, 16), None)
g4_3.add_edge((0, 1, 2, 5, 6, 7, 8, 10, 12, 14, 15, 16), (1, 2, 3, 5, 6, 7, 8, 10, 12, 14, 15, 16), None)
g4_3.add_edge((0, 1, 2, 5, 6, 7, 8, 10, 12, 14, 16, 17), (0, 1, 2, 5, 6, 7, 10, 11, 12, 14, 16, 17), None)
g4_3.add_edge((0, 1, 2, 5, 6, 7, 8, 10, 12, 14, 16, 17), (0, 1, 2, 5, 7, 8, 9, 10, 12, 14, 16, 17), None)
g4_3.add_edge((0, 1, 2, 5, 6, 7, 8, 10, 12, 14, 16, 17), (0, 1, 2, 6, 7, 8, 10, 11, 12, 14, 16, 17), None)
g4_3.add_edge((0, 1, 2, 5, 6, 7, 8, 10, 12, 14, 16, 17), (0, 1, 5, 6, 7, 8, 10, 12, 14, 15, 16, 17), None)
g4_3.add_edge((0, 1, 2, 5, 6, 7, 8, 10, 12, 14, 16, 17), (0, 2, 5, 6, 7, 8, 9, 10, 12, 14, 16, 17), None)
g4_3.add_edge((0, 1, 2, 5, 6, 7, 8, 10, 12, 14, 16, 17), (1, 2, 3, 5, 6, 7, 8, 10, 12, 14, 16, 17), None)
g4_3.add_edge((0, 1, 2, 5, 6, 7, 9, 10, 11, 12, 13, 14), (0, 1, 2, 5, 6, 7, 9, 10, 11, 12, 14, 17), None)
g4_3.add_edge((0, 1, 2, 5, 6, 7, 9, 10, 11, 12, 13, 14), (0, 1, 2, 5, 6, 7, 9, 10, 11, 13, 14, 15), None)
g4_3.add_edge((0, 1, 2, 5, 6, 7, 9, 10, 11, 12, 13, 14), (0, 1, 2, 5, 6, 7, 9, 11, 12, 13, 14, 17), None)
g4_3.add_edge((0, 1, 2, 5, 6, 7, 9, 10, 11, 12, 13, 14), (0, 1, 2, 5, 6, 7, 10, 11, 12, 13, 14, 15), None)
g4_3.add_edge((0, 1, 2, 5, 6, 7, 9, 10, 11, 12, 13, 14), (0, 1, 2, 5, 7, 9, 10, 11, 12, 13, 14, 15), None)
g4_3.add_edge((0, 1, 2, 5, 6, 7, 9, 10, 11, 12, 13, 14), (0, 1, 2, 6, 7, 8, 9, 10, 11, 12, 13, 14), None)
g4_3.add_edge((0, 1, 2, 5, 6, 7, 9, 10, 11, 12, 13, 14), (0, 1, 5, 6, 7, 9, 10, 11, 12, 13, 14, 17), None)
g4_3.add_edge((0, 1, 2, 5, 6, 7, 9, 10, 11, 12, 13, 14), (0, 2, 5, 6, 7, 9, 10, 11, 12, 13, 14, 15), None)
g4_3.add_edge((0, 1, 2, 5, 6, 7, 9, 10, 11, 12, 13, 14), (1, 2, 3, 5, 6, 7, 9, 10, 11, 12, 13, 14), None)
g4_3.add_edge((0, 1, 2, 5, 6, 7, 9, 10, 11, 12, 14, 17), (0, 1, 2, 5, 6, 7, 9, 10, 11, 14, 16, 17), None)
g4_3.add_edge((0, 1, 2, 5, 6, 7, 9, 10, 11, 12, 14, 17), (0, 1, 2, 5, 6, 7, 9, 11, 12, 13, 14, 17), None)
g4_3.add_edge((0, 1, 2, 5, 6, 7, 9, 10, 11, 12, 14, 17), (0, 1, 2, 5, 6, 7, 10, 11, 12, 14, 16, 17), None)
g4_3.add_edge((0, 1, 2, 5, 6, 7, 9, 10, 11, 12, 14, 17), (0, 1, 2, 5, 7, 9, 10, 11, 12, 14, 16, 17), None)
g4_3.add_edge((0, 1, 2, 5, 6, 7, 9, 10, 11, 12, 14, 17), (0, 1, 2, 6, 7, 8, 9, 10, 11, 12, 14, 17), None)
g4_3.add_edge((0, 1, 2, 5, 6, 7, 9, 10, 11, 12, 14, 17), (0, 1, 5, 6, 7, 9, 10, 11, 12, 13, 14, 17), None)
g4_3.add_edge((0, 1, 2, 5, 6, 7, 9, 10, 11, 12, 14, 17), (0, 2, 5, 6, 7, 9, 10, 11, 12, 14, 16, 17), None)
g4_3.add_edge((0, 1, 2, 5, 6, 7, 9, 10, 11, 12, 14, 17), (1, 2, 3, 5, 6, 7, 9, 10, 11, 12, 14, 17), None)
g4_3.add_edge((0, 1, 2, 5, 6, 7, 9, 10, 11, 13, 14, 15), (0, 1, 2, 5, 6, 7, 9, 10, 11, 14, 15, 16), None)
g4_3.add_edge((0, 1, 2, 5, 6, 7, 9, 10, 11, 13, 14, 15), (0, 1, 2, 5, 6, 7, 9, 11, 13, 14, 15, 17), None)
g4_3.add_edge((0, 1, 2, 5, 6, 7, 9, 10, 11, 13, 14, 15), (0, 1, 2, 5, 6, 7, 10, 11, 12, 13, 14, 15), None)
g4_3.add_edge((0, 1, 2, 5, 6, 7, 9, 10, 11, 13, 14, 15), (0, 1, 2, 5, 7, 9, 10, 11, 12, 13, 14, 15), None)
g4_3.add_edge((0, 1, 2, 5, 6, 7, 9, 10, 11, 13, 14, 15), (0, 1, 2, 6, 7, 8, 9, 10, 11, 13, 14, 15), None)
g4_3.add_edge((0, 1, 2, 5, 6, 7, 9, 10, 11, 13, 14, 15), (0, 1, 5, 6, 7, 9, 10, 11, 13, 14, 15, 17), None)
g4_3.add_edge((0, 1, 2, 5, 6, 7, 9, 10, 11, 13, 14, 15), (0, 2, 5, 6, 7, 9, 10, 11, 12, 13, 14, 15), None)
g4_3.add_edge((0, 1, 2, 5, 6, 7, 9, 10, 11, 13, 14, 15), (1, 2, 3, 5, 6, 7, 9, 10, 11, 13, 14, 15), None)
g4_3.add_edge((0, 1, 2, 5, 6, 7, 9, 10, 11, 14, 15, 16), (0, 1, 2, 5, 6, 7, 9, 10, 11, 14, 16, 17), None)
g4_3.add_edge((0, 1, 2, 5, 6, 7, 9, 10, 11, 14, 15, 16), (0, 1, 2, 5, 6, 7, 9, 11, 14, 15, 16, 17), None)
g4_3.add_edge((0, 1, 2, 5, 6, 7, 9, 10, 11, 14, 15, 16), (0, 1, 2, 5, 6, 7, 10, 11, 12, 14, 15, 16), None)
g4_3.add_edge((0, 1, 2, 5, 6, 7, 9, 10, 11, 14, 15, 16), (0, 1, 2, 5, 7, 9, 10, 11, 12, 14, 15, 16), None)
g4_3.add_edge((0, 1, 2, 5, 6, 7, 9, 10, 11, 14, 15, 16), (0, 1, 2, 6, 7, 8, 9, 10, 11, 14, 15, 16), None)
g4_3.add_edge((0, 1, 2, 5, 6, 7, 9, 10, 11, 14, 15, 16), (0, 1, 5, 6, 7, 9, 10, 11, 14, 15, 16, 17), None)
g4_3.add_edge((0, 1, 2, 5, 6, 7, 9, 10, 11, 14, 15, 16), (0, 2, 5, 6, 7, 9, 10, 11, 12, 14, 15, 16), None)
g4_3.add_edge((0, 1, 2, 5, 6, 7, 9, 10, 11, 14, 15, 16), (1, 2, 3, 5, 6, 7, 9, 10, 11, 14, 15, 16), None)
g4_3.add_edge((0, 1, 2, 5, 6, 7, 9, 10, 11, 14, 16, 17), (0, 1, 2, 5, 6, 7, 9, 11, 14, 15, 16, 17), None)
g4_3.add_edge((0, 1, 2, 5, 6, 7, 9, 10, 11, 14, 16, 17), (0, 1, 2, 5, 6, 7, 10, 11, 12, 14, 16, 17), None)
g4_3.add_edge((0, 1, 2, 5, 6, 7, 9, 10, 11, 14, 16, 17), (0, 1, 2, 5, 7, 9, 10, 11, 12, 14, 16, 17), None)
g4_3.add_edge((0, 1, 2, 5, 6, 7, 9, 10, 11, 14, 16, 17), (0, 1, 2, 6, 7, 8, 9, 10, 11, 14, 16, 17), None)
g4_3.add_edge((0, 1, 2, 5, 6, 7, 9, 10, 11, 14, 16, 17), (0, 1, 5, 6, 7, 9, 10, 11, 14, 15, 16, 17), None)
g4_3.add_edge((0, 1, 2, 5, 6, 7, 9, 10, 11, 14, 16, 17), (0, 2, 5, 6, 7, 9, 10, 11, 12, 14, 16, 17), None)
g4_3.add_edge((0, 1, 2, 5, 6, 7, 9, 10, 11, 14, 16, 17), (1, 2, 3, 5, 6, 7, 9, 10, 11, 14, 16, 17), None)
g4_3.add_edge((0, 1, 2, 5, 6, 7, 9, 11, 12, 13, 14, 17), (0, 1, 2, 5, 6, 7, 9, 11, 13, 14, 15, 17), None)
g4_3.add_edge((0, 1, 2, 5, 6, 7, 9, 11, 12, 13, 14, 17), (0, 1, 2, 5, 6, 7, 11, 12, 13, 14, 16, 17), None)
g4_3.add_edge((0, 1, 2, 5, 6, 7, 9, 11, 12, 13, 14, 17), (0, 1, 2, 5, 7, 9, 11, 12, 13, 14, 16, 17), None)
g4_3.add_edge((0, 1, 2, 5, 6, 7, 9, 11, 12, 13, 14, 17), (0, 1, 2, 6, 7, 8, 9, 11, 12, 13, 14, 17), None)
g4_3.add_edge((0, 1, 2, 5, 6, 7, 9, 11, 12, 13, 14, 17), (0, 1, 5, 6, 7, 9, 10, 11, 12, 13, 14, 17), None)
g4_3.add_edge((0, 1, 2, 5, 6, 7, 9, 11, 12, 13, 14, 17), (0, 2, 5, 6, 7, 9, 11, 12, 13, 14, 16, 17), None)
g4_3.add_edge((0, 1, 2, 5, 6, 7, 9, 11, 12, 13, 14, 17), (1, 2, 3, 5, 6, 7, 9, 11, 12, 13, 14, 17), None)
g4_3.add_edge((0, 1, 2, 5, 6, 7, 9, 11, 13, 14, 15, 17), (0, 1, 2, 5, 6, 7, 9, 11, 14, 15, 16, 17), None)
g4_3.add_edge((0, 1, 2, 5, 6, 7, 9, 11, 13, 14, 15, 17), (0, 1, 2, 5, 6, 7, 11, 13, 14, 15, 16, 17), None)
g4_3.add_edge((0, 1, 2, 5, 6, 7, 9, 11, 13, 14, 15, 17), (0, 1, 2, 5, 7, 9, 11, 13, 14, 15, 16, 17), None)
g4_3.add_edge((0, 1, 2, 5, 6, 7, 9, 11, 13, 14, 15, 17), (0, 1, 2, 6, 7, 8, 9, 11, 13, 14, 15, 17), None)
g4_3.add_edge((0, 1, 2, 5, 6, 7, 9, 11, 13, 14, 15, 17), (0, 1, 5, 6, 7, 9, 10, 11, 13, 14, 15, 17), None)
g4_3.add_edge((0, 1, 2, 5, 6, 7, 9, 11, 13, 14, 15, 17), (0, 2, 5, 6, 7, 9, 11, 13, 14, 15, 16, 17), None)
g4_3.add_edge((0, 1, 2, 5, 6, 7, 9, 11, 13, 14, 15, 17), (1, 2, 3, 5, 6, 7, 9, 11, 13, 14, 15, 17), None)
g4_3.add_edge((0, 1, 2, 5, 6, 7, 9, 11, 14, 15, 16, 17), (0, 1, 2, 5, 6, 7, 11, 13, 14, 15, 16, 17), None)
g4_3.add_edge((0, 1, 2, 5, 6, 7, 9, 11, 14, 15, 16, 17), (0, 1, 2, 5, 7, 9, 11, 13, 14, 15, 16, 17), None)
g4_3.add_edge((0, 1, 2, 5, 6, 7, 9, 11, 14, 15, 16, 17), (0, 1, 2, 6, 7, 8, 9, 11, 14, 15, 16, 17), None)
g4_3.add_edge((0, 1, 2, 5, 6, 7, 9, 11, 14, 15, 16, 17), (0, 1, 5, 6, 7, 9, 10, 11, 14, 15, 16, 17), None)
g4_3.add_edge((0, 1, 2, 5, 6, 7, 9, 11, 14, 15, 16, 17), (0, 2, 5, 6, 7, 9, 11, 13, 14, 15, 16, 17), None)
g4_3.add_edge((0, 1, 2, 5, 6, 7, 9, 11, 14, 15, 16, 17), (1, 2, 3, 5, 6, 7, 9, 11, 14, 15, 16, 17), None)
g4_3.add_edge((0, 1, 2, 5, 6, 7, 10, 11, 12, 13, 14, 15), (0, 1, 2, 5, 6, 7, 10, 11, 12, 14, 15, 16), None)
g4_3.add_edge((0, 1, 2, 5, 6, 7, 10, 11, 12, 13, 14, 15), (0, 1, 2, 5, 6, 7, 11, 12, 13, 14, 15, 16), None)
g4_3.add_edge((0, 1, 2, 5, 6, 7, 10, 11, 12, 13, 14, 15), (0, 1, 2, 5, 7, 9, 10, 11, 12, 13, 14, 15), None)
g4_3.add_edge((0, 1, 2, 5, 6, 7, 10, 11, 12, 13, 14, 15), (0, 1, 2, 6, 7, 8, 10, 11, 12, 13, 14, 15), None)
g4_3.add_edge((0, 1, 2, 5, 6, 7, 10, 11, 12, 13, 14, 15), (0, 1, 5, 6, 7, 10, 11, 12, 13, 14, 15, 17), None)
g4_3.add_edge((0, 1, 2, 5, 6, 7, 10, 11, 12, 13, 14, 15), (0, 2, 5, 6, 7, 9, 10, 11, 12, 13, 14, 15), None)
g4_3.add_edge((0, 1, 2, 5, 6, 7, 10, 11, 12, 13, 14, 15), (1, 2, 3, 5, 6, 7, 10, 11, 12, 13, 14, 15), None)
g4_3.add_edge((0, 1, 2, 5, 6, 7, 10, 11, 12, 14, 15, 16), (0, 1, 2, 5, 6, 7, 10, 11, 12, 14, 16, 17), None)
g4_3.add_edge((0, 1, 2, 5, 6, 7, 10, 11, 12, 14, 15, 16), (0, 1, 2, 5, 6, 7, 11, 12, 13, 14, 15, 16), None)
g4_3.add_edge((0, 1, 2, 5, 6, 7, 10, 11, 12, 14, 15, 16), (0, 1, 2, 5, 7, 9, 10, 11, 12, 14, 15, 16), None)
g4_3.add_edge((0, 1, 2, 5, 6, 7, 10, 11, 12, 14, 15, 16), (0, 1, 2, 6, 7, 8, 10, 11, 12, 14, 15, 16), None)
g4_3.add_edge((0, 1, 2, 5, 6, 7, 10, 11, 12, 14, 15, 16), (0, 1, 5, 6, 7, 10, 11, 12, 14, 15, 16, 17), None)
g4_3.add_edge((0, 1, 2, 5, 6, 7, 10, 11, 12, 14, 15, 16), (0, 2, 5, 6, 7, 9, 10, 11, 12, 14, 15, 16), None)
g4_3.add_edge((0, 1, 2, 5, 6, 7, 10, 11, 12, 14, 15, 16), (1, 2, 3, 5, 6, 7, 10, 11, 12, 14, 15, 16), None)
g4_3.add_edge((0, 1, 2, 5, 6, 7, 10, 11, 12, 14, 16, 17), (0, 1, 2, 5, 6, 7, 11, 12, 13, 14, 16, 17), None)
g4_3.add_edge((0, 1, 2, 5, 6, 7, 10, 11, 12, 14, 16, 17), (0, 1, 2, 5, 7, 9, 10, 11, 12, 14, 16, 17), None)
g4_3.add_edge((0, 1, 2, 5, 6, 7, 10, 11, 12, 14, 16, 17), (0, 1, 2, 6, 7, 8, 10, 11, 12, 14, 16, 17), None)
g4_3.add_edge((0, 1, 2, 5, 6, 7, 10, 11, 12, 14, 16, 17), (0, 1, 5, 6, 7, 10, 11, 12, 14, 15, 16, 17), None)
g4_3.add_edge((0, 1, 2, 5, 6, 7, 10, 11, 12, 14, 16, 17), (0, 2, 5, 6, 7, 9, 10, 11, 12, 14, 16, 17), None)
g4_3.add_edge((0, 1, 2, 5, 6, 7, 10, 11, 12, 14, 16, 17), (1, 2, 3, 5, 6, 7, 10, 11, 12, 14, 16, 17), None)
g4_3.add_edge((0, 1, 2, 5, 6, 7, 11, 12, 13, 14, 15, 16), (0, 1, 2, 5, 6, 7, 11, 12, 13, 14, 16, 17), None)
g4_3.add_edge((0, 1, 2, 5, 6, 7, 11, 12, 13, 14, 15, 16), (0, 1, 2, 5, 6, 7, 11, 13, 14, 15, 16, 17), None)
g4_3.add_edge((0, 1, 2, 5, 6, 7, 11, 12, 13, 14, 15, 16), (0, 1, 2, 5, 7, 9, 11, 12, 13, 14, 15, 16), None)
g4_3.add_edge((0, 1, 2, 5, 6, 7, 11, 12, 13, 14, 15, 16), (0, 1, 2, 6, 7, 8, 11, 12, 13, 14, 15, 16), None)
g4_3.add_edge((0, 1, 2, 5, 6, 7, 11, 12, 13, 14, 15, 16), (0, 1, 5, 6, 7, 11, 12, 13, 14, 15, 16, 17), None)
g4_3.add_edge((0, 1, 2, 5, 6, 7, 11, 12, 13, 14, 15, 16), (0, 2, 5, 6, 7, 9, 11, 12, 13, 14, 15, 16), None)
g4_3.add_edge((0, 1, 2, 5, 6, 7, 11, 12, 13, 14, 15, 16), (1, 2, 3, 5, 6, 7, 11, 12, 13, 14, 15, 16), None)
g4_3.add_edge((0, 1, 2, 5, 6, 7, 11, 12, 13, 14, 16, 17), (0, 1, 2, 5, 6, 7, 11, 13, 14, 15, 16, 17), None)
g4_3.add_edge((0, 1, 2, 5, 6, 7, 11, 12, 13, 14, 16, 17), (0, 1, 2, 5, 7, 9, 11, 12, 13, 14, 16, 17), None)
g4_3.add_edge((0, 1, 2, 5, 6, 7, 11, 12, 13, 14, 16, 17), (0, 1, 2, 6, 7, 8, 11, 12, 13, 14, 16, 17), None)
g4_3.add_edge((0, 1, 2, 5, 6, 7, 11, 12, 13, 14, 16, 17), (0, 1, 5, 6, 7, 11, 12, 13, 14, 15, 16, 17), None)
g4_3.add_edge((0, 1, 2, 5, 6, 7, 11, 12, 13, 14, 16, 17), (0, 2, 5, 6, 7, 9, 11, 12, 13, 14, 16, 17), None)
g4_3.add_edge((0, 1, 2, 5, 6, 7, 11, 12, 13, 14, 16, 17), (1, 2, 3, 5, 6, 7, 11, 12, 13, 14, 16, 17), None)
g4_3.add_edge((0, 1, 2, 5, 6, 7, 11, 13, 14, 15, 16, 17), (0, 1, 2, 5, 7, 9, 11, 13, 14, 15, 16, 17), None)
g4_3.add_edge((0, 1, 2, 5, 6, 7, 11, 13, 14, 15, 16, 17), (0, 1, 2, 6, 7, 8, 11, 13, 14, 15, 16, 17), None)
g4_3.add_edge((0, 1, 2, 5, 6, 7, 11, 13, 14, 15, 16, 17), (0, 1, 5, 6, 7, 11, 12, 13, 14, 15, 16, 17), None)
g4_3.add_edge((0, 1, 2, 5, 6, 7, 11, 13, 14, 15, 16, 17), (0, 2, 5, 6, 7, 9, 11, 13, 14, 15, 16, 17), None)
g4_3.add_edge((0, 1, 2, 5, 6, 7, 11, 13, 14, 15, 16, 17), (1, 2, 3, 5, 6, 7, 11, 13, 14, 15, 16, 17), None)
g4_3.add_edge((0, 1, 2, 5, 7, 8, 9, 10, 11, 12, 13, 15), (0, 1, 2, 5, 7, 8, 9, 10, 12, 13, 14, 15), None)
g4_3.add_edge((0, 1, 2, 5, 7, 8, 9, 10, 11, 12, 13, 15), (0, 1, 2, 5, 7, 9, 10, 11, 12, 13, 14, 15), None)
g4_3.add_edge((0, 1, 2, 5, 7, 8, 9, 10, 11, 12, 13, 15), (0, 1, 2, 7, 8, 9, 10, 11, 12, 13, 14, 15), None)
g4_3.add_edge((0, 1, 2, 5, 7, 8, 9, 10, 11, 12, 13, 15), (0, 1, 5, 7, 8, 9, 10, 11, 12, 13, 15, 17), None)
g4_3.add_edge((0, 1, 2, 5, 7, 8, 9, 10, 11, 12, 13, 15), (0, 2, 5, 6, 7, 8, 9, 10, 11, 12, 13, 15), None)
g4_3.add_edge((0, 1, 2, 5, 7, 8, 9, 10, 11, 12, 13, 15), (1, 2, 3, 5, 7, 8, 9, 10, 11, 12, 13, 15), None)
g4_3.add_edge((0, 1, 2, 5, 7, 8, 9, 10, 12, 13, 14, 15), (0, 1, 2, 5, 7, 8, 9, 10, 12, 14, 15, 16), None)
g4_3.add_edge((0, 1, 2, 5, 7, 8, 9, 10, 12, 13, 14, 15), (0, 1, 2, 5, 7, 9, 10, 11, 12, 13, 14, 15), None)
g4_3.add_edge((0, 1, 2, 5, 7, 8, 9, 10, 12, 13, 14, 15), (0, 1, 2, 7, 8, 9, 10, 11, 12, 13, 14, 15), None)
g4_3.add_edge((0, 1, 2, 5, 7, 8, 9, 10, 12, 13, 14, 15), (0, 1, 5, 7, 8, 9, 10, 12, 13, 14, 15, 17), None)
g4_3.add_edge((0, 1, 2, 5, 7, 8, 9, 10, 12, 13, 14, 15), (0, 2, 5, 6, 7, 8, 9, 10, 12, 13, 14, 15), None)
g4_3.add_edge((0, 1, 2, 5, 7, 8, 9, 10, 12, 13, 14, 15), (1, 2, 3, 5, 7, 8, 9, 10, 12, 13, 14, 15), None)
g4_3.add_edge((0, 1, 2, 5, 7, 8, 9, 10, 12, 14, 15, 16), (0, 1, 2, 5, 7, 8, 9, 10, 12, 14, 16, 17), None)
g4_3.add_edge((0, 1, 2, 5, 7, 8, 9, 10, 12, 14, 15, 16), (0, 1, 2, 5, 7, 9, 10, 11, 12, 14, 15, 16), None)
g4_3.add_edge((0, 1, 2, 5, 7, 8, 9, 10, 12, 14, 15, 16), (0, 1, 2, 7, 8, 9, 10, 11, 12, 14, 15, 16), None)
g4_3.add_edge((0, 1, 2, 5, 7, 8, 9, 10, 12, 14, 15, 16), (0, 1, 5, 7, 8, 9, 10, 12, 14, 15, 16, 17), None)
g4_3.add_edge((0, 1, 2, 5, 7, 8, 9, 10, 12, 14, 15, 16), (0, 2, 5, 6, 7, 8, 9, 10, 12, 14, 15, 16), None)
g4_3.add_edge((0, 1, 2, 5, 7, 8, 9, 10, 12, 14, 15, 16), (1, 2, 3, 5, 7, 8, 9, 10, 12, 14, 15, 16), None)
g4_3.add_edge((0, 1, 2, 5, 7, 8, 9, 10, 12, 14, 16, 17), (0, 1, 2, 5, 7, 9, 10, 11, 12, 14, 16, 17), None)
g4_3.add_edge((0, 1, 2, 5, 7, 8, 9, 10, 12, 14, 16, 17), (0, 1, 2, 7, 8, 9, 10, 11, 12, 14, 16, 17), None)
g4_3.add_edge((0, 1, 2, 5, 7, 8, 9, 10, 12, 14, 16, 17), (0, 1, 5, 7, 8, 9, 10, 12, 14, 15, 16, 17), None)
g4_3.add_edge((0, 1, 2, 5, 7, 8, 9, 10, 12, 14, 16, 17), (0, 2, 5, 6, 7, 8, 9, 10, 12, 14, 16, 17), None)
g4_3.add_edge((0, 1, 2, 5, 7, 8, 9, 10, 12, 14, 16, 17), (1, 2, 3, 5, 7, 8, 9, 10, 12, 14, 16, 17), None)
g4_3.add_edge((0, 1, 2, 5, 7, 9, 10, 11, 12, 13, 14, 15), (0, 1, 2, 5, 7, 9, 10, 11, 12, 14, 15, 16), None)
g4_3.add_edge((0, 1, 2, 5, 7, 9, 10, 11, 12, 13, 14, 15), (0, 1, 2, 5, 7, 9, 11, 12, 13, 14, 15, 16), None)
g4_3.add_edge((0, 1, 2, 5, 7, 9, 10, 11, 12, 13, 14, 15), (0, 1, 2, 7, 8, 9, 10, 11, 12, 13, 14, 15), None)
g4_3.add_edge((0, 1, 2, 5, 7, 9, 10, 11, 12, 13, 14, 15), (0, 1, 5, 7, 9, 10, 11, 12, 13, 14, 15, 17), None)
g4_3.add_edge((0, 1, 2, 5, 7, 9, 10, 11, 12, 13, 14, 15), (0, 2, 5, 6, 7, 9, 10, 11, 12, 13, 14, 15), None)
g4_3.add_edge((0, 1, 2, 5, 7, 9, 10, 11, 12, 13, 14, 15), (1, 2, 3, 5, 7, 9, 10, 11, 12, 13, 14, 15), None)
g4_3.add_edge((0, 1, 2, 5, 7, 9, 10, 11, 12, 14, 15, 16), (0, 1, 2, 5, 7, 9, 10, 11, 12, 14, 16, 17), None)
g4_3.add_edge((0, 1, 2, 5, 7, 9, 10, 11, 12, 14, 15, 16), (0, 1, 2, 5, 7, 9, 11, 12, 13, 14, 15, 16), None)
g4_3.add_edge((0, 1, 2, 5, 7, 9, 10, 11, 12, 14, 15, 16), (0, 1, 2, 7, 8, 9, 10, 11, 12, 14, 15, 16), None)
g4_3.add_edge((0, 1, 2, 5, 7, 9, 10, 11, 12, 14, 15, 16), (0, 1, 5, 7, 9, 10, 11, 12, 14, 15, 16, 17), None)
g4_3.add_edge((0, 1, 2, 5, 7, 9, 10, 11, 12, 14, 15, 16), (0, 2, 5, 6, 7, 9, 10, 11, 12, 14, 15, 16), None)
g4_3.add_edge((0, 1, 2, 5, 7, 9, 10, 11, 12, 14, 15, 16), (1, 2, 3, 5, 7, 9, 10, 11, 12, 14, 15, 16), None)
g4_3.add_edge((0, 1, 2, 5, 7, 9, 10, 11, 12, 14, 16, 17), (0, 1, 2, 5, 7, 9, 11, 12, 13, 14, 16, 17), None)
g4_3.add_edge((0, 1, 2, 5, 7, 9, 10, 11, 12, 14, 16, 17), (0, 1, 2, 7, 8, 9, 10, 11, 12, 14, 16, 17), None)
g4_3.add_edge((0, 1, 2, 5, 7, 9, 10, 11, 12, 14, 16, 17), (0, 1, 5, 7, 9, 10, 11, 12, 14, 15, 16, 17), None)
g4_3.add_edge((0, 1, 2, 5, 7, 9, 10, 11, 12, 14, 16, 17), (0, 2, 5, 6, 7, 9, 10, 11, 12, 14, 16, 17), None)
g4_3.add_edge((0, 1, 2, 5, 7, 9, 10, 11, 12, 14, 16, 17), (1, 2, 3, 5, 7, 9, 10, 11, 12, 14, 16, 17), None)
g4_3.add_edge((0, 1, 2, 5, 7, 9, 11, 12, 13, 14, 15, 16), (0, 1, 2, 5, 7, 9, 11, 12, 13, 14, 16, 17), None)
g4_3.add_edge((0, 1, 2, 5, 7, 9, 11, 12, 13, 14, 15, 16), (0, 1, 2, 5, 7, 9, 11, 13, 14, 15, 16, 17), None)
g4_3.add_edge((0, 1, 2, 5, 7, 9, 11, 12, 13, 14, 15, 16), (0, 1, 2, 7, 8, 9, 11, 12, 13, 14, 15, 16), None)
g4_3.add_edge((0, 1, 2, 5, 7, 9, 11, 12, 13, 14, 15, 16), (0, 1, 5, 7, 9, 11, 12, 13, 14, 15, 16, 17), None)
g4_3.add_edge((0, 1, 2, 5, 7, 9, 11, 12, 13, 14, 15, 16), (0, 2, 5, 6, 7, 9, 11, 12, 13, 14, 15, 16), None)
g4_3.add_edge((0, 1, 2, 5, 7, 9, 11, 12, 13, 14, 15, 16), (1, 2, 3, 5, 7, 9, 11, 12, 13, 14, 15, 16), None)
g4_3.add_edge((0, 1, 2, 5, 7, 9, 11, 12, 13, 14, 16, 17), (0, 1, 2, 5, 7, 9, 11, 13, 14, 15, 16, 17), None)
g4_3.add_edge((0, 1, 2, 5, 7, 9, 11, 12, 13, 14, 16, 17), (0, 1, 2, 7, 8, 9, 11, 12, 13, 14, 16, 17), None)
g4_3.add_edge((0, 1, 2, 5, 7, 9, 11, 12, 13, 14, 16, 17), (0, 1, 5, 7, 9, 11, 12, 13, 14, 15, 16, 17), None)
g4_3.add_edge((0, 1, 2, 5, 7, 9, 11, 12, 13, 14, 16, 17), (0, 2, 5, 6, 7, 9, 11, 12, 13, 14, 16, 17), None)
g4_3.add_edge((0, 1, 2, 5, 7, 9, 11, 12, 13, 14, 16, 17), (1, 2, 3, 5, 7, 9, 11, 12, 13, 14, 16, 17), None)
g4_3.add_edge((0, 1, 2, 5, 7, 9, 11, 13, 14, 15, 16, 17), (0, 1, 2, 7, 8, 9, 11, 13, 14, 15, 16, 17), None)
g4_3.add_edge((0, 1, 2, 5, 7, 9, 11, 13, 14, 15, 16, 17), (0, 1, 5, 7, 9, 11, 12, 13, 14, 15, 16, 17), None)
g4_3.add_edge((0, 1, 2, 5, 7, 9, 11, 13, 14, 15, 16, 17), (0, 2, 5, 6, 7, 9, 11, 13, 14, 15, 16, 17), None)
g4_3.add_edge((0, 1, 2, 5, 7, 9, 11, 13, 14, 15, 16, 17), (1, 2, 3, 5, 7, 9, 11, 13, 14, 15, 16, 17), None)
g4_3.add_edge((0, 1, 2, 6, 7, 8, 9, 10, 11, 12, 13, 14), (0, 1, 2, 6, 7, 8, 9, 10, 11, 12, 14, 17), None)
g4_3.add_edge((0, 1, 2, 6, 7, 8, 9, 10, 11, 12, 13, 14), (0, 1, 2, 6, 7, 8, 9, 10, 11, 13, 14, 15), None)
g4_3.add_edge((0, 1, 2, 6, 7, 8, 9, 10, 11, 12, 13, 14), (0, 1, 2, 6, 7, 8, 9, 11, 12, 13, 14, 17), None)
g4_3.add_edge((0, 1, 2, 6, 7, 8, 9, 10, 11, 12, 13, 14), (0, 1, 2, 6, 7, 8, 10, 11, 12, 13, 14, 15), None)
g4_3.add_edge((0, 1, 2, 6, 7, 8, 9, 10, 11, 12, 13, 14), (0, 1, 2, 6, 8, 9, 10, 11, 12, 13, 14, 17), None)
g4_3.add_edge((0, 1, 2, 6, 7, 8, 9, 10, 11, 12, 13, 14), (0, 1, 2, 7, 8, 9, 10, 11, 12, 13, 14, 15), None)
g4_3.add_edge((0, 1, 2, 6, 7, 8, 9, 10, 11, 12, 13, 14), (0, 1, 6, 7, 8, 9, 10, 11, 12, 13, 14, 17), None)
g4_3.add_edge((0, 1, 2, 6, 7, 8, 9, 10, 11, 12, 13, 14), (0, 2, 6, 7, 8, 9, 10, 11, 12, 13, 14, 15), None)
g4_3.add_edge((0, 1, 2, 6, 7, 8, 9, 10, 11, 12, 13, 14), (1, 2, 3, 6, 7, 8, 9, 10, 11, 12, 13, 14), None)
g4_3.add_edge((0, 1, 2, 6, 7, 8, 9, 10, 11, 12, 14, 17), (0, 1, 2, 6, 7, 8, 9, 10, 11, 14, 16, 17), None)
g4_3.add_edge((0, 1, 2, 6, 7, 8, 9, 10, 11, 12, 14, 17), (0, 1, 2, 6, 7, 8, 9, 11, 12, 13, 14, 17), None)
g4_3.add_edge((0, 1, 2, 6, 7, 8, 9, 10, 11, 12, 14, 17), (0, 1, 2, 6, 7, 8, 10, 11, 12, 14, 16, 17), None)
g4_3.add_edge((0, 1, 2, 6, 7, 8, 9, 10, 11, 12, 14, 17), (0, 1, 2, 6, 8, 9, 10, 11, 12, 13, 14, 17), None)
g4_3.add_edge((0, 1, 2, 6, 7, 8, 9, 10, 11, 12, 14, 17), (0, 1, 2, 7, 8, 9, 10, 11, 12, 14, 16, 17), None)
g4_3.add_edge((0, 1, 2, 6, 7, 8, 9, 10, 11, 12, 14, 17), (0, 1, 6, 7, 8, 9, 10, 11, 12, 13, 14, 17), None)
g4_3.add_edge((0, 1, 2, 6, 7, 8, 9, 10, 11, 12, 14, 17), (0, 2, 6, 7, 8, 9, 10, 11, 12, 14, 16, 17), None)
g4_3.add_edge((0, 1, 2, 6, 7, 8, 9, 10, 11, 12, 14, 17), (1, 2, 3, 6, 7, 8, 9, 10, 11, 12, 14, 17), None)
g4_3.add_edge((0, 1, 2, 6, 7, 8, 9, 10, 11, 13, 14, 15), (0, 1, 2, 6, 7, 8, 9, 10, 11, 14, 15, 16), None)
g4_3.add_edge((0, 1, 2, 6, 7, 8, 9, 10, 11, 13, 14, 15), (0, 1, 2, 6, 7, 8, 9, 11, 13, 14, 15, 17), None)
g4_3.add_edge((0, 1, 2, 6, 7, 8, 9, 10, 11, 13, 14, 15), (0, 1, 2, 6, 7, 8, 10, 11, 12, 13, 14, 15), None)
g4_3.add_edge((0, 1, 2, 6, 7, 8, 9, 10, 11, 13, 14, 15), (0, 1, 2, 6, 8, 9, 10, 11, 13, 14, 15, 17), None)
g4_3.add_edge((0, 1, 2, 6, 7, 8, 9, 10, 11, 13, 14, 15), (0, 1, 2, 7, 8, 9, 10, 11, 12, 13, 14, 15), None)
g4_3.add_edge((0, 1, 2, 6, 7, 8, 9, 10, 11, 13, 14, 15), (0, 1, 6, 7, 8, 9, 10, 11, 13, 14, 15, 17), None)
g4_3.add_edge((0, 1, 2, 6, 7, 8, 9, 10, 11, 13, 14, 15), (0, 2, 6, 7, 8, 9, 10, 11, 12, 13, 14, 15), None)
g4_3.add_edge((0, 1, 2, 6, 7, 8, 9, 10, 11, 13, 14, 15), (1, 2, 3, 6, 7, 8, 9, 10, 11, 13, 14, 15), None)
g4_3.add_edge((0, 1, 2, 6, 7, 8, 9, 10, 11, 14, 15, 16), (0, 1, 2, 6, 7, 8, 9, 10, 11, 14, 16, 17), None)
g4_3.add_edge((0, 1, 2, 6, 7, 8, 9, 10, 11, 14, 15, 16), (0, 1, 2, 6, 7, 8, 9, 11, 14, 15, 16, 17), None)
g4_3.add_edge((0, 1, 2, 6, 7, 8, 9, 10, 11, 14, 15, 16), (0, 1, 2, 6, 7, 8, 10, 11, 12, 14, 15, 16), None)
g4_3.add_edge((0, 1, 2, 6, 7, 8, 9, 10, 11, 14, 15, 16), (0, 1, 2, 6, 8, 9, 10, 11, 14, 15, 16, 17), None)
g4_3.add_edge((0, 1, 2, 6, 7, 8, 9, 10, 11, 14, 15, 16), (0, 1, 2, 7, 8, 9, 10, 11, 12, 14, 15, 16), None)
g4_3.add_edge((0, 1, 2, 6, 7, 8, 9, 10, 11, 14, 15, 16), (0, 1, 6, 7, 8, 9, 10, 11, 14, 15, 16, 17), None)
g4_3.add_edge((0, 1, 2, 6, 7, 8, 9, 10, 11, 14, 15, 16), (0, 2, 6, 7, 8, 9, 10, 11, 12, 14, 15, 16), None)
g4_3.add_edge((0, 1, 2, 6, 7, 8, 9, 10, 11, 14, 15, 16), (1, 2, 3, 6, 7, 8, 9, 10, 11, 14, 15, 16), None)
g4_3.add_edge((0, 1, 2, 6, 7, 8, 9, 10, 11, 14, 16, 17), (0, 1, 2, 6, 7, 8, 9, 11, 14, 15, 16, 17), None)
g4_3.add_edge((0, 1, 2, 6, 7, 8, 9, 10, 11, 14, 16, 17), (0, 1, 2, 6, 7, 8, 10, 11, 12, 14, 16, 17), None)
g4_3.add_edge((0, 1, 2, 6, 7, 8, 9, 10, 11, 14, 16, 17), (0, 1, 2, 6, 8, 9, 10, 11, 14, 15, 16, 17), None)
g4_3.add_edge((0, 1, 2, 6, 7, 8, 9, 10, 11, 14, 16, 17), (0, 1, 2, 7, 8, 9, 10, 11, 12, 14, 16, 17), None)
g4_3.add_edge((0, 1, 2, 6, 7, 8, 9, 10, 11, 14, 16, 17), (0, 1, 6, 7, 8, 9, 10, 11, 14, 15, 16, 17), None)
g4_3.add_edge((0, 1, 2, 6, 7, 8, 9, 10, 11, 14, 16, 17), (0, 2, 6, 7, 8, 9, 10, 11, 12, 14, 16, 17), None)
g4_3.add_edge((0, 1, 2, 6, 7, 8, 9, 10, 11, 14, 16, 17), (1, 2, 3, 6, 7, 8, 9, 10, 11, 14, 16, 17), None)
g4_3.add_edge((0, 1, 2, 6, 7, 8, 9, 11, 12, 13, 14, 17), (0, 1, 2, 6, 7, 8, 9, 11, 13, 14, 15, 17), None)
g4_3.add_edge((0, 1, 2, 6, 7, 8, 9, 11, 12, 13, 14, 17), (0, 1, 2, 6, 7, 8, 11, 12, 13, 14, 16, 17), None)
g4_3.add_edge((0, 1, 2, 6, 7, 8, 9, 11, 12, 13, 14, 17), (0, 1, 2, 6, 8, 9, 10, 11, 12, 13, 14, 17), None)
g4_3.add_edge((0, 1, 2, 6, 7, 8, 9, 11, 12, 13, 14, 17), (0, 1, 2, 7, 8, 9, 11, 12, 13, 14, 16, 17), None)
g4_3.add_edge((0, 1, 2, 6, 7, 8, 9, 11, 12, 13, 14, 17), (0, 1, 6, 7, 8, 9, 10, 11, 12, 13, 14, 17), None)
g4_3.add_edge((0, 1, 2, 6, 7, 8, 9, 11, 12, 13, 14, 17), (0, 2, 6, 7, 8, 9, 11, 12, 13, 14, 16, 17), None)
g4_3.add_edge((0, 1, 2, 6, 7, 8, 9, 11, 12, 13, 14, 17), (1, 2, 3, 6, 7, 8, 9, 11, 12, 13, 14, 17), None)
g4_3.add_edge((0, 1, 2, 6, 7, 8, 9, 11, 13, 14, 15, 17), (0, 1, 2, 6, 7, 8, 9, 11, 14, 15, 16, 17), None)
g4_3.add_edge((0, 1, 2, 6, 7, 8, 9, 11, 13, 14, 15, 17), (0, 1, 2, 6, 7, 8, 11, 13, 14, 15, 16, 17), None)
g4_3.add_edge((0, 1, 2, 6, 7, 8, 9, 11, 13, 14, 15, 17), (0, 1, 2, 6, 8, 9, 10, 11, 13, 14, 15, 17), None)
g4_3.add_edge((0, 1, 2, 6, 7, 8, 9, 11, 13, 14, 15, 17), (0, 1, 2, 7, 8, 9, 11, 13, 14, 15, 16, 17), None)
g4_3.add_edge((0, 1, 2, 6, 7, 8, 9, 11, 13, 14, 15, 17), (0, 1, 6, 7, 8, 9, 10, 11, 13, 14, 15, 17), None)
g4_3.add_edge((0, 1, 2, 6, 7, 8, 9, 11, 13, 14, 15, 17), (0, 2, 6, 7, 8, 9, 11, 13, 14, 15, 16, 17), None)
g4_3.add_edge((0, 1, 2, 6, 7, 8, 9, 11, 13, 14, 15, 17), (1, 2, 3, 6, 7, 8, 9, 11, 13, 14, 15, 17), None)
g4_3.add_edge((0, 1, 2, 6, 7, 8, 9, 11, 14, 15, 16, 17), (0, 1, 2, 6, 7, 8, 11, 13, 14, 15, 16, 17), None)
g4_3.add_edge((0, 1, 2, 6, 7, 8, 9, 11, 14, 15, 16, 17), (0, 1, 2, 6, 8, 9, 10, 11, 14, 15, 16, 17), None)
g4_3.add_edge((0, 1, 2, 6, 7, 8, 9, 11, 14, 15, 16, 17), (0, 1, 2, 7, 8, 9, 11, 13, 14, 15, 16, 17), None)
g4_3.add_edge((0, 1, 2, 6, 7, 8, 9, 11, 14, 15, 16, 17), (0, 1, 6, 7, 8, 9, 10, 11, 14, 15, 16, 17), None)
g4_3.add_edge((0, 1, 2, 6, 7, 8, 9, 11, 14, 15, 16, 17), (0, 2, 6, 7, 8, 9, 11, 13, 14, 15, 16, 17), None)
g4_3.add_edge((0, 1, 2, 6, 7, 8, 9, 11, 14, 15, 16, 17), (1, 2, 3, 6, 7, 8, 9, 11, 14, 15, 16, 17), None)
g4_3.add_edge((0, 1, 2, 6, 7, 8, 10, 11, 12, 13, 14, 15), (0, 1, 2, 6, 7, 8, 10, 11, 12, 14, 15, 16), None)
g4_3.add_edge((0, 1, 2, 6, 7, 8, 10, 11, 12, 13, 14, 15), (0, 1, 2, 6, 7, 8, 11, 12, 13, 14, 15, 16), None)
g4_3.add_edge((0, 1, 2, 6, 7, 8, 10, 11, 12, 13, 14, 15), (0, 1, 2, 6, 8, 10, 11, 12, 13, 14, 15, 17), None)
g4_3.add_edge((0, 1, 2, 6, 7, 8, 10, 11, 12, 13, 14, 15), (0, 1, 2, 7, 8, 9, 10, 11, 12, 13, 14, 15), None)
g4_3.add_edge((0, 1, 2, 6, 7, 8, 10, 11, 12, 13, 14, 15), (0, 1, 6, 7, 8, 10, 11, 12, 13, 14, 15, 17), None)
g4_3.add_edge((0, 1, 2, 6, 7, 8, 10, 11, 12, 13, 14, 15), (0, 2, 6, 7, 8, 9, 10, 11, 12, 13, 14, 15), None)
g4_3.add_edge((0, 1, 2, 6, 7, 8, 10, 11, 12, 13, 14, 15), (1, 2, 3, 6, 7, 8, 10, 11, 12, 13, 14, 15), None)
g4_3.add_edge((0, 1, 2, 6, 7, 8, 10, 11, 12, 14, 15, 16), (0, 1, 2, 6, 7, 8, 10, 11, 12, 14, 16, 17), None)
g4_3.add_edge((0, 1, 2, 6, 7, 8, 10, 11, 12, 14, 15, 16), (0, 1, 2, 6, 7, 8, 11, 12, 13, 14, 15, 16), None)
g4_3.add_edge((0, 1, 2, 6, 7, 8, 10, 11, 12, 14, 15, 16), (0, 1, 2, 6, 8, 10, 11, 12, 14, 15, 16, 17), None)
g4_3.add_edge((0, 1, 2, 6, 7, 8, 10, 11, 12, 14, 15, 16), (0, 1, 2, 7, 8, 9, 10, 11, 12, 14, 15, 16), None)
g4_3.add_edge((0, 1, 2, 6, 7, 8, 10, 11, 12, 14, 15, 16), (0, 1, 6, 7, 8, 10, 11, 12, 14, 15, 16, 17), None)
g4_3.add_edge((0, 1, 2, 6, 7, 8, 10, 11, 12, 14, 15, 16), (0, 2, 6, 7, 8, 9, 10, 11, 12, 14, 15, 16), None)
g4_3.add_edge((0, 1, 2, 6, 7, 8, 10, 11, 12, 14, 15, 16), (1, 2, 3, 6, 7, 8, 10, 11, 12, 14, 15, 16), None)
g4_3.add_edge((0, 1, 2, 6, 7, 8, 10, 11, 12, 14, 16, 17), (0, 1, 2, 6, 7, 8, 11, 12, 13, 14, 16, 17), None)
g4_3.add_edge((0, 1, 2, 6, 7, 8, 10, 11, 12, 14, 16, 17), (0, 1, 2, 6, 8, 10, 11, 12, 14, 15, 16, 17), None)
g4_3.add_edge((0, 1, 2, 6, 7, 8, 10, 11, 12, 14, 16, 17), (0, 1, 2, 7, 8, 9, 10, 11, 12, 14, 16, 17), None)
g4_3.add_edge((0, 1, 2, 6, 7, 8, 10, 11, 12, 14, 16, 17), (0, 1, 6, 7, 8, 10, 11, 12, 14, 15, 16, 17), None)
g4_3.add_edge((0, 1, 2, 6, 7, 8, 10, 11, 12, 14, 16, 17), (0, 2, 6, 7, 8, 9, 10, 11, 12, 14, 16, 17), None)
g4_3.add_edge((0, 1, 2, 6, 7, 8, 10, 11, 12, 14, 16, 17), (1, 2, 3, 6, 7, 8, 10, 11, 12, 14, 16, 17), None)
g4_3.add_edge((0, 1, 2, 6, 7, 8, 11, 12, 13, 14, 15, 16), (0, 1, 2, 6, 7, 8, 11, 12, 13, 14, 16, 17), None)
g4_3.add_edge((0, 1, 2, 6, 7, 8, 11, 12, 13, 14, 15, 16), (0, 1, 2, 6, 7, 8, 11, 13, 14, 15, 16, 17), None)
g4_3.add_edge((0, 1, 2, 6, 7, 8, 11, 12, 13, 14, 15, 16), (0, 1, 2, 6, 8, 11, 12, 13, 14, 15, 16, 17), None)
g4_3.add_edge((0, 1, 2, 6, 7, 8, 11, 12, 13, 14, 15, 16), (0, 1, 2, 7, 8, 9, 11, 12, 13, 14, 15, 16), None)
g4_3.add_edge((0, 1, 2, 6, 7, 8, 11, 12, 13, 14, 15, 16), (0, 1, 6, 7, 8, 11, 12, 13, 14, 15, 16, 17), None)
g4_3.add_edge((0, 1, 2, 6, 7, 8, 11, 12, 13, 14, 15, 16), (0, 2, 6, 7, 8, 9, 11, 12, 13, 14, 15, 16), None)
g4_3.add_edge((0, 1, 2, 6, 7, 8, 11, 12, 13, 14, 15, 16), (1, 2, 3, 6, 7, 8, 11, 12, 13, 14, 15, 16), None)
g4_3.add_edge((0, 1, 2, 6, 7, 8, 11, 12, 13, 14, 16, 17), (0, 1, 2, 6, 7, 8, 11, 13, 14, 15, 16, 17), None)
g4_3.add_edge((0, 1, 2, 6, 7, 8, 11, 12, 13, 14, 16, 17), (0, 1, 2, 6, 8, 11, 12, 13, 14, 15, 16, 17), None)
g4_3.add_edge((0, 1, 2, 6, 7, 8, 11, 12, 13, 14, 16, 17), (0, 1, 2, 7, 8, 9, 11, 12, 13, 14, 16, 17), None)
g4_3.add_edge((0, 1, 2, 6, 7, 8, 11, 12, 13, 14, 16, 17), (0, 1, 6, 7, 8, 11, 12, 13, 14, 15, 16, 17), None)
g4_3.add_edge((0, 1, 2, 6, 7, 8, 11, 12, 13, 14, 16, 17), (0, 2, 6, 7, 8, 9, 11, 12, 13, 14, 16, 17), None)
g4_3.add_edge((0, 1, 2, 6, 7, 8, 11, 12, 13, 14, 16, 17), (1, 2, 3, 6, 7, 8, 11, 12, 13, 14, 16, 17), None)
g4_3.add_edge((0, 1, 2, 6, 7, 8, 11, 13, 14, 15, 16, 17), (0, 1, 2, 6, 8, 11, 12, 13, 14, 15, 16, 17), None)
g4_3.add_edge((0, 1, 2, 6, 7, 8, 11, 13, 14, 15, 16, 17), (0, 1, 2, 7, 8, 9, 11, 13, 14, 15, 16, 17), None)
g4_3.add_edge((0, 1, 2, 6, 7, 8, 11, 13, 14, 15, 16, 17), (0, 1, 6, 7, 8, 11, 12, 13, 14, 15, 16, 17), None)
g4_3.add_edge((0, 1, 2, 6, 7, 8, 11, 13, 14, 15, 16, 17), (0, 2, 6, 7, 8, 9, 11, 13, 14, 15, 16, 17), None)
g4_3.add_edge((0, 1, 2, 6, 7, 8, 11, 13, 14, 15, 16, 17), (1, 2, 3, 6, 7, 8, 11, 13, 14, 15, 16, 17), None)
g4_3.add_edge((0, 1, 2, 6, 8, 9, 10, 11, 12, 13, 14, 17), (0, 1, 2, 6, 8, 9, 10, 11, 13, 14, 15, 17), None)
g4_3.add_edge((0, 1, 2, 6, 8, 9, 10, 11, 12, 13, 14, 17), (0, 1, 2, 6, 8, 10, 11, 12, 13, 14, 15, 17), None)
g4_3.add_edge((0, 1, 2, 6, 8, 9, 10, 11, 12, 13, 14, 17), (0, 1, 2, 8, 9, 10, 11, 12, 13, 14, 16, 17), None)
g4_3.add_edge((0, 1, 2, 6, 8, 9, 10, 11, 12, 13, 14, 17), (0, 1, 6, 7, 8, 9, 10, 11, 12, 13, 14, 17), None)
g4_3.add_edge((0, 1, 2, 6, 8, 9, 10, 11, 12, 13, 14, 17), (0, 2, 6, 8, 9, 10, 11, 12, 13, 14, 16, 17), None)
g4_3.add_edge((0, 1, 2, 6, 8, 9, 10, 11, 12, 13, 14, 17), (1, 2, 3, 6, 8, 9, 10, 11, 12, 13, 14, 17), None)
g4_3.add_edge((0, 1, 2, 6, 8, 9, 10, 11, 13, 14, 15, 17), (0, 1, 2, 6, 8, 9, 10, 11, 14, 15, 16, 17), None)
g4_3.add_edge((0, 1, 2, 6, 8, 9, 10, 11, 13, 14, 15, 17), (0, 1, 2, 6, 8, 10, 11, 12, 13, 14, 15, 17), None)
g4_3.add_edge((0, 1, 2, 6, 8, 9, 10, 11, 13, 14, 15, 17), (0, 1, 2, 8, 9, 10, 11, 13, 14, 15, 16, 17), None)
g4_3.add_edge((0, 1, 2, 6, 8, 9, 10, 11, 13, 14, 15, 17), (0, 1, 6, 7, 8, 9, 10, 11, 13, 14, 15, 17), None)
g4_3.add_edge((0, 1, 2, 6, 8, 9, 10, 11, 13, 14, 15, 17), (0, 2, 6, 8, 9, 10, 11, 13, 14, 15, 16, 17), None)
g4_3.add_edge((0, 1, 2, 6, 8, 9, 10, 11, 13, 14, 15, 17), (1, 2, 3, 6, 8, 9, 10, 11, 13, 14, 15, 17), None)
g4_3.add_edge((0, 1, 2, 6, 8, 9, 10, 11, 14, 15, 16, 17), (0, 1, 2, 6, 8, 10, 11, 12, 14, 15, 16, 17), None)
g4_3.add_edge((0, 1, 2, 6, 8, 9, 10, 11, 14, 15, 16, 17), (0, 1, 2, 8, 9, 10, 11, 13, 14, 15, 16, 17), None)
g4_3.add_edge((0, 1, 2, 6, 8, 9, 10, 11, 14, 15, 16, 17), (0, 1, 6, 7, 8, 9, 10, 11, 14, 15, 16, 17), None)
g4_3.add_edge((0, 1, 2, 6, 8, 9, 10, 11, 14, 15, 16, 17), (0, 2, 6, 8, 9, 10, 11, 13, 14, 15, 16, 17), None)
g4_3.add_edge((0, 1, 2, 6, 8, 9, 10, 11, 14, 15, 16, 17), (1, 2, 3, 6, 8, 9, 10, 11, 14, 15, 16, 17), None)
g4_3.add_edge((0, 1, 2, 6, 8, 10, 11, 12, 13, 14, 15, 17), (0, 1, 2, 6, 8, 10, 11, 12, 14, 15, 16, 17), None)
g4_3.add_edge((0, 1, 2, 6, 8, 10, 11, 12, 13, 14, 15, 17), (0, 1, 2, 6, 8, 11, 12, 13, 14, 15, 16, 17), None)
g4_3.add_edge((0, 1, 2, 6, 8, 10, 11, 12, 13, 14, 15, 17), (0, 1, 2, 8, 10, 11, 12, 13, 14, 15, 16, 17), None)
g4_3.add_edge((0, 1, 2, 6, 8, 10, 11, 12, 13, 14, 15, 17), (0, 1, 6, 7, 8, 10, 11, 12, 13, 14, 15, 17), None)
g4_3.add_edge((0, 1, 2, 6, 8, 10, 11, 12, 13, 14, 15, 17), (0, 2, 6, 8, 10, 11, 12, 13, 14, 15, 16, 17), None)
g4_3.add_edge((0, 1, 2, 6, 8, 10, 11, 12, 13, 14, 15, 17), (1, 2, 3, 6, 8, 10, 11, 12, 13, 14, 15, 17), None)
g4_3.add_edge((0, 1, 2, 6, 8, 10, 11, 12, 14, 15, 16, 17), (0, 1, 2, 6, 8, 11, 12, 13, 14, 15, 16, 17), None)
g4_3.add_edge((0, 1, 2, 6, 8, 10, 11, 12, 14, 15, 16, 17), (0, 1, 2, 8, 10, 11, 12, 13, 14, 15, 16, 17), None)
g4_3.add_edge((0, 1, 2, 6, 8, 10, 11, 12, 14, 15, 16, 17), (0, 1, 6, 7, 8, 10, 11, 12, 14, 15, 16, 17), None)
g4_3.add_edge((0, 1, 2, 6, 8, 10, 11, 12, 14, 15, 16, 17), (0, 2, 6, 8, 10, 11, 12, 13, 14, 15, 16, 17), None)
g4_3.add_edge((0, 1, 2, 6, 8, 10, 11, 12, 14, 15, 16, 17), (1, 2, 3, 6, 8, 10, 11, 12, 14, 15, 16, 17), None)
g4_3.add_edge((0, 1, 2, 6, 8, 11, 12, 13, 14, 15, 16, 17), (0, 1, 2, 8, 10, 11, 12, 13, 14, 15, 16, 17), None)
g4_3.add_edge((0, 1, 2, 6, 8, 11, 12, 13, 14, 15, 16, 17), (0, 1, 6, 7, 8, 11, 12, 13, 14, 15, 16, 17), None)
g4_3.add_edge((0, 1, 2, 6, 8, 11, 12, 13, 14, 15, 16, 17), (0, 2, 6, 8, 10, 11, 12, 13, 14, 15, 16, 17), None)
g4_3.add_edge((0, 1, 2, 6, 8, 11, 12, 13, 14, 15, 16, 17), (1, 2, 3, 6, 8, 11, 12, 13, 14, 15, 16, 17), None)
g4_3.add_edge((0, 1, 2, 7, 8, 9, 10, 11, 12, 13, 14, 15), (0, 1, 2, 7, 8, 9, 10, 11, 12, 14, 15, 16), None)
g4_3.add_edge((0, 1, 2, 7, 8, 9, 10, 11, 12, 13, 14, 15), (0, 1, 2, 7, 8, 9, 11, 12, 13, 14, 15, 16), None)
g4_3.add_edge((0, 1, 2, 7, 8, 9, 10, 11, 12, 13, 14, 15), (0, 1, 2, 8, 9, 10, 11, 12, 13, 14, 15, 16), None)
g4_3.add_edge((0, 1, 2, 7, 8, 9, 10, 11, 12, 13, 14, 15), (0, 1, 7, 8, 9, 10, 11, 12, 13, 14, 15, 17), None)
g4_3.add_edge((0, 1, 2, 7, 8, 9, 10, 11, 12, 13, 14, 15), (0, 2, 6, 7, 8, 9, 10, 11, 12, 13, 14, 15), None)
g4_3.add_edge((0, 1, 2, 7, 8, 9, 10, 11, 12, 13, 14, 15), (1, 2, 3, 7, 8, 9, 10, 11, 12, 13, 14, 15), None)
g4_3.add_edge((0, 1, 2, 7, 8, 9, 10, 11, 12, 14, 15, 16), (0, 1, 2, 7, 8, 9, 10, 11, 12, 14, 16, 17), None)
g4_3.add_edge((0, 1, 2, 7, 8, 9, 10, 11, 12, 14, 15, 16), (0, 1, 2, 7, 8, 9, 11, 12, 13, 14, 15, 16), None)
g4_3.add_edge((0, 1, 2, 7, 8, 9, 10, 11, 12, 14, 15, 16), (0, 1, 2, 8, 9, 10, 11, 12, 13, 14, 15, 16), None)
g4_3.add_edge((0, 1, 2, 7, 8, 9, 10, 11, 12, 14, 15, 16), (0, 1, 7, 8, 9, 10, 11, 12, 14, 15, 16, 17), None)
g4_3.add_edge((0, 1, 2, 7, 8, 9, 10, 11, 12, 14, 15, 16), (0, 2, 6, 7, 8, 9, 10, 11, 12, 14, 15, 16), None)
g4_3.add_edge((0, 1, 2, 7, 8, 9, 10, 11, 12, 14, 15, 16), (1, 2, 3, 7, 8, 9, 10, 11, 12, 14, 15, 16), None)
g4_3.add_edge((0, 1, 2, 7, 8, 9, 10, 11, 12, 14, 16, 17), (0, 1, 2, 7, 8, 9, 11, 12, 13, 14, 16, 17), None)
g4_3.add_edge((0, 1, 2, 7, 8, 9, 10, 11, 12, 14, 16, 17), (0, 1, 2, 8, 9, 10, 11, 12, 13, 14, 16, 17), None)
g4_3.add_edge((0, 1, 2, 7, 8, 9, 10, 11, 12, 14, 16, 17), (0, 1, 7, 8, 9, 10, 11, 12, 14, 15, 16, 17), None)
g4_3.add_edge((0, 1, 2, 7, 8, 9, 10, 11, 12, 14, 16, 17), (0, 2, 6, 7, 8, 9, 10, 11, 12, 14, 16, 17), None)
g4_3.add_edge((0, 1, 2, 7, 8, 9, 10, 11, 12, 14, 16, 17), (1, 2, 3, 7, 8, 9, 10, 11, 12, 14, 16, 17), None)
g4_3.add_edge((0, 1, 2, 7, 8, 9, 11, 12, 13, 14, 15, 16), (0, 1, 2, 7, 8, 9, 11, 12, 13, 14, 16, 17), None)
g4_3.add_edge((0, 1, 2, 7, 8, 9, 11, 12, 13, 14, 15, 16), (0, 1, 2, 7, 8, 9, 11, 13, 14, 15, 16, 17), None)
g4_3.add_edge((0, 1, 2, 7, 8, 9, 11, 12, 13, 14, 15, 16), (0, 1, 2, 8, 9, 10, 11, 12, 13, 14, 15, 16), None)
g4_3.add_edge((0, 1, 2, 7, 8, 9, 11, 12, 13, 14, 15, 16), (0, 1, 7, 8, 9, 11, 12, 13, 14, 15, 16, 17), None)
g4_3.add_edge((0, 1, 2, 7, 8, 9, 11, 12, 13, 14, 15, 16), (0, 2, 6, 7, 8, 9, 11, 12, 13, 14, 15, 16), None)
g4_3.add_edge((0, 1, 2, 7, 8, 9, 11, 12, 13, 14, 15, 16), (1, 2, 3, 7, 8, 9, 11, 12, 13, 14, 15, 16), None)
g4_3.add_edge((0, 1, 2, 7, 8, 9, 11, 12, 13, 14, 16, 17), (0, 1, 2, 7, 8, 9, 11, 13, 14, 15, 16, 17), None)
g4_3.add_edge((0, 1, 2, 7, 8, 9, 11, 12, 13, 14, 16, 17), (0, 1, 2, 8, 9, 10, 11, 12, 13, 14, 16, 17), None)
g4_3.add_edge((0, 1, 2, 7, 8, 9, 11, 12, 13, 14, 16, 17), (0, 1, 7, 8, 9, 11, 12, 13, 14, 15, 16, 17), None)
g4_3.add_edge((0, 1, 2, 7, 8, 9, 11, 12, 13, 14, 16, 17), (0, 2, 6, 7, 8, 9, 11, 12, 13, 14, 16, 17), None)
g4_3.add_edge((0, 1, 2, 7, 8, 9, 11, 12, 13, 14, 16, 17), (1, 2, 3, 7, 8, 9, 11, 12, 13, 14, 16, 17), None)
g4_3.add_edge((0, 1, 2, 7, 8, 9, 11, 13, 14, 15, 16, 17), (0, 1, 2, 8, 9, 10, 11, 13, 14, 15, 16, 17), None)
g4_3.add_edge((0, 1, 2, 7, 8, 9, 11, 13, 14, 15, 16, 17), (0, 1, 7, 8, 9, 11, 12, 13, 14, 15, 16, 17), None)
g4_3.add_edge((0, 1, 2, 7, 8, 9, 11, 13, 14, 15, 16, 17), (0, 2, 6, 7, 8, 9, 11, 13, 14, 15, 16, 17), None)
g4_3.add_edge((0, 1, 2, 7, 8, 9, 11, 13, 14, 15, 16, 17), (1, 2, 3, 7, 8, 9, 11, 13, 14, 15, 16, 17), None)
g4_3.add_edge((0, 1, 2, 8, 9, 10, 11, 12, 13, 14, 15, 16), (0, 1, 2, 8, 9, 10, 11, 12, 13, 14, 16, 17), None)
g4_3.add_edge((0, 1, 2, 8, 9, 10, 11, 12, 13, 14, 15, 16), (0, 1, 2, 8, 9, 10, 11, 13, 14, 15, 16, 17), None)
g4_3.add_edge((0, 1, 2, 8, 9, 10, 11, 12, 13, 14, 15, 16), (0, 1, 2, 8, 10, 11, 12, 13, 14, 15, 16, 17), None)
g4_3.add_edge((0, 1, 2, 8, 9, 10, 11, 12, 13, 14, 15, 16), (0, 1, 8, 9, 10, 11, 12, 13, 14, 15, 16, 17), None)
g4_3.add_edge((0, 1, 2, 8, 9, 10, 11, 12, 13, 14, 15, 16), (0, 2, 6, 8, 9, 10, 11, 12, 13, 14, 15, 16), None)
g4_3.add_edge((0, 1, 2, 8, 9, 10, 11, 12, 13, 14, 15, 16), (1, 2, 3, 8, 9, 10, 11, 12, 13, 14, 15, 16), None)
g4_3.add_edge((0, 1, 2, 8, 9, 10, 11, 12, 13, 14, 16, 17), (0, 1, 2, 8, 9, 10, 11, 13, 14, 15, 16, 17), None)
g4_3.add_edge((0, 1, 2, 8, 9, 10, 11, 12, 13, 14, 16, 17), (0, 1, 2, 8, 10, 11, 12, 13, 14, 15, 16, 17), None)
g4_3.add_edge((0, 1, 2, 8, 9, 10, 11, 12, 13, 14, 16, 17), (0, 1, 8, 9, 10, 11, 12, 13, 14, 15, 16, 17), None)
g4_3.add_edge((0, 1, 2, 8, 9, 10, 11, 12, 13, 14, 16, 17), (0, 2, 6, 8, 9, 10, 11, 12, 13, 14, 16, 17), None)
g4_3.add_edge((0, 1, 2, 8, 9, 10, 11, 12, 13, 14, 16, 17), (1, 2, 3, 8, 9, 10, 11, 12, 13, 14, 16, 17), None)
g4_3.add_edge((0, 1, 2, 8, 9, 10, 11, 13, 14, 15, 16, 17), (0, 1, 2, 8, 10, 11, 12, 13, 14, 15, 16, 17), None)
g4_3.add_edge((0, 1, 2, 8, 9, 10, 11, 13, 14, 15, 16, 17), (0, 1, 8, 9, 10, 11, 12, 13, 14, 15, 16, 17), None)
g4_3.add_edge((0, 1, 2, 8, 9, 10, 11, 13, 14, 15, 16, 17), (0, 2, 6, 8, 9, 10, 11, 13, 14, 15, 16, 17), None)
g4_3.add_edge((0, 1, 2, 8, 9, 10, 11, 13, 14, 15, 16, 17), (1, 2, 3, 8, 9, 10, 11, 13, 14, 15, 16, 17), None)
g4_3.add_edge((0, 1, 2, 8, 10, 11, 12, 13, 14, 15, 16, 17), (0, 1, 8, 9, 10, 11, 12, 13, 14, 15, 16, 17), None)
g4_3.add_edge((0, 1, 2, 8, 10, 11, 12, 13, 14, 15, 16, 17), (0, 2, 6, 8, 10, 11, 12, 13, 14, 15, 16, 17), None)
g4_3.add_edge((0, 1, 2, 8, 10, 11, 12, 13, 14, 15, 16, 17), (1, 2, 3, 8, 10, 11, 12, 13, 14, 15, 16, 17), None)
g4_3.add_edge((0, 1, 3, 4, 5, 6, 7, 8, 9, 10, 11, 17), (0, 1, 3, 4, 5, 6, 7, 8, 9, 11, 15, 17), None)
g4_3.add_edge((0, 1, 3, 4, 5, 6, 7, 8, 9, 10, 11, 17), (0, 1, 3, 4, 5, 6, 7, 8, 10, 11, 12, 17), None)
g4_3.add_edge((0, 1, 3, 4, 5, 6, 7, 8, 9, 10, 11, 17), (0, 1, 3, 4, 5, 6, 8, 9, 10, 11, 15, 17), None)
g4_3.add_edge((0, 1, 3, 4, 5, 6, 7, 8, 9, 10, 11, 17), (0, 1, 3, 4, 5, 7, 8, 9, 10, 11, 12, 17), None)
g4_3.add_edge((0, 1, 3, 4, 5, 6, 7, 8, 9, 10, 11, 17), (0, 1, 3, 5, 6, 7, 8, 9, 10, 11, 15, 17), None)
g4_3.add_edge((0, 1, 3, 4, 5, 6, 7, 8, 9, 10, 11, 17), (0, 1, 4, 5, 6, 7, 8, 9, 10, 11, 12, 17), None)
g4_3.add_edge((0, 1, 3, 4, 5, 6, 7, 8, 9, 10, 11, 17), (0, 3, 4, 5, 6, 7, 8, 9, 10, 11, 16, 17), None)
g4_3.add_edge((0, 1, 3, 4, 5, 6, 7, 8, 9, 10, 11, 17), (1, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 17), None)
g4_3.add_edge((0, 1, 3, 4, 5, 6, 7, 8, 9, 11, 15, 17), (0, 1, 3, 4, 5, 6, 7, 8, 9, 15, 16, 17), None)
g4_3.add_edge((0, 1, 3, 4, 5, 6, 7, 8, 9, 11, 15, 17), (0, 1, 3, 4, 5, 6, 7, 8, 11, 13, 15, 17), None)
g4_3.add_edge((0, 1, 3, 4, 5, 6, 7, 8, 9, 11, 15, 17), (0, 1, 3, 4, 5, 6, 8, 9, 10, 11, 15, 17), None)
g4_3.add_edge((0, 1, 3, 4, 5, 6, 7, 8, 9, 11, 15, 17), (0, 1, 3, 4, 5, 7, 8, 9, 11, 13, 15, 17), None)
g4_3.add_edge((0, 1, 3, 4, 5, 6, 7, 8, 9, 11, 15, 17), (0, 1, 3, 5, 6, 7, 8, 9, 10, 11, 15, 17), None)
g4_3.add_edge((0, 1, 3, 4, 5, 6, 7, 8, 9, 11, 15, 17), (0, 1, 4, 5, 6, 7, 8, 9, 11, 13, 15, 17), None)
g4_3.add_edge((0, 1, 3, 4, 5, 6, 7, 8, 9, 11, 15, 17), (0, 3, 4, 5, 6, 7, 8, 9, 11, 15, 16, 17), None)
g4_3.add_edge((0, 1, 3, 4, 5, 6, 7, 8, 9, 11, 15, 17), (1, 3, 4, 5, 6, 7, 8, 9, 11, 13, 15, 17), None)
g4_3.add_edge((0, 1, 3, 4, 5, 6, 7, 8, 9, 15, 16, 17), (0, 1, 3, 4, 5, 6, 7, 8, 14, 15, 16, 17), None)
g4_3.add_edge((0, 1, 3, 4, 5, 6, 7, 8, 9, 15, 16, 17), (0, 1, 3, 4, 5, 6, 8, 9, 10, 15, 16, 17), None)
g4_3.add_edge((0, 1, 3, 4, 5, 6, 7, 8, 9, 15, 16, 17), (0, 1, 3, 4, 5, 7, 8, 9, 14, 15, 16, 17), None)
g4_3.add_edge((0, 1, 3, 4, 5, 6, 7, 8, 9, 15, 16, 17), (0, 1, 3, 5, 6, 7, 8, 9, 10, 15, 16, 17), None)
g4_3.add_edge((0, 1, 3, 4, 5, 6, 7, 8, 9, 15, 16, 17), (0, 1, 4, 5, 6, 7, 8, 9, 14, 15, 16, 17), None)
g4_3.add_edge((0, 1, 3, 4, 5, 6, 7, 8, 9, 15, 16, 17), (0, 3, 4, 5, 6, 7, 8, 9, 11, 15, 16, 17), None)
g4_3.add_edge((0, 1, 3, 4, 5, 6, 7, 8, 9, 15, 16, 17), (1, 3, 4, 5, 6, 7, 8, 9, 14, 15, 16, 17), None)
g4_3.add_edge((0, 1, 3, 4, 5, 6, 7, 8, 10, 11, 12, 17), (0, 1, 3, 4, 5, 6, 7, 8, 11, 12, 13, 17), None)
g4_3.add_edge((0, 1, 3, 4, 5, 6, 7, 8, 10, 11, 12, 17), (0, 1, 3, 4, 5, 6, 8, 10, 11, 12, 15, 17), None)
g4_3.add_edge((0, 1, 3, 4, 5, 6, 7, 8, 10, 11, 12, 17), (0, 1, 3, 4, 5, 7, 8, 9, 10, 11, 12, 17), None)
g4_3.add_edge((0, 1, 3, 4, 5, 6, 7, 8, 10, 11, 12, 17), (0, 1, 3, 5, 6, 7, 8, 10, 11, 12, 15, 17), None)
g4_3.add_edge((0, 1, 3, 4, 5, 6, 7, 8, 10, 11, 12, 17), (0, 1, 4, 5, 6, 7, 8, 9, 10, 11, 12, 17), None)
g4_3.add_edge((0, 1, 3, 4, 5, 6, 7, 8, 10, 11, 12, 17), (0, 3, 4, 5, 6, 7, 8, 10, 11, 12, 16, 17), None)
g4_3.add_edge((0, 1, 3, 4, 5, 6, 7, 8, 10, 11, 12, 17), (1, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 17), None)
g4_3.add_edge((0, 1, 3, 4, 5, 6, 7, 8, 11, 12, 13, 17), (0, 1, 3, 4, 5, 6, 7, 8, 11, 13, 15, 17), None)
g4_3.add_edge((0, 1, 3, 4, 5, 6, 7, 8, 11, 12, 13, 17), (0, 1, 3, 4, 5, 6, 7, 8, 12, 13, 14, 17), None)
g4_3.add_edge((0, 1, 3, 4, 5, 6, 7, 8, 11, 12, 13, 17), (0, 1, 3, 4, 5, 6, 8, 11, 12, 13, 15, 17), None)
g4_3.add_edge((0, 1, 3, 4, 5, 6, 7, 8, 11, 12, 13, 17), (0, 1, 3, 4, 5, 7, 8, 9, 11, 12, 13, 17), None)
g4_3.add_edge((0, 1, 3, 4, 5, 6, 7, 8, 11, 12, 13, 17), (0, 1, 3, 5, 6, 7, 8, 11, 12, 13, 15, 17), None)
g4_3.add_edge((0, 1, 3, 4, 5, 6, 7, 8, 11, 12, 13, 17), (0, 1, 4, 5, 6, 7, 8, 9, 11, 12, 13, 17), None)
g4_3.add_edge((0, 1, 3, 4, 5, 6, 7, 8, 11, 12, 13, 17), (0, 3, 4, 5, 6, 7, 8, 11, 12, 13, 16, 17), None)
g4_3.add_edge((0, 1, 3, 4, 5, 6, 7, 8, 11, 12, 13, 17), (1, 3, 4, 5, 6, 7, 8, 9, 11, 12, 13, 17), None)
g4_3.add_edge((0, 1, 3, 4, 5, 6, 7, 8, 11, 13, 15, 17), (0, 1, 3, 4, 5, 6, 7, 8, 13, 14, 15, 17), None)
g4_3.add_edge((0, 1, 3, 4, 5, 6, 7, 8, 11, 13, 15, 17), (0, 1, 3, 4, 5, 6, 8, 11, 12, 13, 15, 17), None)
g4_3.add_edge((0, 1, 3, 4, 5, 6, 7, 8, 11, 13, 15, 17), (0, 1, 3, 4, 5, 7, 8, 9, 11, 13, 15, 17), None)
g4_3.add_edge((0, 1, 3, 4, 5, 6, 7, 8, 11, 13, 15, 17), (0, 1, 3, 5, 6, 7, 8, 11, 12, 13, 15, 17), None)
g4_3.add_edge((0, 1, 3, 4, 5, 6, 7, 8, 11, 13, 15, 17), (0, 1, 4, 5, 6, 7, 8, 9, 11, 13, 15, 17), None)
g4_3.add_edge((0, 1, 3, 4, 5, 6, 7, 8, 11, 13, 15, 17), (0, 3, 4, 5, 6, 7, 8, 11, 13, 15, 16, 17), None)
g4_3.add_edge((0, 1, 3, 4, 5, 6, 7, 8, 11, 13, 15, 17), (1, 3, 4, 5, 6, 7, 8, 9, 11, 13, 15, 17), None)
g4_3.add_edge((0, 1, 3, 4, 5, 6, 7, 8, 12, 13, 14, 17), (0, 1, 3, 4, 5, 6, 7, 8, 13, 14, 15, 17), None)
g4_3.add_edge((0, 1, 3, 4, 5, 6, 7, 8, 12, 13, 14, 17), (0, 1, 3, 4, 5, 6, 8, 12, 13, 14, 15, 17), None)
g4_3.add_edge((0, 1, 3, 4, 5, 6, 7, 8, 12, 13, 14, 17), (0, 1, 3, 4, 5, 7, 8, 9, 12, 13, 14, 17), None)
g4_3.add_edge((0, 1, 3, 4, 5, 6, 7, 8, 12, 13, 14, 17), (0, 1, 3, 5, 6, 7, 8, 12, 13, 14, 15, 17), None)
g4_3.add_edge((0, 1, 3, 4, 5, 6, 7, 8, 12, 13, 14, 17), (0, 1, 4, 5, 6, 7, 8, 9, 12, 13, 14, 17), None)
g4_3.add_edge((0, 1, 3, 4, 5, 6, 7, 8, 12, 13, 14, 17), (0, 3, 4, 5, 6, 7, 8, 12, 13, 14, 16, 17), None)
g4_3.add_edge((0, 1, 3, 4, 5, 6, 7, 8, 12, 13, 14, 17), (1, 3, 4, 5, 6, 7, 8, 9, 12, 13, 14, 17), None)
g4_3.add_edge((0, 1, 3, 4, 5, 6, 7, 8, 13, 14, 15, 17), (0, 1, 3, 4, 5, 6, 7, 8, 14, 15, 16, 17), None)
g4_3.add_edge((0, 1, 3, 4, 5, 6, 7, 8, 13, 14, 15, 17), (0, 1, 3, 4, 5, 6, 8, 12, 13, 14, 15, 17), None)
g4_3.add_edge((0, 1, 3, 4, 5, 6, 7, 8, 13, 14, 15, 17), (0, 1, 3, 4, 5, 7, 8, 9, 13, 14, 15, 17), None)
g4_3.add_edge((0, 1, 3, 4, 5, 6, 7, 8, 13, 14, 15, 17), (0, 1, 3, 5, 6, 7, 8, 12, 13, 14, 15, 17), None)
g4_3.add_edge((0, 1, 3, 4, 5, 6, 7, 8, 13, 14, 15, 17), (0, 1, 4, 5, 6, 7, 8, 9, 13, 14, 15, 17), None)
g4_3.add_edge((0, 1, 3, 4, 5, 6, 7, 8, 13, 14, 15, 17), (0, 3, 4, 5, 6, 7, 8, 13, 14, 15, 16, 17), None)
g4_3.add_edge((0, 1, 3, 4, 5, 6, 7, 8, 13, 14, 15, 17), (1, 3, 4, 5, 6, 7, 8, 9, 13, 14, 15, 17), None)
g4_3.add_edge((0, 1, 3, 4, 5, 6, 7, 8, 14, 15, 16, 17), (0, 1, 3, 4, 5, 6, 8, 12, 14, 15, 16, 17), None)
g4_3.add_edge((0, 1, 3, 4, 5, 6, 7, 8, 14, 15, 16, 17), (0, 1, 3, 4, 5, 7, 8, 9, 14, 15, 16, 17), None)
g4_3.add_edge((0, 1, 3, 4, 5, 6, 7, 8, 14, 15, 16, 17), (0, 1, 3, 5, 6, 7, 8, 12, 14, 15, 16, 17), None)
g4_3.add_edge((0, 1, 3, 4, 5, 6, 7, 8, 14, 15, 16, 17), (0, 1, 4, 5, 6, 7, 8, 9, 14, 15, 16, 17), None)
g4_3.add_edge((0, 1, 3, 4, 5, 6, 7, 8, 14, 15, 16, 17), (0, 3, 4, 5, 6, 7, 8, 13, 14, 15, 16, 17), None)
g4_3.add_edge((0, 1, 3, 4, 5, 6, 7, 8, 14, 15, 16, 17), (1, 3, 4, 5, 6, 7, 8, 9, 14, 15, 16, 17), None)
g4_3.add_edge((0, 1, 3, 4, 5, 6, 8, 9, 10, 11, 15, 17), (0, 1, 3, 4, 5, 6, 8, 9, 10, 15, 16, 17), None)
g4_3.add_edge((0, 1, 3, 4, 5, 6, 8, 9, 10, 11, 15, 17), (0, 1, 3, 4, 5, 6, 8, 10, 11, 12, 15, 17), None)
g4_3.add_edge((0, 1, 3, 4, 5, 6, 8, 9, 10, 11, 15, 17), (0, 1, 3, 4, 5, 6, 9, 10, 11, 15, 16, 17), None)
g4_3.add_edge((0, 1, 3, 4, 5, 6, 8, 9, 10, 11, 15, 17), (0, 1, 3, 4, 5, 8, 9, 10, 11, 13, 15, 17), None)
g4_3.add_edge((0, 1, 3, 4, 5, 6, 8, 9, 10, 11, 15, 17), (0, 1, 3, 5, 6, 7, 8, 9, 10, 11, 15, 17), None)
g4_3.add_edge((0, 1, 3, 4, 5, 6, 8, 9, 10, 11, 15, 17), (0, 1, 4, 5, 6, 8, 9, 10, 11, 13, 15, 17), None)
g4_3.add_edge((0, 1, 3, 4, 5, 6, 8, 9, 10, 11, 15, 17), (0, 3, 4, 5, 6, 8, 9, 10, 11, 15, 16, 17), None)
g4_3.add_edge((0, 1, 3, 4, 5, 6, 8, 9, 10, 11, 15, 17), (1, 3, 4, 5, 6, 8, 9, 10, 11, 13, 15, 17), None)
g4_3.add_edge((0, 1, 3, 4, 5, 6, 8, 9, 10, 15, 16, 17), (0, 1, 3, 4, 5, 6, 8, 10, 12, 15, 16, 17), None)
g4_3.add_edge((0, 1, 3, 4, 5, 6, 8, 9, 10, 15, 16, 17), (0, 1, 3, 4, 5, 6, 9, 10, 11, 15, 16, 17), None)
g4_3.add_edge((0, 1, 3, 4, 5, 6, 8, 9, 10, 15, 16, 17), (0, 1, 3, 4, 5, 8, 9, 10, 14, 15, 16, 17), None)
g4_3.add_edge((0, 1, 3, 4, 5, 6, 8, 9, 10, 15, 16, 17), (0, 1, 3, 5, 6, 7, 8, 9, 10, 15, 16, 17), None)
g4_3.add_edge((0, 1, 3, 4, 5, 6, 8, 9, 10, 15, 16, 17), (0, 1, 4, 5, 6, 8, 9, 10, 14, 15, 16, 17), None)
g4_3.add_edge((0, 1, 3, 4, 5, 6, 8, 9, 10, 15, 16, 17), (0, 3, 4, 5, 6, 8, 9, 10, 11, 15, 16, 17), None)
g4_3.add_edge((0, 1, 3, 4, 5, 6, 8, 9, 10, 15, 16, 17), (1, 3, 4, 5, 6, 8, 9, 10, 14, 15, 16, 17), None)
g4_3.add_edge((0, 1, 3, 4, 5, 6, 8, 10, 11, 12, 15, 17), (0, 1, 3, 4, 5, 6, 8, 10, 12, 15, 16, 17), None)
g4_3.add_edge((0, 1, 3, 4, 5, 6, 8, 10, 11, 12, 15, 17), (0, 1, 3, 4, 5, 6, 8, 11, 12, 13, 15, 17), None)
g4_3.add_edge((0, 1, 3, 4, 5, 6, 8, 10, 11, 12, 15, 17), (0, 1, 3, 4, 5, 6, 10, 11, 12, 15, 16, 17), None)
g4_3.add_edge((0, 1, 3, 4, 5, 6, 8, 10, 11, 12, 15, 17), (0, 1, 3, 4, 5, 8, 10, 11, 12, 13, 15, 17), None)
g4_3.add_edge((0, 1, 3, 4, 5, 6, 8, 10, 11, 12, 15, 17), (0, 1, 3, 5, 6, 7, 8, 10, 11, 12, 15, 17), None)
g4_3.add_edge((0, 1, 3, 4, 5, 6, 8, 10, 11, 12, 15, 17), (0, 1, 4, 5, 6, 8, 10, 11, 12, 13, 15, 17), None)
g4_3.add_edge((0, 1, 3, 4, 5, 6, 8, 10, 11, 12, 15, 17), (0, 3, 4, 5, 6, 8, 10, 11, 12, 15, 16, 17), None)
g4_3.add_edge((0, 1, 3, 4, 5, 6, 8, 10, 11, 12, 15, 17), (1, 3, 4, 5, 6, 8, 10, 11, 12, 13, 15, 17), None)
g4_3.add_edge((0, 1, 3, 4, 5, 6, 8, 10, 12, 15, 16, 17), (0, 1, 3, 4, 5, 6, 8, 12, 14, 15, 16, 17), None)
g4_3.add_edge((0, 1, 3, 4, 5, 6, 8, 10, 12, 15, 16, 17), (0, 1, 3, 4, 5, 6, 10, 11, 12, 15, 16, 17), None)
g4_3.add_edge((0, 1, 3, 4, 5, 6, 8, 10, 12, 15, 16, 17), (0, 1, 3, 4, 5, 8, 10, 12, 14, 15, 16, 17), None)
g4_3.add_edge((0, 1, 3, 4, 5, 6, 8, 10, 12, 15, 16, 17), (0, 1, 3, 5, 6, 7, 8, 10, 12, 15, 16, 17), None)
g4_3.add_edge((0, 1, 3, 4, 5, 6, 8, 10, 12, 15, 16, 17), (0, 1, 4, 5, 6, 8, 10, 12, 14, 15, 16, 17), None)
g4_3.add_edge((0, 1, 3, 4, 5, 6, 8, 10, 12, 15, 16, 17), (0, 3, 4, 5, 6, 8, 10, 11, 12, 15, 16, 17), None)
g4_3.add_edge((0, 1, 3, 4, 5, 6, 8, 10, 12, 15, 16, 17), (1, 3, 4, 5, 6, 8, 10, 12, 14, 15, 16, 17), None)
g4_3.add_edge((0, 1, 3, 4, 5, 6, 8, 11, 12, 13, 15, 17), (0, 1, 3, 4, 5, 6, 8, 12, 13, 14, 15, 17), None)
g4_3.add_edge((0, 1, 3, 4, 5, 6, 8, 11, 12, 13, 15, 17), (0, 1, 3, 4, 5, 6, 11, 12, 13, 15, 16, 17), None)
g4_3.add_edge((0, 1, 3, 4, 5, 6, 8, 11, 12, 13, 15, 17), (0, 1, 3, 4, 5, 8, 10, 11, 12, 13, 15, 17), None)
g4_3.add_edge((0, 1, 3, 4, 5, 6, 8, 11, 12, 13, 15, 17), (0, 1, 3, 5, 6, 7, 8, 11, 12, 13, 15, 17), None)
g4_3.add_edge((0, 1, 3, 4, 5, 6, 8, 11, 12, 13, 15, 17), (0, 1, 4, 5, 6, 8, 10, 11, 12, 13, 15, 17), None)
g4_3.add_edge((0, 1, 3, 4, 5, 6, 8, 11, 12, 13, 15, 17), (0, 3, 4, 5, 6, 8, 11, 12, 13, 15, 16, 17), None)
g4_3.add_edge((0, 1, 3, 4, 5, 6, 8, 11, 12, 13, 15, 17), (1, 3, 4, 5, 6, 8, 10, 11, 12, 13, 15, 17), None)
g4_3.add_edge((0, 1, 3, 4, 5, 6, 8, 12, 13, 14, 15, 17), (0, 1, 3, 4, 5, 6, 8, 12, 14, 15, 16, 17), None)
g4_3.add_edge((0, 1, 3, 4, 5, 6, 8, 12, 13, 14, 15, 17), (0, 1, 3, 4, 5, 6, 12, 13, 14, 15, 16, 17), None)
g4_3.add_edge((0, 1, 3, 4, 5, 6, 8, 12, 13, 14, 15, 17), (0, 1, 3, 4, 5, 8, 10, 12, 13, 14, 15, 17), None)
g4_3.add_edge((0, 1, 3, 4, 5, 6, 8, 12, 13, 14, 15, 17), (0, 1, 3, 5, 6, 7, 8, 12, 13, 14, 15, 17), None)
g4_3.add_edge((0, 1, 3, 4, 5, 6, 8, 12, 13, 14, 15, 17), (0, 1, 4, 5, 6, 8, 10, 12, 13, 14, 15, 17), None)
g4_3.add_edge((0, 1, 3, 4, 5, 6, 8, 12, 13, 14, 15, 17), (0, 3, 4, 5, 6, 8, 12, 13, 14, 15, 16, 17), None)
g4_3.add_edge((0, 1, 3, 4, 5, 6, 8, 12, 13, 14, 15, 17), (1, 3, 4, 5, 6, 8, 10, 12, 13, 14, 15, 17), None)
g4_3.add_edge((0, 1, 3, 4, 5, 6, 8, 12, 14, 15, 16, 17), (0, 1, 3, 4, 5, 6, 12, 13, 14, 15, 16, 17), None)
g4_3.add_edge((0, 1, 3, 4, 5, 6, 8, 12, 14, 15, 16, 17), (0, 1, 3, 4, 5, 8, 10, 12, 14, 15, 16, 17), None)
g4_3.add_edge((0, 1, 3, 4, 5, 6, 8, 12, 14, 15, 16, 17), (0, 1, 3, 5, 6, 7, 8, 12, 14, 15, 16, 17), None)
g4_3.add_edge((0, 1, 3, 4, 5, 6, 8, 12, 14, 15, 16, 17), (0, 1, 4, 5, 6, 8, 10, 12, 14, 15, 16, 17), None)
g4_3.add_edge((0, 1, 3, 4, 5, 6, 8, 12, 14, 15, 16, 17), (0, 3, 4, 5, 6, 8, 12, 13, 14, 15, 16, 17), None)
g4_3.add_edge((0, 1, 3, 4, 5, 6, 8, 12, 14, 15, 16, 17), (1, 3, 4, 5, 6, 8, 10, 12, 14, 15, 16, 17), None)
g4_3.add_edge((0, 1, 3, 4, 5, 6, 9, 10, 11, 15, 16, 17), (0, 1, 3, 4, 5, 6, 10, 11, 12, 15, 16, 17), None)
g4_3.add_edge((0, 1, 3, 4, 5, 6, 9, 10, 11, 15, 16, 17), (0, 1, 3, 4, 5, 9, 10, 11, 14, 15, 16, 17), None)
g4_3.add_edge((0, 1, 3, 4, 5, 6, 9, 10, 11, 15, 16, 17), (0, 1, 3, 5, 6, 7, 9, 10, 11, 15, 16, 17), None)
g4_3.add_edge((0, 1, 3, 4, 5, 6, 9, 10, 11, 15, 16, 17), (0, 1, 4, 5, 6, 9, 10, 11, 14, 15, 16, 17), None)
g4_3.add_edge((0, 1, 3, 4, 5, 6, 9, 10, 11, 15, 16, 17), (0, 3, 4, 5, 6, 8, 9, 10, 11, 15, 16, 17), None)
g4_3.add_edge((0, 1, 3, 4, 5, 6, 9, 10, 11, 15, 16, 17), (1, 3, 4, 5, 6, 9, 10, 11, 14, 15, 16, 17), None)
g4_3.add_edge((0, 1, 3, 4, 5, 6, 10, 11, 12, 15, 16, 17), (0, 1, 3, 4, 5, 6, 11, 12, 13, 15, 16, 17), None)
g4_3.add_edge((0, 1, 3, 4, 5, 6, 10, 11, 12, 15, 16, 17), (0, 1, 3, 4, 5, 10, 11, 12, 14, 15, 16, 17), None)
g4_3.add_edge((0, 1, 3, 4, 5, 6, 10, 11, 12, 15, 16, 17), (0, 1, 3, 5, 6, 7, 10, 11, 12, 15, 16, 17), None)
g4_3.add_edge((0, 1, 3, 4, 5, 6, 10, 11, 12, 15, 16, 17), (0, 1, 4, 5, 6, 10, 11, 12, 14, 15, 16, 17), None)
g4_3.add_edge((0, 1, 3, 4, 5, 6, 10, 11, 12, 15, 16, 17), (0, 3, 4, 5, 6, 8, 10, 11, 12, 15, 16, 17), None)
g4_3.add_edge((0, 1, 3, 4, 5, 6, 10, 11, 12, 15, 16, 17), (1, 3, 4, 5, 6, 10, 11, 12, 14, 15, 16, 17), None)
g4_3.add_edge((0, 1, 3, 4, 5, 6, 11, 12, 13, 15, 16, 17), (0, 1, 3, 4, 5, 6, 12, 13, 14, 15, 16, 17), None)
g4_3.add_edge((0, 1, 3, 4, 5, 6, 11, 12, 13, 15, 16, 17), (0, 1, 3, 4, 5, 11, 12, 13, 14, 15, 16, 17), None)
g4_3.add_edge((0, 1, 3, 4, 5, 6, 11, 12, 13, 15, 16, 17), (0, 1, 3, 5, 6, 7, 11, 12, 13, 15, 16, 17), None)
g4_3.add_edge((0, 1, 3, 4, 5, 6, 11, 12, 13, 15, 16, 17), (0, 1, 4, 5, 6, 11, 12, 13, 14, 15, 16, 17), None)
g4_3.add_edge((0, 1, 3, 4, 5, 6, 11, 12, 13, 15, 16, 17), (0, 3, 4, 5, 6, 8, 11, 12, 13, 15, 16, 17), None)
g4_3.add_edge((0, 1, 3, 4, 5, 6, 11, 12, 13, 15, 16, 17), (1, 3, 4, 5, 6, 11, 12, 13, 14, 15, 16, 17), None)
g4_3.add_edge((0, 1, 3, 4, 5, 6, 12, 13, 14, 15, 16, 17), (0, 1, 3, 4, 5, 11, 12, 13, 14, 15, 16, 17), None)
g4_3.add_edge((0, 1, 3, 4, 5, 6, 12, 13, 14, 15, 16, 17), (0, 1, 3, 5, 6, 7, 12, 13, 14, 15, 16, 17), None)
g4_3.add_edge((0, 1, 3, 4, 5, 6, 12, 13, 14, 15, 16, 17), (0, 1, 4, 5, 6, 11, 12, 13, 14, 15, 16, 17), None)
g4_3.add_edge((0, 1, 3, 4, 5, 6, 12, 13, 14, 15, 16, 17), (0, 3, 4, 5, 6, 8, 12, 13, 14, 15, 16, 17), None)
g4_3.add_edge((0, 1, 3, 4, 5, 6, 12, 13, 14, 15, 16, 17), (1, 3, 4, 5, 6, 11, 12, 13, 14, 15, 16, 17), None)
g4_3.add_edge((0, 1, 3, 4, 5, 7, 8, 9, 10, 11, 12, 17), (0, 1, 3, 4, 5, 7, 8, 9, 11, 12, 13, 17), None)
g4_3.add_edge((0, 1, 3, 4, 5, 7, 8, 9, 10, 11, 12, 17), (0, 1, 3, 4, 5, 8, 9, 10, 11, 12, 13, 17), None)
g4_3.add_edge((0, 1, 3, 4, 5, 7, 8, 9, 10, 11, 12, 17), (0, 1, 3, 5, 7, 8, 9, 10, 11, 12, 15, 17), None)
g4_3.add_edge((0, 1, 3, 4, 5, 7, 8, 9, 10, 11, 12, 17), (0, 1, 4, 5, 6, 7, 8, 9, 10, 11, 12, 17), None)
g4_3.add_edge((0, 1, 3, 4, 5, 7, 8, 9, 10, 11, 12, 17), (0, 3, 4, 5, 7, 8, 9, 10, 11, 12, 16, 17), None)
g4_3.add_edge((0, 1, 3, 4, 5, 7, 8, 9, 10, 11, 12, 17), (1, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 17), None)
g4_3.add_edge((0, 1, 3, 4, 5, 7, 8, 9, 11, 12, 13, 17), (0, 1, 3, 4, 5, 7, 8, 9, 11, 13, 15, 17), None)
g4_3.add_edge((0, 1, 3, 4, 5, 7, 8, 9, 11, 12, 13, 17), (0, 1, 3, 4, 5, 7, 8, 9, 12, 13, 14, 17), None)
g4_3.add_edge((0, 1, 3, 4, 5, 7, 8, 9, 11, 12, 13, 17), (0, 1, 3, 4, 5, 8, 9, 10, 11, 12, 13, 17), None)
g4_3.add_edge((0, 1, 3, 4, 5, 7, 8, 9, 11, 12, 13, 17), (0, 1, 3, 5, 7, 8, 9, 11, 12, 13, 15, 17), None)
g4_3.add_edge((0, 1, 3, 4, 5, 7, 8, 9, 11, 12, 13, 17), (0, 1, 4, 5, 6, 7, 8, 9, 11, 12, 13, 17), None)
g4_3.add_edge((0, 1, 3, 4, 5, 7, 8, 9, 11, 12, 13, 17), (0, 3, 4, 5, 7, 8, 9, 11, 12, 13, 16, 17), None)
g4_3.add_edge((0, 1, 3, 4, 5, 7, 8, 9, 11, 12, 13, 17), (1, 3, 4, 5, 6, 7, 8, 9, 11, 12, 13, 17), None)
g4_3.add_edge((0, 1, 3, 4, 5, 7, 8, 9, 11, 13, 15, 17), (0, 1, 3, 4, 5, 7, 8, 9, 13, 14, 15, 17), None)
g4_3.add_edge((0, 1, 3, 4, 5, 7, 8, 9, 11, 13, 15, 17), (0, 1, 3, 4, 5, 8, 9, 10, 11, 13, 15, 17), None)
g4_3.add_edge((0, 1, 3, 4, 5, 7, 8, 9, 11, 13, 15, 17), (0, 1, 3, 5, 7, 8, 9, 11, 12, 13, 15, 17), None)
g4_3.add_edge((0, 1, 3, 4, 5, 7, 8, 9, 11, 13, 15, 17), (0, 1, 4, 5, 6, 7, 8, 9, 11, 13, 15, 17), None)
g4_3.add_edge((0, 1, 3, 4, 5, 7, 8, 9, 11, 13, 15, 17), (0, 3, 4, 5, 7, 8, 9, 11, 13, 15, 16, 17), None)
g4_3.add_edge((0, 1, 3, 4, 5, 7, 8, 9, 11, 13, 15, 17), (1, 3, 4, 5, 6, 7, 8, 9, 11, 13, 15, 17), None)
g4_3.add_edge((0, 1, 3, 4, 5, 7, 8, 9, 12, 13, 14, 17), (0, 1, 3, 4, 5, 7, 8, 9, 13, 14, 15, 17), None)
g4_3.add_edge((0, 1, 3, 4, 5, 7, 8, 9, 12, 13, 14, 17), (0, 1, 3, 4, 5, 8, 9, 10, 12, 13, 14, 17), None)
g4_3.add_edge((0, 1, 3, 4, 5, 7, 8, 9, 12, 13, 14, 17), (0, 1, 3, 5, 7, 8, 9, 12, 13, 14, 15, 17), None)
g4_3.add_edge((0, 1, 3, 4, 5, 7, 8, 9, 12, 13, 14, 17), (0, 1, 4, 5, 6, 7, 8, 9, 12, 13, 14, 17), None)
g4_3.add_edge((0, 1, 3, 4, 5, 7, 8, 9, 12, 13, 14, 17), (0, 3, 4, 5, 7, 8, 9, 12, 13, 14, 16, 17), None)
g4_3.add_edge((0, 1, 3, 4, 5, 7, 8, 9, 12, 13, 14, 17), (1, 3, 4, 5, 6, 7, 8, 9, 12, 13, 14, 17), None)
g4_3.add_edge((0, 1, 3, 4, 5, 7, 8, 9, 13, 14, 15, 17), (0, 1, 3, 4, 5, 7, 8, 9, 14, 15, 16, 17), None)
g4_3.add_edge((0, 1, 3, 4, 5, 7, 8, 9, 13, 14, 15, 17), (0, 1, 3, 4, 5, 8, 9, 10, 13, 14, 15, 17), None)
g4_3.add_edge((0, 1, 3, 4, 5, 7, 8, 9, 13, 14, 15, 17), (0, 1, 3, 5, 7, 8, 9, 12, 13, 14, 15, 17), None)
g4_3.add_edge((0, 1, 3, 4, 5, 7, 8, 9, 13, 14, 15, 17), (0, 1, 4, 5, 6, 7, 8, 9, 13, 14, 15, 17), None)
g4_3.add_edge((0, 1, 3, 4, 5, 7, 8, 9, 13, 14, 15, 17), (0, 3, 4, 5, 7, 8, 9, 13, 14, 15, 16, 17), None)
g4_3.add_edge((0, 1, 3, 4, 5, 7, 8, 9, 13, 14, 15, 17), (1, 3, 4, 5, 6, 7, 8, 9, 13, 14, 15, 17), None)
g4_3.add_edge((0, 1, 3, 4, 5, 7, 8, 9, 14, 15, 16, 17), (0, 1, 3, 4, 5, 8, 9, 10, 14, 15, 16, 17), None)
g4_3.add_edge((0, 1, 3, 4, 5, 7, 8, 9, 14, 15, 16, 17), (0, 1, 3, 5, 7, 8, 9, 12, 14, 15, 16, 17), None)
g4_3.add_edge((0, 1, 3, 4, 5, 7, 8, 9, 14, 15, 16, 17), (0, 1, 4, 5, 6, 7, 8, 9, 14, 15, 16, 17), None)
g4_3.add_edge((0, 1, 3, 4, 5, 7, 8, 9, 14, 15, 16, 17), (0, 3, 4, 5, 7, 8, 9, 13, 14, 15, 16, 17), None)
g4_3.add_edge((0, 1, 3, 4, 5, 7, 8, 9, 14, 15, 16, 17), (1, 3, 4, 5, 6, 7, 8, 9, 14, 15, 16, 17), None)
g4_3.add_edge((0, 1, 3, 4, 5, 8, 9, 10, 11, 12, 13, 17), (0, 1, 3, 4, 5, 8, 9, 10, 11, 13, 15, 17), None)
g4_3.add_edge((0, 1, 3, 4, 5, 8, 9, 10, 11, 12, 13, 17), (0, 1, 3, 4, 5, 8, 9, 10, 12, 13, 14, 17), None)
g4_3.add_edge((0, 1, 3, 4, 5, 8, 9, 10, 11, 12, 13, 17), (0, 1, 3, 4, 5, 8, 10, 11, 12, 13, 15, 17), None)
g4_3.add_edge((0, 1, 3, 4, 5, 8, 9, 10, 11, 12, 13, 17), (0, 1, 3, 4, 5, 9, 10, 11, 12, 13, 14, 17), None)
g4_3.add_edge((0, 1, 3, 4, 5, 8, 9, 10, 11, 12, 13, 17), (0, 1, 3, 5, 8, 9, 10, 11, 12, 13, 15, 17), None)
g4_3.add_edge((0, 1, 3, 4, 5, 8, 9, 10, 11, 12, 13, 17), (0, 1, 4, 5, 6, 8, 9, 10, 11, 12, 13, 17), None)
g4_3.add_edge((0, 1, 3, 4, 5, 8, 9, 10, 11, 12, 13, 17), (0, 3, 4, 5, 8, 9, 10, 11, 12, 13, 16, 17), None)
g4_3.add_edge((0, 1, 3, 4, 5, 8, 9, 10, 11, 12, 13, 17), (1, 3, 4, 5, 6, 8, 9, 10, 11, 12, 13, 17), None)
g4_3.add_edge((0, 1, 3, 4, 5, 8, 9, 10, 11, 13, 15, 17), (0, 1, 3, 4, 5, 8, 9, 10, 13, 14, 15, 17), None)
g4_3.add_edge((0, 1, 3, 4, 5, 8, 9, 10, 11, 13, 15, 17), (0, 1, 3, 4, 5, 8, 10, 11, 12, 13, 15, 17), None)
g4_3.add_edge((0, 1, 3, 4, 5, 8, 9, 10, 11, 13, 15, 17), (0, 1, 3, 4, 5, 9, 10, 11, 13, 14, 15, 17), None)
g4_3.add_edge((0, 1, 3, 4, 5, 8, 9, 10, 11, 13, 15, 17), (0, 1, 3, 5, 8, 9, 10, 11, 12, 13, 15, 17), None)
g4_3.add_edge((0, 1, 3, 4, 5, 8, 9, 10, 11, 13, 15, 17), (0, 1, 4, 5, 6, 8, 9, 10, 11, 13, 15, 17), None)
g4_3.add_edge((0, 1, 3, 4, 5, 8, 9, 10, 11, 13, 15, 17), (0, 3, 4, 5, 8, 9, 10, 11, 13, 15, 16, 17), None)
g4_3.add_edge((0, 1, 3, 4, 5, 8, 9, 10, 11, 13, 15, 17), (1, 3, 4, 5, 6, 8, 9, 10, 11, 13, 15, 17), None)
g4_3.add_edge((0, 1, 3, 4, 5, 8, 9, 10, 12, 13, 14, 17), (0, 1, 3, 4, 5, 8, 9, 10, 13, 14, 15, 17), None)
g4_3.add_edge((0, 1, 3, 4, 5, 8, 9, 10, 12, 13, 14, 17), (0, 1, 3, 4, 5, 8, 10, 12, 13, 14, 15, 17), None)
g4_3.add_edge((0, 1, 3, 4, 5, 8, 9, 10, 12, 13, 14, 17), (0, 1, 3, 4, 5, 9, 10, 11, 12, 13, 14, 17), None)
g4_3.add_edge((0, 1, 3, 4, 5, 8, 9, 10, 12, 13, 14, 17), (0, 1, 3, 5, 8, 9, 10, 12, 13, 14, 15, 17), None)
g4_3.add_edge((0, 1, 3, 4, 5, 8, 9, 10, 12, 13, 14, 17), (0, 1, 4, 5, 6, 8, 9, 10, 12, 13, 14, 17), None)
g4_3.add_edge((0, 1, 3, 4, 5, 8, 9, 10, 12, 13, 14, 17), (0, 3, 4, 5, 8, 9, 10, 12, 13, 14, 16, 17), None)
g4_3.add_edge((0, 1, 3, 4, 5, 8, 9, 10, 12, 13, 14, 17), (1, 3, 4, 5, 6, 8, 9, 10, 12, 13, 14, 17), None)
g4_3.add_edge((0, 1, 3, 4, 5, 8, 9, 10, 13, 14, 15, 17), (0, 1, 3, 4, 5, 8, 9, 10, 14, 15, 16, 17), None)
g4_3.add_edge((0, 1, 3, 4, 5, 8, 9, 10, 13, 14, 15, 17), (0, 1, 3, 4, 5, 8, 10, 12, 13, 14, 15, 17), None)
g4_3.add_edge((0, 1, 3, 4, 5, 8, 9, 10, 13, 14, 15, 17), (0, 1, 3, 4, 5, 9, 10, 11, 13, 14, 15, 17), None)
g4_3.add_edge((0, 1, 3, 4, 5, 8, 9, 10, 13, 14, 15, 17), (0, 1, 3, 5, 8, 9, 10, 12, 13, 14, 15, 17), None)
g4_3.add_edge((0, 1, 3, 4, 5, 8, 9, 10, 13, 14, 15, 17), (0, 1, 4, 5, 6, 8, 9, 10, 13, 14, 15, 17), None)
g4_3.add_edge((0, 1, 3, 4, 5, 8, 9, 10, 13, 14, 15, 17), (0, 3, 4, 5, 8, 9, 10, 13, 14, 15, 16, 17), None)
g4_3.add_edge((0, 1, 3, 4, 5, 8, 9, 10, 13, 14, 15, 17), (1, 3, 4, 5, 6, 8, 9, 10, 13, 14, 15, 17), None)
g4_3.add_edge((0, 1, 3, 4, 5, 8, 9, 10, 14, 15, 16, 17), (0, 1, 3, 4, 5, 8, 10, 12, 14, 15, 16, 17), None)
g4_3.add_edge((0, 1, 3, 4, 5, 8, 9, 10, 14, 15, 16, 17), (0, 1, 3, 4, 5, 9, 10, 11, 14, 15, 16, 17), None)
g4_3.add_edge((0, 1, 3, 4, 5, 8, 9, 10, 14, 15, 16, 17), (0, 1, 3, 5, 8, 9, 10, 12, 14, 15, 16, 17), None)
g4_3.add_edge((0, 1, 3, 4, 5, 8, 9, 10, 14, 15, 16, 17), (0, 1, 4, 5, 6, 8, 9, 10, 14, 15, 16, 17), None)
g4_3.add_edge((0, 1, 3, 4, 5, 8, 9, 10, 14, 15, 16, 17), (0, 3, 4, 5, 8, 9, 10, 13, 14, 15, 16, 17), None)
g4_3.add_edge((0, 1, 3, 4, 5, 8, 9, 10, 14, 15, 16, 17), (1, 3, 4, 5, 6, 8, 9, 10, 14, 15, 16, 17), None)
g4_3.add_edge((0, 1, 3, 4, 5, 8, 10, 11, 12, 13, 15, 17), (0, 1, 3, 4, 5, 8, 10, 12, 13, 14, 15, 17), None)
g4_3.add_edge((0, 1, 3, 4, 5, 8, 10, 11, 12, 13, 15, 17), (0, 1, 3, 4, 5, 10, 11, 12, 13, 14, 15, 17), None)
g4_3.add_edge((0, 1, 3, 4, 5, 8, 10, 11, 12, 13, 15, 17), (0, 1, 3, 5, 8, 9, 10, 11, 12, 13, 15, 17), None)
g4_3.add_edge((0, 1, 3, 4, 5, 8, 10, 11, 12, 13, 15, 17), (0, 1, 4, 5, 6, 8, 10, 11, 12, 13, 15, 17), None)
g4_3.add_edge((0, 1, 3, 4, 5, 8, 10, 11, 12, 13, 15, 17), (0, 3, 4, 5, 8, 10, 11, 12, 13, 15, 16, 17), None)
g4_3.add_edge((0, 1, 3, 4, 5, 8, 10, 11, 12, 13, 15, 17), (1, 3, 4, 5, 6, 8, 10, 11, 12, 13, 15, 17), None)
g4_3.add_edge((0, 1, 3, 4, 5, 8, 10, 12, 13, 14, 15, 17), (0, 1, 3, 4, 5, 8, 10, 12, 14, 15, 16, 17), None)
g4_3.add_edge((0, 1, 3, 4, 5, 8, 10, 12, 13, 14, 15, 17), (0, 1, 3, 4, 5, 10, 11, 12, 13, 14, 15, 17), None)
g4_3.add_edge((0, 1, 3, 4, 5, 8, 10, 12, 13, 14, 15, 17), (0, 1, 3, 5, 8, 9, 10, 12, 13, 14, 15, 17), None)
g4_3.add_edge((0, 1, 3, 4, 5, 8, 10, 12, 13, 14, 15, 17), (0, 1, 4, 5, 6, 8, 10, 12, 13, 14, 15, 17), None)
g4_3.add_edge((0, 1, 3, 4, 5, 8, 10, 12, 13, 14, 15, 17), (0, 3, 4, 5, 8, 10, 12, 13, 14, 15, 16, 17), None)
g4_3.add_edge((0, 1, 3, 4, 5, 8, 10, 12, 13, 14, 15, 17), (1, 3, 4, 5, 6, 8, 10, 12, 13, 14, 15, 17), None)
g4_3.add_edge((0, 1, 3, 4, 5, 8, 10, 12, 14, 15, 16, 17), (0, 1, 3, 4, 5, 10, 11, 12, 14, 15, 16, 17), None)
g4_3.add_edge((0, 1, 3, 4, 5, 8, 10, 12, 14, 15, 16, 17), (0, 1, 3, 5, 8, 9, 10, 12, 14, 15, 16, 17), None)
g4_3.add_edge((0, 1, 3, 4, 5, 8, 10, 12, 14, 15, 16, 17), (0, 1, 4, 5, 6, 8, 10, 12, 14, 15, 16, 17), None)
g4_3.add_edge((0, 1, 3, 4, 5, 8, 10, 12, 14, 15, 16, 17), (0, 3, 4, 5, 8, 10, 12, 13, 14, 15, 16, 17), None)
g4_3.add_edge((0, 1, 3, 4, 5, 8, 10, 12, 14, 15, 16, 17), (1, 3, 4, 5, 6, 8, 10, 12, 14, 15, 16, 17), None)
g4_3.add_edge((0, 1, 3, 4, 5, 9, 10, 11, 12, 13, 14, 17), (0, 1, 3, 4, 5, 9, 10, 11, 13, 14, 15, 17), None)
g4_3.add_edge((0, 1, 3, 4, 5, 9, 10, 11, 12, 13, 14, 17), (0, 1, 3, 4, 5, 10, 11, 12, 13, 14, 15, 17), None)
g4_3.add_edge((0, 1, 3, 4, 5, 9, 10, 11, 12, 13, 14, 17), (0, 1, 3, 5, 9, 10, 11, 12, 13, 14, 15, 17), None)
g4_3.add_edge((0, 1, 3, 4, 5, 9, 10, 11, 12, 13, 14, 17), (0, 1, 4, 5, 6, 9, 10, 11, 12, 13, 14, 17), None)
g4_3.add_edge((0, 1, 3, 4, 5, 9, 10, 11, 12, 13, 14, 17), (0, 3, 4, 5, 9, 10, 11, 12, 13, 14, 16, 17), None)
g4_3.add_edge((0, 1, 3, 4, 5, 9, 10, 11, 12, 13, 14, 17), (1, 3, 4, 5, 6, 9, 10, 11, 12, 13, 14, 17), None)
g4_3.add_edge((0, 1, 3, 4, 5, 9, 10, 11, 13, 14, 15, 17), (0, 1, 3, 4, 5, 9, 10, 11, 14, 15, 16, 17), None)
g4_3.add_edge((0, 1, 3, 4, 5, 9, 10, 11, 13, 14, 15, 17), (0, 1, 3, 4, 5, 10, 11, 12, 13, 14, 15, 17), None)
g4_3.add_edge((0, 1, 3, 4, 5, 9, 10, 11, 13, 14, 15, 17), (0, 1, 3, 5, 9, 10, 11, 12, 13, 14, 15, 17), None)
g4_3.add_edge((0, 1, 3, 4, 5, 9, 10, 11, 13, 14, 15, 17), (0, 1, 4, 5, 6, 9, 10, 11, 13, 14, 15, 17), None)
g4_3.add_edge((0, 1, 3, 4, 5, 9, 10, 11, 13, 14, 15, 17), (0, 3, 4, 5, 9, 10, 11, 13, 14, 15, 16, 17), None)
g4_3.add_edge((0, 1, 3, 4, 5, 9, 10, 11, 13, 14, 15, 17), (1, 3, 4, 5, 6, 9, 10, 11, 13, 14, 15, 17), None)
g4_3.add_edge((0, 1, 3, 4, 5, 9, 10, 11, 14, 15, 16, 17), (0, 1, 3, 4, 5, 10, 11, 12, 14, 15, 16, 17), None)
g4_3.add_edge((0, 1, 3, 4, 5, 9, 10, 11, 14, 15, 16, 17), (0, 1, 3, 5, 9, 10, 11, 12, 14, 15, 16, 17), None)
g4_3.add_edge((0, 1, 3, 4, 5, 9, 10, 11, 14, 15, 16, 17), (0, 1, 4, 5, 6, 9, 10, 11, 14, 15, 16, 17), None)
g4_3.add_edge((0, 1, 3, 4, 5, 9, 10, 11, 14, 15, 16, 17), (0, 3, 4, 5, 9, 10, 11, 13, 14, 15, 16, 17), None)
g4_3.add_edge((0, 1, 3, 4, 5, 9, 10, 11, 14, 15, 16, 17), (1, 3, 4, 5, 6, 9, 10, 11, 14, 15, 16, 17), None)
g4_3.add_edge((0, 1, 3, 4, 5, 10, 11, 12, 13, 14, 15, 17), (0, 1, 3, 4, 5, 10, 11, 12, 14, 15, 16, 17), None)
g4_3.add_edge((0, 1, 3, 4, 5, 10, 11, 12, 13, 14, 15, 17), (0, 1, 3, 4, 5, 11, 12, 13, 14, 15, 16, 17), None)
g4_3.add_edge((0, 1, 3, 4, 5, 10, 11, 12, 13, 14, 15, 17), (0, 1, 3, 5, 9, 10, 11, 12, 13, 14, 15, 17), None)
g4_3.add_edge((0, 1, 3, 4, 5, 10, 11, 12, 13, 14, 15, 17), (0, 1, 4, 5, 6, 10, 11, 12, 13, 14, 15, 17), None)
g4_3.add_edge((0, 1, 3, 4, 5, 10, 11, 12, 13, 14, 15, 17), (0, 3, 4, 5, 10, 11, 12, 13, 14, 15, 16, 17), None)
g4_3.add_edge((0, 1, 3, 4, 5, 10, 11, 12, 13, 14, 15, 17), (1, 3, 4, 5, 6, 10, 11, 12, 13, 14, 15, 17), None)
g4_3.add_edge((0, 1, 3, 4, 5, 10, 11, 12, 14, 15, 16, 17), (0, 1, 3, 4, 5, 11, 12, 13, 14, 15, 16, 17), None)
g4_3.add_edge((0, 1, 3, 4, 5, 10, 11, 12, 14, 15, 16, 17), (0, 1, 3, 5, 9, 10, 11, 12, 14, 15, 16, 17), None)
g4_3.add_edge((0, 1, 3, 4, 5, 10, 11, 12, 14, 15, 16, 17), (0, 1, 4, 5, 6, 10, 11, 12, 14, 15, 16, 17), None)
g4_3.add_edge((0, 1, 3, 4, 5, 10, 11, 12, 14, 15, 16, 17), (0, 3, 4, 5, 10, 11, 12, 13, 14, 15, 16, 17), None)
g4_3.add_edge((0, 1, 3, 4, 5, 10, 11, 12, 14, 15, 16, 17), (1, 3, 4, 5, 6, 10, 11, 12, 14, 15, 16, 17), None)
g4_3.add_edge((0, 1, 3, 4, 5, 11, 12, 13, 14, 15, 16, 17), (0, 1, 3, 5, 9, 11, 12, 13, 14, 15, 16, 17), None)
g4_3.add_edge((0, 1, 3, 4, 5, 11, 12, 13, 14, 15, 16, 17), (0, 1, 4, 5, 6, 11, 12, 13, 14, 15, 16, 17), None)
g4_3.add_edge((0, 1, 3, 4, 5, 11, 12, 13, 14, 15, 16, 17), (0, 3, 4, 5, 10, 11, 12, 13, 14, 15, 16, 17), None)
g4_3.add_edge((0, 1, 3, 4, 5, 11, 12, 13, 14, 15, 16, 17), (1, 3, 4, 5, 6, 11, 12, 13, 14, 15, 16, 17), None)
g4_3.add_edge((0, 1, 3, 5, 6, 7, 8, 9, 10, 11, 15, 17), (0, 1, 3, 5, 6, 7, 8, 9, 10, 15, 16, 17), None)
g4_3.add_edge((0, 1, 3, 5, 6, 7, 8, 9, 10, 11, 15, 17), (0, 1, 3, 5, 6, 7, 8, 10, 11, 12, 15, 17), None)
g4_3.add_edge((0, 1, 3, 5, 6, 7, 8, 9, 10, 11, 15, 17), (0, 1, 3, 5, 6, 7, 9, 10, 11, 15, 16, 17), None)
g4_3.add_edge((0, 1, 3, 5, 6, 7, 8, 9, 10, 11, 15, 17), (0, 1, 3, 5, 7, 8, 9, 10, 11, 12, 15, 17), None)
g4_3.add_edge((0, 1, 3, 5, 6, 7, 8, 9, 10, 11, 15, 17), (0, 1, 3, 6, 7, 8, 9, 10, 11, 15, 16, 17), None)
g4_3.add_edge((0, 1, 3, 5, 6, 7, 8, 9, 10, 11, 15, 17), (0, 1, 5, 6, 7, 8, 9, 10, 11, 13, 15, 17), None)
g4_3.add_edge((0, 1, 3, 5, 6, 7, 8, 9, 10, 11, 15, 17), (0, 3, 5, 6, 7, 8, 9, 10, 11, 15, 16, 17), None)
g4_3.add_edge((0, 1, 3, 5, 6, 7, 8, 9, 10, 11, 15, 17), (1, 3, 5, 6, 7, 8, 9, 10, 11, 13, 15, 17), None)
g4_3.add_edge((0, 1, 3, 5, 6, 7, 8, 9, 10, 15, 16, 17), (0, 1, 3, 5, 6, 7, 8, 10, 12, 15, 16, 17), None)
g4_3.add_edge((0, 1, 3, 5, 6, 7, 8, 9, 10, 15, 16, 17), (0, 1, 3, 5, 6, 7, 9, 10, 11, 15, 16, 17), None)
g4_3.add_edge((0, 1, 3, 5, 6, 7, 8, 9, 10, 15, 16, 17), (0, 1, 3, 5, 7, 8, 9, 10, 12, 15, 16, 17), None)
g4_3.add_edge((0, 1, 3, 5, 6, 7, 8, 9, 10, 15, 16, 17), (0, 1, 3, 6, 7, 8, 9, 10, 11, 15, 16, 17), None)
g4_3.add_edge((0, 1, 3, 5, 6, 7, 8, 9, 10, 15, 16, 17), (0, 1, 5, 6, 7, 8, 9, 10, 14, 15, 16, 17), None)
g4_3.add_edge((0, 1, 3, 5, 6, 7, 8, 9, 10, 15, 16, 17), (0, 3, 5, 6, 7, 8, 9, 10, 11, 15, 16, 17), None)
g4_3.add_edge((0, 1, 3, 5, 6, 7, 8, 9, 10, 15, 16, 17), (1, 3, 5, 6, 7, 8, 9, 10, 14, 15, 16, 17), None)
g4_3.add_edge((0, 1, 3, 5, 6, 7, 8, 10, 11, 12, 15, 17), (0, 1, 3, 5, 6, 7, 8, 10, 12, 15, 16, 17), None)
g4_3.add_edge((0, 1, 3, 5, 6, 7, 8, 10, 11, 12, 15, 17), (0, 1, 3, 5, 6, 7, 8, 11, 12, 13, 15, 17), None)
g4_3.add_edge((0, 1, 3, 5, 6, 7, 8, 10, 11, 12, 15, 17), (0, 1, 3, 5, 6, 7, 10, 11, 12, 15, 16, 17), None)
g4_3.add_edge((0, 1, 3, 5, 6, 7, 8, 10, 11, 12, 15, 17), (0, 1, 3, 5, 7, 8, 9, 10, 11, 12, 15, 17), None)
g4_3.add_edge((0, 1, 3, 5, 6, 7, 8, 10, 11, 12, 15, 17), (0, 1, 3, 6, 7, 8, 10, 11, 12, 15, 16, 17), None)
g4_3.add_edge((0, 1, 3, 5, 6, 7, 8, 10, 11, 12, 15, 17), (0, 1, 5, 6, 7, 8, 10, 11, 12, 13, 15, 17), None)
g4_3.add_edge((0, 1, 3, 5, 6, 7, 8, 10, 11, 12, 15, 17), (0, 3, 5, 6, 7, 8, 10, 11, 12, 15, 16, 17), None)
g4_3.add_edge((0, 1, 3, 5, 6, 7, 8, 10, 11, 12, 15, 17), (1, 3, 5, 6, 7, 8, 10, 11, 12, 13, 15, 17), None)
g4_3.add_edge((0, 1, 3, 5, 6, 7, 8, 10, 12, 15, 16, 17), (0, 1, 3, 5, 6, 7, 8, 12, 14, 15, 16, 17), None)
g4_3.add_edge((0, 1, 3, 5, 6, 7, 8, 10, 12, 15, 16, 17), (0, 1, 3, 5, 6, 7, 10, 11, 12, 15, 16, 17), None)
g4_3.add_edge((0, 1, 3, 5, 6, 7, 8, 10, 12, 15, 16, 17), (0, 1, 3, 5, 7, 8, 9, 10, 12, 15, 16, 17), None)
g4_3.add_edge((0, 1, 3, 5, 6, 7, 8, 10, 12, 15, 16, 17), (0, 1, 3, 6, 7, 8, 10, 11, 12, 15, 16, 17), None)
g4_3.add_edge((0, 1, 3, 5, 6, 7, 8, 10, 12, 15, 16, 17), (0, 1, 5, 6, 7, 8, 10, 12, 14, 15, 16, 17), None)
g4_3.add_edge((0, 1, 3, 5, 6, 7, 8, 10, 12, 15, 16, 17), (0, 3, 5, 6, 7, 8, 10, 11, 12, 15, 16, 17), None)
g4_3.add_edge((0, 1, 3, 5, 6, 7, 8, 10, 12, 15, 16, 17), (1, 3, 5, 6, 7, 8, 10, 12, 14, 15, 16, 17), None)
g4_3.add_edge((0, 1, 3, 5, 6, 7, 8, 11, 12, 13, 15, 17), (0, 1, 3, 5, 6, 7, 8, 12, 13, 14, 15, 17), None)
g4_3.add_edge((0, 1, 3, 5, 6, 7, 8, 11, 12, 13, 15, 17), (0, 1, 3, 5, 6, 7, 11, 12, 13, 15, 16, 17), None)
g4_3.add_edge((0, 1, 3, 5, 6, 7, 8, 11, 12, 13, 15, 17), (0, 1, 3, 5, 7, 8, 9, 11, 12, 13, 15, 17), None)
g4_3.add_edge((0, 1, 3, 5, 6, 7, 8, 11, 12, 13, 15, 17), (0, 1, 3, 6, 7, 8, 11, 12, 13, 15, 16, 17), None)
g4_3.add_edge((0, 1, 3, 5, 6, 7, 8, 11, 12, 13, 15, 17), (0, 1, 5, 6, 7, 8, 10, 11, 12, 13, 15, 17), None)
g4_3.add_edge((0, 1, 3, 5, 6, 7, 8, 11, 12, 13, 15, 17), (0, 3, 5, 6, 7, 8, 11, 12, 13, 15, 16, 17), None)
g4_3.add_edge((0, 1, 3, 5, 6, 7, 8, 11, 12, 13, 15, 17), (1, 3, 5, 6, 7, 8, 10, 11, 12, 13, 15, 17), None)
g4_3.add_edge((0, 1, 3, 5, 6, 7, 8, 12, 13, 14, 15, 17), (0, 1, 3, 5, 6, 7, 8, 12, 14, 15, 16, 17), None)
g4_3.add_edge((0, 1, 3, 5, 6, 7, 8, 12, 13, 14, 15, 17), (0, 1, 3, 5, 6, 7, 12, 13, 14, 15, 16, 17), None)
g4_3.add_edge((0, 1, 3, 5, 6, 7, 8, 12, 13, 14, 15, 17), (0, 1, 3, 5, 7, 8, 9, 12, 13, 14, 15, 17), None)
g4_3.add_edge((0, 1, 3, 5, 6, 7, 8, 12, 13, 14, 15, 17), (0, 1, 3, 6, 7, 8, 12, 13, 14, 15, 16, 17), None)
g4_3.add_edge((0, 1, 3, 5, 6, 7, 8, 12, 13, 14, 15, 17), (0, 1, 5, 6, 7, 8, 10, 12, 13, 14, 15, 17), None)
g4_3.add_edge((0, 1, 3, 5, 6, 7, 8, 12, 13, 14, 15, 17), (0, 3, 5, 6, 7, 8, 12, 13, 14, 15, 16, 17), None)
g4_3.add_edge((0, 1, 3, 5, 6, 7, 8, 12, 13, 14, 15, 17), (1, 3, 5, 6, 7, 8, 10, 12, 13, 14, 15, 17), None)
g4_3.add_edge((0, 1, 3, 5, 6, 7, 8, 12, 14, 15, 16, 17), (0, 1, 3, 5, 6, 7, 12, 13, 14, 15, 16, 17), None)
g4_3.add_edge((0, 1, 3, 5, 6, 7, 8, 12, 14, 15, 16, 17), (0, 1, 3, 5, 7, 8, 9, 12, 14, 15, 16, 17), None)
g4_3.add_edge((0, 1, 3, 5, 6, 7, 8, 12, 14, 15, 16, 17), (0, 1, 3, 6, 7, 8, 12, 13, 14, 15, 16, 17), None)
g4_3.add_edge((0, 1, 3, 5, 6, 7, 8, 12, 14, 15, 16, 17), (0, 1, 5, 6, 7, 8, 10, 12, 14, 15, 16, 17), None)
g4_3.add_edge((0, 1, 3, 5, 6, 7, 8, 12, 14, 15, 16, 17), (0, 3, 5, 6, 7, 8, 12, 13, 14, 15, 16, 17), None)
g4_3.add_edge((0, 1, 3, 5, 6, 7, 8, 12, 14, 15, 16, 17), (1, 3, 5, 6, 7, 8, 10, 12, 14, 15, 16, 17), None)
g4_3.add_edge((0, 1, 3, 5, 6, 7, 9, 10, 11, 15, 16, 17), (0, 1, 3, 5, 6, 7, 10, 11, 12, 15, 16, 17), None)
g4_3.add_edge((0, 1, 3, 5, 6, 7, 9, 10, 11, 15, 16, 17), (0, 1, 3, 5, 7, 9, 10, 11, 12, 15, 16, 17), None)
g4_3.add_edge((0, 1, 3, 5, 6, 7, 9, 10, 11, 15, 16, 17), (0, 1, 3, 6, 7, 8, 9, 10, 11, 15, 16, 17), None)
g4_3.add_edge((0, 1, 3, 5, 6, 7, 9, 10, 11, 15, 16, 17), (0, 1, 5, 6, 7, 9, 10, 11, 14, 15, 16, 17), None)
g4_3.add_edge((0, 1, 3, 5, 6, 7, 9, 10, 11, 15, 16, 17), (0, 3, 5, 6, 7, 8, 9, 10, 11, 15, 16, 17), None)
g4_3.add_edge((0, 1, 3, 5, 6, 7, 9, 10, 11, 15, 16, 17), (1, 3, 5, 6, 7, 9, 10, 11, 14, 15, 16, 17), None)
g4_3.add_edge((0, 1, 3, 5, 6, 7, 10, 11, 12, 15, 16, 17), (0, 1, 3, 5, 6, 7, 11, 12, 13, 15, 16, 17), None)
g4_3.add_edge((0, 1, 3, 5, 6, 7, 10, 11, 12, 15, 16, 17), (0, 1, 3, 5, 7, 9, 10, 11, 12, 15, 16, 17), None)
g4_3.add_edge((0, 1, 3, 5, 6, 7, 10, 11, 12, 15, 16, 17), (0, 1, 3, 6, 7, 8, 10, 11, 12, 15, 16, 17), None)
g4_3.add_edge((0, 1, 3, 5, 6, 7, 10, 11, 12, 15, 16, 17), (0, 1, 5, 6, 7, 10, 11, 12, 14, 15, 16, 17), None)
g4_3.add_edge((0, 1, 3, 5, 6, 7, 10, 11, 12, 15, 16, 17), (0, 3, 5, 6, 7, 8, 10, 11, 12, 15, 16, 17), None)
g4_3.add_edge((0, 1, 3, 5, 6, 7, 10, 11, 12, 15, 16, 17), (1, 3, 5, 6, 7, 10, 11, 12, 14, 15, 16, 17), None)
g4_3.add_edge((0, 1, 3, 5, 6, 7, 11, 12, 13, 15, 16, 17), (0, 1, 3, 5, 6, 7, 12, 13, 14, 15, 16, 17), None)
g4_3.add_edge((0, 1, 3, 5, 6, 7, 11, 12, 13, 15, 16, 17), (0, 1, 3, 5, 7, 9, 11, 12, 13, 15, 16, 17), None)
g4_3.add_edge((0, 1, 3, 5, 6, 7, 11, 12, 13, 15, 16, 17), (0, 1, 3, 6, 7, 8, 11, 12, 13, 15, 16, 17), None)
g4_3.add_edge((0, 1, 3, 5, 6, 7, 11, 12, 13, 15, 16, 17), (0, 1, 5, 6, 7, 11, 12, 13, 14, 15, 16, 17), None)
g4_3.add_edge((0, 1, 3, 5, 6, 7, 11, 12, 13, 15, 16, 17), (0, 3, 5, 6, 7, 8, 11, 12, 13, 15, 16, 17), None)
g4_3.add_edge((0, 1, 3, 5, 6, 7, 11, 12, 13, 15, 16, 17), (1, 3, 5, 6, 7, 11, 12, 13, 14, 15, 16, 17), None)
g4_3.add_edge((0, 1, 3, 5, 6, 7, 12, 13, 14, 15, 16, 17), (0, 1, 3, 5, 7, 9, 12, 13, 14, 15, 16, 17), None)
g4_3.add_edge((0, 1, 3, 5, 6, 7, 12, 13, 14, 15, 16, 17), (0, 1, 3, 6, 7, 8, 12, 13, 14, 15, 16, 17), None)
g4_3.add_edge((0, 1, 3, 5, 6, 7, 12, 13, 14, 15, 16, 17), (0, 1, 5, 6, 7, 11, 12, 13, 14, 15, 16, 17), None)
g4_3.add_edge((0, 1, 3, 5, 6, 7, 12, 13, 14, 15, 16, 17), (0, 3, 5, 6, 7, 8, 12, 13, 14, 15, 16, 17), None)
g4_3.add_edge((0, 1, 3, 5, 6, 7, 12, 13, 14, 15, 16, 17), (1, 3, 5, 6, 7, 11, 12, 13, 14, 15, 16, 17), None)
g4_3.add_edge((0, 1, 3, 5, 7, 8, 9, 10, 11, 12, 15, 17), (0, 1, 3, 5, 7, 8, 9, 10, 12, 15, 16, 17), None)
g4_3.add_edge((0, 1, 3, 5, 7, 8, 9, 10, 11, 12, 15, 17), (0, 1, 3, 5, 7, 8, 9, 11, 12, 13, 15, 17), None)
g4_3.add_edge((0, 1, 3, 5, 7, 8, 9, 10, 11, 12, 15, 17), (0, 1, 3, 5, 7, 9, 10, 11, 12, 15, 16, 17), None)
g4_3.add_edge((0, 1, 3, 5, 7, 8, 9, 10, 11, 12, 15, 17), (0, 1, 3, 5, 8, 9, 10, 11, 12, 13, 15, 17), None)
g4_3.add_edge((0, 1, 3, 5, 7, 8, 9, 10, 11, 12, 15, 17), (0, 1, 3, 7, 8, 9, 10, 11, 12, 15, 16, 17), None)
g4_3.add_edge((0, 1, 3, 5, 7, 8, 9, 10, 11, 12, 15, 17), (0, 1, 5, 7, 8, 9, 10, 11, 12, 13, 15, 17), None)
g4_3.add_edge((0, 1, 3, 5, 7, 8, 9, 10, 11, 12, 15, 17), (0, 3, 5, 7, 8, 9, 10, 11, 12, 15, 16, 17), None)
g4_3.add_edge((0, 1, 3, 5, 7, 8, 9, 10, 11, 12, 15, 17), (1, 3, 5, 7, 8, 9, 10, 11, 12, 13, 15, 17), None)
g4_3.add_edge((0, 1, 3, 5, 7, 8, 9, 10, 12, 15, 16, 17), (0, 1, 3, 5, 7, 8, 9, 12, 14, 15, 16, 17), None)
g4_3.add_edge((0, 1, 3, 5, 7, 8, 9, 10, 12, 15, 16, 17), (0, 1, 3, 5, 7, 9, 10, 11, 12, 15, 16, 17), None)
g4_3.add_edge((0, 1, 3, 5, 7, 8, 9, 10, 12, 15, 16, 17), (0, 1, 3, 5, 8, 9, 10, 12, 14, 15, 16, 17), None)
g4_3.add_edge((0, 1, 3, 5, 7, 8, 9, 10, 12, 15, 16, 17), (0, 1, 3, 7, 8, 9, 10, 11, 12, 15, 16, 17), None)
g4_3.add_edge((0, 1, 3, 5, 7, 8, 9, 10, 12, 15, 16, 17), (0, 1, 5, 7, 8, 9, 10, 12, 14, 15, 16, 17), None)
g4_3.add_edge((0, 1, 3, 5, 7, 8, 9, 10, 12, 15, 16, 17), (0, 3, 5, 7, 8, 9, 10, 11, 12, 15, 16, 17), None)
g4_3.add_edge((0, 1, 3, 5, 7, 8, 9, 10, 12, 15, 16, 17), (1, 3, 5, 7, 8, 9, 10, 12, 14, 15, 16, 17), None)
g4_3.add_edge((0, 1, 3, 5, 7, 8, 9, 11, 12, 13, 15, 17), (0, 1, 3, 5, 7, 8, 9, 12, 13, 14, 15, 17), None)
g4_3.add_edge((0, 1, 3, 5, 7, 8, 9, 11, 12, 13, 15, 17), (0, 1, 3, 5, 7, 9, 11, 12, 13, 15, 16, 17), None)
g4_3.add_edge((0, 1, 3, 5, 7, 8, 9, 11, 12, 13, 15, 17), (0, 1, 3, 5, 8, 9, 10, 11, 12, 13, 15, 17), None)
g4_3.add_edge((0, 1, 3, 5, 7, 8, 9, 11, 12, 13, 15, 17), (0, 1, 3, 7, 8, 9, 11, 12, 13, 15, 16, 17), None)
g4_3.add_edge((0, 1, 3, 5, 7, 8, 9, 11, 12, 13, 15, 17), (0, 1, 5, 7, 8, 9, 10, 11, 12, 13, 15, 17), None)
g4_3.add_edge((0, 1, 3, 5, 7, 8, 9, 11, 12, 13, 15, 17), (0, 3, 5, 7, 8, 9, 11, 12, 13, 15, 16, 17), None)
g4_3.add_edge((0, 1, 3, 5, 7, 8, 9, 11, 12, 13, 15, 17), (1, 3, 5, 7, 8, 9, 10, 11, 12, 13, 15, 17), None)
g4_3.add_edge((0, 1, 3, 5, 7, 8, 9, 12, 13, 14, 15, 17), (0, 1, 3, 5, 7, 8, 9, 12, 14, 15, 16, 17), None)
g4_3.add_edge((0, 1, 3, 5, 7, 8, 9, 12, 13, 14, 15, 17), (0, 1, 3, 5, 7, 9, 12, 13, 14, 15, 16, 17), None)
g4_3.add_edge((0, 1, 3, 5, 7, 8, 9, 12, 13, 14, 15, 17), (0, 1, 3, 5, 8, 9, 10, 12, 13, 14, 15, 17), None)
g4_3.add_edge((0, 1, 3, 5, 7, 8, 9, 12, 13, 14, 15, 17), (0, 1, 3, 7, 8, 9, 12, 13, 14, 15, 16, 17), None)
g4_3.add_edge((0, 1, 3, 5, 7, 8, 9, 12, 13, 14, 15, 17), (0, 1, 5, 7, 8, 9, 10, 12, 13, 14, 15, 17), None)
g4_3.add_edge((0, 1, 3, 5, 7, 8, 9, 12, 13, 14, 15, 17), (0, 3, 5, 7, 8, 9, 12, 13, 14, 15, 16, 17), None)
g4_3.add_edge((0, 1, 3, 5, 7, 8, 9, 12, 13, 14, 15, 17), (1, 3, 5, 7, 8, 9, 10, 12, 13, 14, 15, 17), None)
g4_3.add_edge((0, 1, 3, 5, 7, 8, 9, 12, 14, 15, 16, 17), (0, 1, 3, 5, 7, 9, 12, 13, 14, 15, 16, 17), None)
g4_3.add_edge((0, 1, 3, 5, 7, 8, 9, 12, 14, 15, 16, 17), (0, 1, 3, 5, 8, 9, 10, 12, 14, 15, 16, 17), None)
g4_3.add_edge((0, 1, 3, 5, 7, 8, 9, 12, 14, 15, 16, 17), (0, 1, 3, 7, 8, 9, 12, 13, 14, 15, 16, 17), None)
g4_3.add_edge((0, 1, 3, 5, 7, 8, 9, 12, 14, 15, 16, 17), (0, 1, 5, 7, 8, 9, 10, 12, 14, 15, 16, 17), None)
g4_3.add_edge((0, 1, 3, 5, 7, 8, 9, 12, 14, 15, 16, 17), (0, 3, 5, 7, 8, 9, 12, 13, 14, 15, 16, 17), None)
g4_3.add_edge((0, 1, 3, 5, 7, 8, 9, 12, 14, 15, 16, 17), (1, 3, 5, 7, 8, 9, 10, 12, 14, 15, 16, 17), None)
g4_3.add_edge((0, 1, 3, 5, 7, 9, 10, 11, 12, 15, 16, 17), (0, 1, 3, 5, 7, 9, 11, 12, 13, 15, 16, 17), None)
g4_3.add_edge((0, 1, 3, 5, 7, 9, 10, 11, 12, 15, 16, 17), (0, 1, 3, 5, 9, 10, 11, 12, 14, 15, 16, 17), None)
g4_3.add_edge((0, 1, 3, 5, 7, 9, 10, 11, 12, 15, 16, 17), (0, 1, 3, 7, 8, 9, 10, 11, 12, 15, 16, 17), None)
g4_3.add_edge((0, 1, 3, 5, 7, 9, 10, 11, 12, 15, 16, 17), (0, 1, 5, 7, 9, 10, 11, 12, 14, 15, 16, 17), None)
g4_3.add_edge((0, 1, 3, 5, 7, 9, 10, 11, 12, 15, 16, 17), (0, 3, 5, 7, 8, 9, 10, 11, 12, 15, 16, 17), None)
g4_3.add_edge((0, 1, 3, 5, 7, 9, 10, 11, 12, 15, 16, 17), (1, 3, 5, 7, 9, 10, 11, 12, 14, 15, 16, 17), None)
g4_3.add_edge((0, 1, 3, 5, 7, 9, 11, 12, 13, 15, 16, 17), (0, 1, 3, 5, 7, 9, 12, 13, 14, 15, 16, 17), None)
g4_3.add_edge((0, 1, 3, 5, 7, 9, 11, 12, 13, 15, 16, 17), (0, 1, 3, 5, 9, 11, 12, 13, 14, 15, 16, 17), None)
g4_3.add_edge((0, 1, 3, 5, 7, 9, 11, 12, 13, 15, 16, 17), (0, 1, 3, 7, 8, 9, 11, 12, 13, 15, 16, 17), None)
g4_3.add_edge((0, 1, 3, 5, 7, 9, 11, 12, 13, 15, 16, 17), (0, 1, 5, 7, 9, 11, 12, 13, 14, 15, 16, 17), None)
g4_3.add_edge((0, 1, 3, 5, 7, 9, 11, 12, 13, 15, 16, 17), (0, 3, 5, 7, 8, 9, 11, 12, 13, 15, 16, 17), None)
g4_3.add_edge((0, 1, 3, 5, 7, 9, 11, 12, 13, 15, 16, 17), (1, 3, 5, 7, 9, 11, 12, 13, 14, 15, 16, 17), None)
g4_3.add_edge((0, 1, 3, 5, 7, 9, 12, 13, 14, 15, 16, 17), (0, 1, 3, 5, 9, 11, 12, 13, 14, 15, 16, 17), None)
g4_3.add_edge((0, 1, 3, 5, 7, 9, 12, 13, 14, 15, 16, 17), (0, 1, 3, 7, 8, 9, 12, 13, 14, 15, 16, 17), None)
g4_3.add_edge((0, 1, 3, 5, 7, 9, 12, 13, 14, 15, 16, 17), (0, 1, 5, 7, 9, 11, 12, 13, 14, 15, 16, 17), None)
g4_3.add_edge((0, 1, 3, 5, 7, 9, 12, 13, 14, 15, 16, 17), (0, 3, 5, 7, 8, 9, 12, 13, 14, 15, 16, 17), None)
g4_3.add_edge((0, 1, 3, 5, 7, 9, 12, 13, 14, 15, 16, 17), (1, 3, 5, 7, 9, 11, 12, 13, 14, 15, 16, 17), None)
g4_3.add_edge((0, 1, 3, 5, 8, 9, 10, 11, 12, 13, 15, 17), (0, 1, 3, 5, 8, 9, 10, 12, 13, 14, 15, 17), None)
g4_3.add_edge((0, 1, 3, 5, 8, 9, 10, 11, 12, 13, 15, 17), (0, 1, 3, 5, 9, 10, 11, 12, 13, 14, 15, 17), None)
g4_3.add_edge((0, 1, 3, 5, 8, 9, 10, 11, 12, 13, 15, 17), (0, 1, 3, 8, 9, 10, 11, 12, 13, 15, 16, 17), None)
g4_3.add_edge((0, 1, 3, 5, 8, 9, 10, 11, 12, 13, 15, 17), (0, 1, 5, 7, 8, 9, 10, 11, 12, 13, 15, 17), None)
g4_3.add_edge((0, 1, 3, 5, 8, 9, 10, 11, 12, 13, 15, 17), (0, 3, 5, 8, 9, 10, 11, 12, 13, 15, 16, 17), None)
g4_3.add_edge((0, 1, 3, 5, 8, 9, 10, 11, 12, 13, 15, 17), (1, 3, 5, 7, 8, 9, 10, 11, 12, 13, 15, 17), None)
g4_3.add_edge((0, 1, 3, 5, 8, 9, 10, 12, 13, 14, 15, 17), (0, 1, 3, 5, 8, 9, 10, 12, 14, 15, 16, 17), None)
g4_3.add_edge((0, 1, 3, 5, 8, 9, 10, 12, 13, 14, 15, 17), (0, 1, 3, 5, 9, 10, 11, 12, 13, 14, 15, 17), None)
g4_3.add_edge((0, 1, 3, 5, 8, 9, 10, 12, 13, 14, 15, 17), (0, 1, 3, 8, 9, 10, 12, 13, 14, 15, 16, 17), None)
g4_3.add_edge((0, 1, 3, 5, 8, 9, 10, 12, 13, 14, 15, 17), (0, 1, 5, 7, 8, 9, 10, 12, 13, 14, 15, 17), None)
g4_3.add_edge((0, 1, 3, 5, 8, 9, 10, 12, 13, 14, 15, 17), (0, 3, 5, 8, 9, 10, 12, 13, 14, 15, 16, 17), None)
g4_3.add_edge((0, 1, 3, 5, 8, 9, 10, 12, 13, 14, 15, 17), (1, 3, 5, 7, 8, 9, 10, 12, 13, 14, 15, 17), None)
g4_3.add_edge((0, 1, 3, 5, 8, 9, 10, 12, 14, 15, 16, 17), (0, 1, 3, 5, 9, 10, 11, 12, 14, 15, 16, 17), None)
g4_3.add_edge((0, 1, 3, 5, 8, 9, 10, 12, 14, 15, 16, 17), (0, 1, 3, 8, 9, 10, 12, 13, 14, 15, 16, 17), None)
g4_3.add_edge((0, 1, 3, 5, 8, 9, 10, 12, 14, 15, 16, 17), (0, 1, 5, 7, 8, 9, 10, 12, 14, 15, 16, 17), None)
g4_3.add_edge((0, 1, 3, 5, 8, 9, 10, 12, 14, 15, 16, 17), (0, 3, 5, 8, 9, 10, 12, 13, 14, 15, 16, 17), None)
g4_3.add_edge((0, 1, 3, 5, 8, 9, 10, 12, 14, 15, 16, 17), (1, 3, 5, 7, 8, 9, 10, 12, 14, 15, 16, 17), None)
g4_3.add_edge((0, 1, 3, 5, 9, 10, 11, 12, 13, 14, 15, 17), (0, 1, 3, 5, 9, 10, 11, 12, 14, 15, 16, 17), None)
g4_3.add_edge((0, 1, 3, 5, 9, 10, 11, 12, 13, 14, 15, 17), (0, 1, 3, 5, 9, 11, 12, 13, 14, 15, 16, 17), None)
g4_3.add_edge((0, 1, 3, 5, 9, 10, 11, 12, 13, 14, 15, 17), (0, 1, 3, 9, 10, 11, 12, 13, 14, 15, 16, 17), None)
g4_3.add_edge((0, 1, 3, 5, 9, 10, 11, 12, 13, 14, 15, 17), (0, 1, 5, 7, 9, 10, 11, 12, 13, 14, 15, 17), None)
g4_3.add_edge((0, 1, 3, 5, 9, 10, 11, 12, 13, 14, 15, 17), (0, 3, 5, 9, 10, 11, 12, 13, 14, 15, 16, 17), None)
g4_3.add_edge((0, 1, 3, 5, 9, 10, 11, 12, 13, 14, 15, 17), (1, 3, 5, 7, 9, 10, 11, 12, 13, 14, 15, 17), None)
g4_3.add_edge((0, 1, 3, 5, 9, 10, 11, 12, 14, 15, 16, 17), (0, 1, 3, 5, 9, 11, 12, 13, 14, 15, 16, 17), None)
g4_3.add_edge((0, 1, 3, 5, 9, 10, 11, 12, 14, 15, 16, 17), (0, 1, 3, 9, 10, 11, 12, 13, 14, 15, 16, 17), None)
g4_3.add_edge((0, 1, 3, 5, 9, 10, 11, 12, 14, 15, 16, 17), (0, 1, 5, 7, 9, 10, 11, 12, 14, 15, 16, 17), None)
g4_3.add_edge((0, 1, 3, 5, 9, 10, 11, 12, 14, 15, 16, 17), (0, 3, 5, 9, 10, 11, 12, 13, 14, 15, 16, 17), None)
g4_3.add_edge((0, 1, 3, 5, 9, 10, 11, 12, 14, 15, 16, 17), (1, 3, 5, 7, 9, 10, 11, 12, 14, 15, 16, 17), None)
g4_3.add_edge((0, 1, 3, 5, 9, 11, 12, 13, 14, 15, 16, 17), (0, 1, 3, 9, 10, 11, 12, 13, 14, 15, 16, 17), None)
g4_3.add_edge((0, 1, 3, 5, 9, 11, 12, 13, 14, 15, 16, 17), (0, 1, 5, 7, 9, 11, 12, 13, 14, 15, 16, 17), None)
g4_3.add_edge((0, 1, 3, 5, 9, 11, 12, 13, 14, 15, 16, 17), (0, 3, 5, 9, 10, 11, 12, 13, 14, 15, 16, 17), None)
g4_3.add_edge((0, 1, 3, 5, 9, 11, 12, 13, 14, 15, 16, 17), (1, 3, 5, 7, 9, 11, 12, 13, 14, 15, 16, 17), None)
g4_3.add_edge((0, 1, 3, 6, 7, 8, 9, 10, 11, 15, 16, 17), (0, 1, 3, 6, 7, 8, 10, 11, 12, 15, 16, 17), None)
g4_3.add_edge((0, 1, 3, 6, 7, 8, 9, 10, 11, 15, 16, 17), (0, 1, 3, 7, 8, 9, 10, 11, 12, 15, 16, 17), None)
g4_3.add_edge((0, 1, 3, 6, 7, 8, 9, 10, 11, 15, 16, 17), (0, 1, 6, 7, 8, 9, 10, 11, 14, 15, 16, 17), None)
g4_3.add_edge((0, 1, 3, 6, 7, 8, 9, 10, 11, 15, 16, 17), (0, 3, 5, 6, 7, 8, 9, 10, 11, 15, 16, 17), None)
g4_3.add_edge((0, 1, 3, 6, 7, 8, 9, 10, 11, 15, 16, 17), (1, 3, 6, 7, 8, 9, 10, 11, 14, 15, 16, 17), None)
g4_3.add_edge((0, 1, 3, 6, 7, 8, 10, 11, 12, 15, 16, 17), (0, 1, 3, 6, 7, 8, 11, 12, 13, 15, 16, 17), None)
g4_3.add_edge((0, 1, 3, 6, 7, 8, 10, 11, 12, 15, 16, 17), (0, 1, 3, 7, 8, 9, 10, 11, 12, 15, 16, 17), None)
g4_3.add_edge((0, 1, 3, 6, 7, 8, 10, 11, 12, 15, 16, 17), (0, 1, 6, 7, 8, 10, 11, 12, 14, 15, 16, 17), None)
g4_3.add_edge((0, 1, 3, 6, 7, 8, 10, 11, 12, 15, 16, 17), (0, 3, 5, 6, 7, 8, 10, 11, 12, 15, 16, 17), None)
g4_3.add_edge((0, 1, 3, 6, 7, 8, 10, 11, 12, 15, 16, 17), (1, 3, 6, 7, 8, 10, 11, 12, 14, 15, 16, 17), None)
g4_3.add_edge((0, 1, 3, 6, 7, 8, 11, 12, 13, 15, 16, 17), (0, 1, 3, 6, 7, 8, 12, 13, 14, 15, 16, 17), None)
g4_3.add_edge((0, 1, 3, 6, 7, 8, 11, 12, 13, 15, 16, 17), (0, 1, 3, 7, 8, 9, 11, 12, 13, 15, 16, 17), None)
g4_3.add_edge((0, 1, 3, 6, 7, 8, 11, 12, 13, 15, 16, 17), (0, 1, 6, 7, 8, 11, 12, 13, 14, 15, 16, 17), None)
g4_3.add_edge((0, 1, 3, 6, 7, 8, 11, 12, 13, 15, 16, 17), (0, 3, 5, 6, 7, 8, 11, 12, 13, 15, 16, 17), None)
g4_3.add_edge((0, 1, 3, 6, 7, 8, 11, 12, 13, 15, 16, 17), (1, 3, 6, 7, 8, 11, 12, 13, 14, 15, 16, 17), None)
g4_3.add_edge((0, 1, 3, 6, 7, 8, 12, 13, 14, 15, 16, 17), (0, 1, 3, 7, 8, 9, 12, 13, 14, 15, 16, 17), None)
g4_3.add_edge((0, 1, 3, 6, 7, 8, 12, 13, 14, 15, 16, 17), (0, 1, 6, 7, 8, 11, 12, 13, 14, 15, 16, 17), None)
g4_3.add_edge((0, 1, 3, 6, 7, 8, 12, 13, 14, 15, 16, 17), (0, 3, 5, 6, 7, 8, 12, 13, 14, 15, 16, 17), None)
g4_3.add_edge((0, 1, 3, 6, 7, 8, 12, 13, 14, 15, 16, 17), (1, 3, 6, 7, 8, 11, 12, 13, 14, 15, 16, 17), None)
g4_3.add_edge((0, 1, 3, 7, 8, 9, 10, 11, 12, 15, 16, 17), (0, 1, 3, 7, 8, 9, 11, 12, 13, 15, 16, 17), None)
g4_3.add_edge((0, 1, 3, 7, 8, 9, 10, 11, 12, 15, 16, 17), (0, 1, 3, 8, 9, 10, 11, 12, 13, 15, 16, 17), None)
g4_3.add_edge((0, 1, 3, 7, 8, 9, 10, 11, 12, 15, 16, 17), (0, 1, 7, 8, 9, 10, 11, 12, 14, 15, 16, 17), None)
g4_3.add_edge((0, 1, 3, 7, 8, 9, 10, 11, 12, 15, 16, 17), (0, 3, 5, 7, 8, 9, 10, 11, 12, 15, 16, 17), None)
g4_3.add_edge((0, 1, 3, 7, 8, 9, 10, 11, 12, 15, 16, 17), (1, 3, 7, 8, 9, 10, 11, 12, 14, 15, 16, 17), None)
g4_3.add_edge((0, 1, 3, 7, 8, 9, 11, 12, 13, 15, 16, 17), (0, 1, 3, 7, 8, 9, 12, 13, 14, 15, 16, 17), None)
g4_3.add_edge((0, 1, 3, 7, 8, 9, 11, 12, 13, 15, 16, 17), (0, 1, 3, 8, 9, 10, 11, 12, 13, 15, 16, 17), None)
g4_3.add_edge((0, 1, 3, 7, 8, 9, 11, 12, 13, 15, 16, 17), (0, 1, 7, 8, 9, 11, 12, 13, 14, 15, 16, 17), None)
g4_3.add_edge((0, 1, 3, 7, 8, 9, 11, 12, 13, 15, 16, 17), (0, 3, 5, 7, 8, 9, 11, 12, 13, 15, 16, 17), None)
g4_3.add_edge((0, 1, 3, 7, 8, 9, 11, 12, 13, 15, 16, 17), (1, 3, 7, 8, 9, 11, 12, 13, 14, 15, 16, 17), None)
g4_3.add_edge((0, 1, 3, 7, 8, 9, 12, 13, 14, 15, 16, 17), (0, 1, 3, 8, 9, 10, 12, 13, 14, 15, 16, 17), None)
g4_3.add_edge((0, 1, 3, 7, 8, 9, 12, 13, 14, 15, 16, 17), (0, 1, 7, 8, 9, 11, 12, 13, 14, 15, 16, 17), None)
g4_3.add_edge((0, 1, 3, 7, 8, 9, 12, 13, 14, 15, 16, 17), (0, 3, 5, 7, 8, 9, 12, 13, 14, 15, 16, 17), None)
g4_3.add_edge((0, 1, 3, 7, 8, 9, 12, 13, 14, 15, 16, 17), (1, 3, 7, 8, 9, 11, 12, 13, 14, 15, 16, 17), None)
g4_3.add_edge((0, 1, 3, 8, 9, 10, 11, 12, 13, 15, 16, 17), (0, 1, 3, 8, 9, 10, 12, 13, 14, 15, 16, 17), None)
g4_3.add_edge((0, 1, 3, 8, 9, 10, 11, 12, 13, 15, 16, 17), (0, 1, 3, 9, 10, 11, 12, 13, 14, 15, 16, 17), None)
g4_3.add_edge((0, 1, 3, 8, 9, 10, 11, 12, 13, 15, 16, 17), (0, 1, 8, 9, 10, 11, 12, 13, 14, 15, 16, 17), None)
g4_3.add_edge((0, 1, 3, 8, 9, 10, 11, 12, 13, 15, 16, 17), (0, 3, 5, 8, 9, 10, 11, 12, 13, 15, 16, 17), None)
g4_3.add_edge((0, 1, 3, 8, 9, 10, 11, 12, 13, 15, 16, 17), (1, 3, 8, 9, 10, 11, 12, 13, 14, 15, 16, 17), None)
g4_3.add_edge((0, 1, 3, 8, 9, 10, 12, 13, 14, 15, 16, 17), (0, 1, 3, 9, 10, 11, 12, 13, 14, 15, 16, 17), None)
g4_3.add_edge((0, 1, 3, 8, 9, 10, 12, 13, 14, 15, 16, 17), (0, 1, 8, 9, 10, 11, 12, 13, 14, 15, 16, 17), None)
g4_3.add_edge((0, 1, 3, 8, 9, 10, 12, 13, 14, 15, 16, 17), (0, 3, 5, 8, 9, 10, 12, 13, 14, 15, 16, 17), None)
g4_3.add_edge((0, 1, 3, 8, 9, 10, 12, 13, 14, 15, 16, 17), (1, 3, 8, 9, 10, 11, 12, 13, 14, 15, 16, 17), None)
g4_3.add_edge((0, 1, 3, 9, 10, 11, 12, 13, 14, 15, 16, 17), (0, 1, 8, 9, 10, 11, 12, 13, 14, 15, 16, 17), None)
g4_3.add_edge((0, 1, 3, 9, 10, 11, 12, 13, 14, 15, 16, 17), (0, 3, 5, 9, 10, 11, 12, 13, 14, 15, 16, 17), None)
g4_3.add_edge((0, 1, 3, 9, 10, 11, 12, 13, 14, 15, 16, 17), (1, 3, 8, 9, 10, 11, 12, 13, 14, 15, 16, 17), None)
g4_3.add_edge((0, 1, 4, 5, 6, 7, 8, 9, 10, 11, 12, 17), (0, 1, 4, 5, 6, 7, 8, 9, 11, 12, 13, 17), None)
g4_3.add_edge((0, 1, 4, 5, 6, 7, 8, 9, 10, 11, 12, 17), (0, 1, 4, 5, 6, 8, 9, 10, 11, 12, 13, 17), None)
g4_3.add_edge((0, 1, 4, 5, 6, 7, 8, 9, 10, 11, 12, 17), (0, 1, 5, 6, 7, 8, 9, 10, 11, 12, 13, 17), None)
g4_3.add_edge((0, 1, 4, 5, 6, 7, 8, 9, 10, 11, 12, 17), (0, 4, 5, 6, 7, 8, 9, 10, 11, 12, 16, 17), None)
g4_3.add_edge((0, 1, 4, 5, 6, 7, 8, 9, 10, 11, 12, 17), (1, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 17), None)
g4_3.add_edge((0, 1, 4, 5, 6, 7, 8, 9, 11, 12, 13, 17), (0, 1, 4, 5, 6, 7, 8, 9, 11, 13, 15, 17), None)
g4_3.add_edge((0, 1, 4, 5, 6, 7, 8, 9, 11, 12, 13, 17), (0, 1, 4, 5, 6, 7, 8, 9, 12, 13, 14, 17), None)
g4_3.add_edge((0, 1, 4, 5, 6, 7, 8, 9, 11, 12, 13, 17), (0, 1, 4, 5, 6, 8, 9, 10, 11, 12, 13, 17), None)
g4_3.add_edge((0, 1, 4, 5, 6, 7, 8, 9, 11, 12, 13, 17), (0, 1, 5, 6, 7, 8, 9, 10, 11, 12, 13, 17), None)
g4_3.add_edge((0, 1, 4, 5, 6, 7, 8, 9, 11, 12, 13, 17), (0, 4, 5, 6, 7, 8, 9, 11, 12, 13, 16, 17), None)
g4_3.add_edge((0, 1, 4, 5, 6, 7, 8, 9, 11, 12, 13, 17), (1, 3, 4, 5, 6, 7, 8, 9, 11, 12, 13, 17), None)
g4_3.add_edge((0, 1, 4, 5, 6, 7, 8, 9, 11, 13, 15, 17), (0, 1, 4, 5, 6, 7, 8, 9, 13, 14, 15, 17), None)
g4_3.add_edge((0, 1, 4, 5, 6, 7, 8, 9, 11, 13, 15, 17), (0, 1, 4, 5, 6, 8, 9, 10, 11, 13, 15, 17), None)
g4_3.add_edge((0, 1, 4, 5, 6, 7, 8, 9, 11, 13, 15, 17), (0, 1, 5, 6, 7, 8, 9, 10, 11, 13, 15, 17), None)
g4_3.add_edge((0, 1, 4, 5, 6, 7, 8, 9, 11, 13, 15, 17), (0, 4, 5, 6, 7, 8, 9, 11, 13, 15, 16, 17), None)
g4_3.add_edge((0, 1, 4, 5, 6, 7, 8, 9, 11, 13, 15, 17), (1, 3, 4, 5, 6, 7, 8, 9, 11, 13, 15, 17), None)
g4_3.add_edge((0, 1, 4, 5, 6, 7, 8, 9, 12, 13, 14, 17), (0, 1, 4, 5, 6, 7, 8, 9, 13, 14, 15, 17), None)
g4_3.add_edge((0, 1, 4, 5, 6, 7, 8, 9, 12, 13, 14, 17), (0, 1, 4, 5, 6, 8, 9, 10, 12, 13, 14, 17), None)
g4_3.add_edge((0, 1, 4, 5, 6, 7, 8, 9, 12, 13, 14, 17), (0, 1, 5, 6, 7, 8, 9, 10, 12, 13, 14, 17), None)
g4_3.add_edge((0, 1, 4, 5, 6, 7, 8, 9, 12, 13, 14, 17), (0, 4, 5, 6, 7, 8, 9, 12, 13, 14, 16, 17), None)
g4_3.add_edge((0, 1, 4, 5, 6, 7, 8, 9, 12, 13, 14, 17), (1, 3, 4, 5, 6, 7, 8, 9, 12, 13, 14, 17), None)
g4_3.add_edge((0, 1, 4, 5, 6, 7, 8, 9, 13, 14, 15, 17), (0, 1, 4, 5, 6, 7, 8, 9, 14, 15, 16, 17), None)
g4_3.add_edge((0, 1, 4, 5, 6, 7, 8, 9, 13, 14, 15, 17), (0, 1, 4, 5, 6, 8, 9, 10, 13, 14, 15, 17), None)
g4_3.add_edge((0, 1, 4, 5, 6, 7, 8, 9, 13, 14, 15, 17), (0, 1, 5, 6, 7, 8, 9, 10, 13, 14, 15, 17), None)
g4_3.add_edge((0, 1, 4, 5, 6, 7, 8, 9, 13, 14, 15, 17), (0, 4, 5, 6, 7, 8, 9, 13, 14, 15, 16, 17), None)
g4_3.add_edge((0, 1, 4, 5, 6, 7, 8, 9, 13, 14, 15, 17), (1, 3, 4, 5, 6, 7, 8, 9, 13, 14, 15, 17), None)
g4_3.add_edge((0, 1, 4, 5, 6, 7, 8, 9, 14, 15, 16, 17), (0, 1, 4, 5, 6, 8, 9, 10, 14, 15, 16, 17), None)
g4_3.add_edge((0, 1, 4, 5, 6, 7, 8, 9, 14, 15, 16, 17), (0, 1, 5, 6, 7, 8, 9, 10, 14, 15, 16, 17), None)
g4_3.add_edge((0, 1, 4, 5, 6, 7, 8, 9, 14, 15, 16, 17), (0, 4, 5, 6, 7, 8, 9, 13, 14, 15, 16, 17), None)
g4_3.add_edge((0, 1, 4, 5, 6, 7, 8, 9, 14, 15, 16, 17), (1, 3, 4, 5, 6, 7, 8, 9, 14, 15, 16, 17), None)
g4_3.add_edge((0, 1, 4, 5, 6, 8, 9, 10, 11, 12, 13, 17), (0, 1, 4, 5, 6, 8, 9, 10, 11, 13, 15, 17), None)
g4_3.add_edge((0, 1, 4, 5, 6, 8, 9, 10, 11, 12, 13, 17), (0, 1, 4, 5, 6, 8, 9, 10, 12, 13, 14, 17), None)
g4_3.add_edge((0, 1, 4, 5, 6, 8, 9, 10, 11, 12, 13, 17), (0, 1, 4, 5, 6, 8, 10, 11, 12, 13, 15, 17), None)
g4_3.add_edge((0, 1, 4, 5, 6, 8, 9, 10, 11, 12, 13, 17), (0, 1, 4, 5, 6, 9, 10, 11, 12, 13, 14, 17), None)
g4_3.add_edge((0, 1, 4, 5, 6, 8, 9, 10, 11, 12, 13, 17), (0, 1, 5, 6, 7, 8, 9, 10, 11, 12, 13, 17), None)
g4_3.add_edge((0, 1, 4, 5, 6, 8, 9, 10, 11, 12, 13, 17), (0, 4, 5, 6, 8, 9, 10, 11, 12, 13, 16, 17), None)
g4_3.add_edge((0, 1, 4, 5, 6, 8, 9, 10, 11, 12, 13, 17), (1, 3, 4, 5, 6, 8, 9, 10, 11, 12, 13, 17), None)
g4_3.add_edge((0, 1, 4, 5, 6, 8, 9, 10, 11, 13, 15, 17), (0, 1, 4, 5, 6, 8, 9, 10, 13, 14, 15, 17), None)
g4_3.add_edge((0, 1, 4, 5, 6, 8, 9, 10, 11, 13, 15, 17), (0, 1, 4, 5, 6, 8, 10, 11, 12, 13, 15, 17), None)
g4_3.add_edge((0, 1, 4, 5, 6, 8, 9, 10, 11, 13, 15, 17), (0, 1, 4, 5, 6, 9, 10, 11, 13, 14, 15, 17), None)
g4_3.add_edge((0, 1, 4, 5, 6, 8, 9, 10, 11, 13, 15, 17), (0, 1, 5, 6, 7, 8, 9, 10, 11, 13, 15, 17), None)
g4_3.add_edge((0, 1, 4, 5, 6, 8, 9, 10, 11, 13, 15, 17), (0, 4, 5, 6, 8, 9, 10, 11, 13, 15, 16, 17), None)
g4_3.add_edge((0, 1, 4, 5, 6, 8, 9, 10, 11, 13, 15, 17), (1, 3, 4, 5, 6, 8, 9, 10, 11, 13, 15, 17), None)
g4_3.add_edge((0, 1, 4, 5, 6, 8, 9, 10, 12, 13, 14, 17), (0, 1, 4, 5, 6, 8, 9, 10, 13, 14, 15, 17), None)
g4_3.add_edge((0, 1, 4, 5, 6, 8, 9, 10, 12, 13, 14, 17), (0, 1, 4, 5, 6, 8, 10, 12, 13, 14, 15, 17), None)
g4_3.add_edge((0, 1, 4, 5, 6, 8, 9, 10, 12, 13, 14, 17), (0, 1, 4, 5, 6, 9, 10, 11, 12, 13, 14, 17), None)
g4_3.add_edge((0, 1, 4, 5, 6, 8, 9, 10, 12, 13, 14, 17), (0, 1, 5, 6, 7, 8, 9, 10, 12, 13, 14, 17), None)
g4_3.add_edge((0, 1, 4, 5, 6, 8, 9, 10, 12, 13, 14, 17), (0, 4, 5, 6, 8, 9, 10, 12, 13, 14, 16, 17), None)
g4_3.add_edge((0, 1, 4, 5, 6, 8, 9, 10, 12, 13, 14, 17), (1, 3, 4, 5, 6, 8, 9, 10, 12, 13, 14, 17), None)
g4_3.add_edge((0, 1, 4, 5, 6, 8, 9, 10, 13, 14, 15, 17), (0, 1, 4, 5, 6, 8, 9, 10, 14, 15, 16, 17), None)
g4_3.add_edge((0, 1, 4, 5, 6, 8, 9, 10, 13, 14, 15, 17), (0, 1, 4, 5, 6, 8, 10, 12, 13, 14, 15, 17), None)
g4_3.add_edge((0, 1, 4, 5, 6, 8, 9, 10, 13, 14, 15, 17), (0, 1, 4, 5, 6, 9, 10, 11, 13, 14, 15, 17), None)
g4_3.add_edge((0, 1, 4, 5, 6, 8, 9, 10, 13, 14, 15, 17), (0, 1, 5, 6, 7, 8, 9, 10, 13, 14, 15, 17), None)
g4_3.add_edge((0, 1, 4, 5, 6, 8, 9, 10, 13, 14, 15, 17), (0, 4, 5, 6, 8, 9, 10, 13, 14, 15, 16, 17), None)
g4_3.add_edge((0, 1, 4, 5, 6, 8, 9, 10, 13, 14, 15, 17), (1, 3, 4, 5, 6, 8, 9, 10, 13, 14, 15, 17), None)
g4_3.add_edge((0, 1, 4, 5, 6, 8, 9, 10, 14, 15, 16, 17), (0, 1, 4, 5, 6, 8, 10, 12, 14, 15, 16, 17), None)
g4_3.add_edge((0, 1, 4, 5, 6, 8, 9, 10, 14, 15, 16, 17), (0, 1, 4, 5, 6, 9, 10, 11, 14, 15, 16, 17), None)
g4_3.add_edge((0, 1, 4, 5, 6, 8, 9, 10, 14, 15, 16, 17), (0, 1, 5, 6, 7, 8, 9, 10, 14, 15, 16, 17), None)
g4_3.add_edge((0, 1, 4, 5, 6, 8, 9, 10, 14, 15, 16, 17), (0, 4, 5, 6, 8, 9, 10, 13, 14, 15, 16, 17), None)
g4_3.add_edge((0, 1, 4, 5, 6, 8, 9, 10, 14, 15, 16, 17), (1, 3, 4, 5, 6, 8, 9, 10, 14, 15, 16, 17), None)
g4_3.add_edge((0, 1, 4, 5, 6, 8, 10, 11, 12, 13, 15, 17), (0, 1, 4, 5, 6, 8, 10, 12, 13, 14, 15, 17), None)
g4_3.add_edge((0, 1, 4, 5, 6, 8, 10, 11, 12, 13, 15, 17), (0, 1, 4, 5, 6, 10, 11, 12, 13, 14, 15, 17), None)
g4_3.add_edge((0, 1, 4, 5, 6, 8, 10, 11, 12, 13, 15, 17), (0, 1, 5, 6, 7, 8, 10, 11, 12, 13, 15, 17), None)
g4_3.add_edge((0, 1, 4, 5, 6, 8, 10, 11, 12, 13, 15, 17), (0, 4, 5, 6, 8, 10, 11, 12, 13, 15, 16, 17), None)
g4_3.add_edge((0, 1, 4, 5, 6, 8, 10, 11, 12, 13, 15, 17), (1, 3, 4, 5, 6, 8, 10, 11, 12, 13, 15, 17), None)
g4_3.add_edge((0, 1, 4, 5, 6, 8, 10, 12, 13, 14, 15, 17), (0, 1, 4, 5, 6, 8, 10, 12, 14, 15, 16, 17), None)
g4_3.add_edge((0, 1, 4, 5, 6, 8, 10, 12, 13, 14, 15, 17), (0, 1, 4, 5, 6, 10, 11, 12, 13, 14, 15, 17), None)
g4_3.add_edge((0, 1, 4, 5, 6, 8, 10, 12, 13, 14, 15, 17), (0, 1, 5, 6, 7, 8, 10, 12, 13, 14, 15, 17), None)
g4_3.add_edge((0, 1, 4, 5, 6, 8, 10, 12, 13, 14, 15, 17), (0, 4, 5, 6, 8, 10, 12, 13, 14, 15, 16, 17), None)
g4_3.add_edge((0, 1, 4, 5, 6, 8, 10, 12, 13, 14, 15, 17), (1, 3, 4, 5, 6, 8, 10, 12, 13, 14, 15, 17), None)
g4_3.add_edge((0, 1, 4, 5, 6, 8, 10, 12, 14, 15, 16, 17), (0, 1, 4, 5, 6, 10, 11, 12, 14, 15, 16, 17), None)
g4_3.add_edge((0, 1, 4, 5, 6, 8, 10, 12, 14, 15, 16, 17), (0, 1, 5, 6, 7, 8, 10, 12, 14, 15, 16, 17), None)
g4_3.add_edge((0, 1, 4, 5, 6, 8, 10, 12, 14, 15, 16, 17), (0, 4, 5, 6, 8, 10, 12, 13, 14, 15, 16, 17), None)
g4_3.add_edge((0, 1, 4, 5, 6, 8, 10, 12, 14, 15, 16, 17), (1, 3, 4, 5, 6, 8, 10, 12, 14, 15, 16, 17), None)
g4_3.add_edge((0, 1, 4, 5, 6, 9, 10, 11, 12, 13, 14, 17), (0, 1, 4, 5, 6, 9, 10, 11, 13, 14, 15, 17), None)
g4_3.add_edge((0, 1, 4, 5, 6, 9, 10, 11, 12, 13, 14, 17), (0, 1, 4, 5, 6, 10, 11, 12, 13, 14, 15, 17), None)
g4_3.add_edge((0, 1, 4, 5, 6, 9, 10, 11, 12, 13, 14, 17), (0, 1, 5, 6, 7, 9, 10, 11, 12, 13, 14, 17), None)
g4_3.add_edge((0, 1, 4, 5, 6, 9, 10, 11, 12, 13, 14, 17), (0, 4, 5, 6, 9, 10, 11, 12, 13, 14, 16, 17), None)
g4_3.add_edge((0, 1, 4, 5, 6, 9, 10, 11, 12, 13, 14, 17), (1, 3, 4, 5, 6, 9, 10, 11, 12, 13, 14, 17), None)
g4_3.add_edge((0, 1, 4, 5, 6, 9, 10, 11, 13, 14, 15, 17), (0, 1, 4, 5, 6, 9, 10, 11, 14, 15, 16, 17), None)
g4_3.add_edge((0, 1, 4, 5, 6, 9, 10, 11, 13, 14, 15, 17), (0, 1, 4, 5, 6, 10, 11, 12, 13, 14, 15, 17), None)
g4_3.add_edge((0, 1, 4, 5, 6, 9, 10, 11, 13, 14, 15, 17), (0, 1, 5, 6, 7, 9, 10, 11, 13, 14, 15, 17), None)
g4_3.add_edge((0, 1, 4, 5, 6, 9, 10, 11, 13, 14, 15, 17), (0, 4, 5, 6, 9, 10, 11, 13, 14, 15, 16, 17), None)
g4_3.add_edge((0, 1, 4, 5, 6, 9, 10, 11, 13, 14, 15, 17), (1, 3, 4, 5, 6, 9, 10, 11, 13, 14, 15, 17), None)
g4_3.add_edge((0, 1, 4, 5, 6, 9, 10, 11, 14, 15, 16, 17), (0, 1, 4, 5, 6, 10, 11, 12, 14, 15, 16, 17), None)
g4_3.add_edge((0, 1, 4, 5, 6, 9, 10, 11, 14, 15, 16, 17), (0, 1, 5, 6, 7, 9, 10, 11, 14, 15, 16, 17), None)
g4_3.add_edge((0, 1, 4, 5, 6, 9, 10, 11, 14, 15, 16, 17), (0, 4, 5, 6, 9, 10, 11, 13, 14, 15, 16, 17), None)
g4_3.add_edge((0, 1, 4, 5, 6, 9, 10, 11, 14, 15, 16, 17), (1, 3, 4, 5, 6, 9, 10, 11, 14, 15, 16, 17), None)
g4_3.add_edge((0, 1, 4, 5, 6, 10, 11, 12, 13, 14, 15, 17), (0, 1, 4, 5, 6, 10, 11, 12, 14, 15, 16, 17), None)
g4_3.add_edge((0, 1, 4, 5, 6, 10, 11, 12, 13, 14, 15, 17), (0, 1, 4, 5, 6, 11, 12, 13, 14, 15, 16, 17), None)
g4_3.add_edge((0, 1, 4, 5, 6, 10, 11, 12, 13, 14, 15, 17), (0, 1, 5, 6, 7, 10, 11, 12, 13, 14, 15, 17), None)
g4_3.add_edge((0, 1, 4, 5, 6, 10, 11, 12, 13, 14, 15, 17), (0, 4, 5, 6, 10, 11, 12, 13, 14, 15, 16, 17), None)
g4_3.add_edge((0, 1, 4, 5, 6, 10, 11, 12, 13, 14, 15, 17), (1, 3, 4, 5, 6, 10, 11, 12, 13, 14, 15, 17), None)
g4_3.add_edge((0, 1, 4, 5, 6, 10, 11, 12, 14, 15, 16, 17), (0, 1, 4, 5, 6, 11, 12, 13, 14, 15, 16, 17), None)
g4_3.add_edge((0, 1, 4, 5, 6, 10, 11, 12, 14, 15, 16, 17), (0, 1, 5, 6, 7, 10, 11, 12, 14, 15, 16, 17), None)
g4_3.add_edge((0, 1, 4, 5, 6, 10, 11, 12, 14, 15, 16, 17), (0, 4, 5, 6, 10, 11, 12, 13, 14, 15, 16, 17), None)
g4_3.add_edge((0, 1, 4, 5, 6, 10, 11, 12, 14, 15, 16, 17), (1, 3, 4, 5, 6, 10, 11, 12, 14, 15, 16, 17), None)
g4_3.add_edge((0, 1, 4, 5, 6, 11, 12, 13, 14, 15, 16, 17), (0, 1, 5, 6, 7, 11, 12, 13, 14, 15, 16, 17), None)
g4_3.add_edge((0, 1, 4, 5, 6, 11, 12, 13, 14, 15, 16, 17), (0, 4, 5, 6, 10, 11, 12, 13, 14, 15, 16, 17), None)
g4_3.add_edge((0, 1, 4, 5, 6, 11, 12, 13, 14, 15, 16, 17), (1, 3, 4, 5, 6, 11, 12, 13, 14, 15, 16, 17), None)
g4_3.add_edge((0, 1, 5, 6, 7, 8, 9, 10, 11, 12, 13, 17), (0, 1, 5, 6, 7, 8, 9, 10, 11, 13, 15, 17), None)
g4_3.add_edge((0, 1, 5, 6, 7, 8, 9, 10, 11, 12, 13, 17), (0, 1, 5, 6, 7, 8, 9, 10, 12, 13, 14, 17), None)
g4_3.add_edge((0, 1, 5, 6, 7, 8, 9, 10, 11, 12, 13, 17), (0, 1, 5, 6, 7, 8, 10, 11, 12, 13, 15, 17), None)
g4_3.add_edge((0, 1, 5, 6, 7, 8, 9, 10, 11, 12, 13, 17), (0, 1, 5, 6, 7, 9, 10, 11, 12, 13, 14, 17), None)
g4_3.add_edge((0, 1, 5, 6, 7, 8, 9, 10, 11, 12, 13, 17), (0, 1, 5, 7, 8, 9, 10, 11, 12, 13, 15, 17), None)
g4_3.add_edge((0, 1, 5, 6, 7, 8, 9, 10, 11, 12, 13, 17), (0, 1, 6, 7, 8, 9, 10, 11, 12, 13, 14, 17), None)
g4_3.add_edge((0, 1, 5, 6, 7, 8, 9, 10, 11, 12, 13, 17), (0, 5, 6, 7, 8, 9, 10, 11, 12, 13, 16, 17), None)
g4_3.add_edge((0, 1, 5, 6, 7, 8, 9, 10, 11, 12, 13, 17), (1, 3, 5, 6, 7, 8, 9, 10, 11, 12, 13, 17), None)
g4_3.add_edge((0, 1, 5, 6, 7, 8, 9, 10, 11, 13, 15, 17), (0, 1, 5, 6, 7, 8, 9, 10, 13, 14, 15, 17), None)
g4_3.add_edge((0, 1, 5, 6, 7, 8, 9, 10, 11, 13, 15, 17), (0, 1, 5, 6, 7, 8, 10, 11, 12, 13, 15, 17), None)
g4_3.add_edge((0, 1, 5, 6, 7, 8, 9, 10, 11, 13, 15, 17), (0, 1, 5, 6, 7, 9, 10, 11, 13, 14, 15, 17), None)
g4_3.add_edge((0, 1, 5, 6, 7, 8, 9, 10, 11, 13, 15, 17), (0, 1, 5, 7, 8, 9, 10, 11, 12, 13, 15, 17), None)
g4_3.add_edge((0, 1, 5, 6, 7, 8, 9, 10, 11, 13, 15, 17), (0, 1, 6, 7, 8, 9, 10, 11, 13, 14, 15, 17), None)
g4_3.add_edge((0, 1, 5, 6, 7, 8, 9, 10, 11, 13, 15, 17), (0, 5, 6, 7, 8, 9, 10, 11, 13, 15, 16, 17), None)
g4_3.add_edge((0, 1, 5, 6, 7, 8, 9, 10, 11, 13, 15, 17), (1, 3, 5, 6, 7, 8, 9, 10, 11, 13, 15, 17), None)
g4_3.add_edge((0, 1, 5, 6, 7, 8, 9, 10, 12, 13, 14, 17), (0, 1, 5, 6, 7, 8, 9, 10, 13, 14, 15, 17), None)
g4_3.add_edge((0, 1, 5, 6, 7, 8, 9, 10, 12, 13, 14, 17), (0, 1, 5, 6, 7, 8, 10, 12, 13, 14, 15, 17), None)
g4_3.add_edge((0, 1, 5, 6, 7, 8, 9, 10, 12, 13, 14, 17), (0, 1, 5, 6, 7, 9, 10, 11, 12, 13, 14, 17), None)
g4_3.add_edge((0, 1, 5, 6, 7, 8, 9, 10, 12, 13, 14, 17), (0, 1, 5, 7, 8, 9, 10, 12, 13, 14, 15, 17), None)
g4_3.add_edge((0, 1, 5, 6, 7, 8, 9, 10, 12, 13, 14, 17), (0, 1, 6, 7, 8, 9, 10, 11, 12, 13, 14, 17), None)
g4_3.add_edge((0, 1, 5, 6, 7, 8, 9, 10, 12, 13, 14, 17), (0, 5, 6, 7, 8, 9, 10, 12, 13, 14, 16, 17), None)
g4_3.add_edge((0, 1, 5, 6, 7, 8, 9, 10, 12, 13, 14, 17), (1, 3, 5, 6, 7, 8, 9, 10, 12, 13, 14, 17), None)
g4_3.add_edge((0, 1, 5, 6, 7, 8, 9, 10, 13, 14, 15, 17), (0, 1, 5, 6, 7, 8, 9, 10, 14, 15, 16, 17), None)
g4_3.add_edge((0, 1, 5, 6, 7, 8, 9, 10, 13, 14, 15, 17), (0, 1, 5, 6, 7, 8, 10, 12, 13, 14, 15, 17), None)
g4_3.add_edge((0, 1, 5, 6, 7, 8, 9, 10, 13, 14, 15, 17), (0, 1, 5, 6, 7, 9, 10, 11, 13, 14, 15, 17), None)
g4_3.add_edge((0, 1, 5, 6, 7, 8, 9, 10, 13, 14, 15, 17), (0, 1, 5, 7, 8, 9, 10, 12, 13, 14, 15, 17), None)
g4_3.add_edge((0, 1, 5, 6, 7, 8, 9, 10, 13, 14, 15, 17), (0, 1, 6, 7, 8, 9, 10, 11, 13, 14, 15, 17), None)
g4_3.add_edge((0, 1, 5, 6, 7, 8, 9, 10, 13, 14, 15, 17), (0, 5, 6, 7, 8, 9, 10, 13, 14, 15, 16, 17), None)
g4_3.add_edge((0, 1, 5, 6, 7, 8, 9, 10, 13, 14, 15, 17), (1, 3, 5, 6, 7, 8, 9, 10, 13, 14, 15, 17), None)
g4_3.add_edge((0, 1, 5, 6, 7, 8, 9, 10, 14, 15, 16, 17), (0, 1, 5, 6, 7, 8, 10, 12, 14, 15, 16, 17), None)
g4_3.add_edge((0, 1, 5, 6, 7, 8, 9, 10, 14, 15, 16, 17), (0, 1, 5, 6, 7, 9, 10, 11, 14, 15, 16, 17), None)
g4_3.add_edge((0, 1, 5, 6, 7, 8, 9, 10, 14, 15, 16, 17), (0, 1, 5, 7, 8, 9, 10, 12, 14, 15, 16, 17), None)
g4_3.add_edge((0, 1, 5, 6, 7, 8, 9, 10, 14, 15, 16, 17), (0, 1, 6, 7, 8, 9, 10, 11, 14, 15, 16, 17), None)
g4_3.add_edge((0, 1, 5, 6, 7, 8, 9, 10, 14, 15, 16, 17), (0, 5, 6, 7, 8, 9, 10, 13, 14, 15, 16, 17), None)
g4_3.add_edge((0, 1, 5, 6, 7, 8, 9, 10, 14, 15, 16, 17), (1, 3, 5, 6, 7, 8, 9, 10, 14, 15, 16, 17), None)
g4_3.add_edge((0, 1, 5, 6, 7, 8, 10, 11, 12, 13, 15, 17), (0, 1, 5, 6, 7, 8, 10, 12, 13, 14, 15, 17), None)
g4_3.add_edge((0, 1, 5, 6, 7, 8, 10, 11, 12, 13, 15, 17), (0, 1, 5, 6, 7, 10, 11, 12, 13, 14, 15, 17), None)
g4_3.add_edge((0, 1, 5, 6, 7, 8, 10, 11, 12, 13, 15, 17), (0, 1, 5, 7, 8, 9, 10, 11, 12, 13, 15, 17), None)
g4_3.add_edge((0, 1, 5, 6, 7, 8, 10, 11, 12, 13, 15, 17), (0, 1, 6, 7, 8, 10, 11, 12, 13, 14, 15, 17), None)
g4_3.add_edge((0, 1, 5, 6, 7, 8, 10, 11, 12, 13, 15, 17), (0, 5, 6, 7, 8, 10, 11, 12, 13, 15, 16, 17), None)
g4_3.add_edge((0, 1, 5, 6, 7, 8, 10, 11, 12, 13, 15, 17), (1, 3, 5, 6, 7, 8, 10, 11, 12, 13, 15, 17), None)
g4_3.add_edge((0, 1, 5, 6, 7, 8, 10, 12, 13, 14, 15, 17), (0, 1, 5, 6, 7, 8, 10, 12, 14, 15, 16, 17), None)
g4_3.add_edge((0, 1, 5, 6, 7, 8, 10, 12, 13, 14, 15, 17), (0, 1, 5, 6, 7, 10, 11, 12, 13, 14, 15, 17), None)
g4_3.add_edge((0, 1, 5, 6, 7, 8, 10, 12, 13, 14, 15, 17), (0, 1, 5, 7, 8, 9, 10, 12, 13, 14, 15, 17), None)
g4_3.add_edge((0, 1, 5, 6, 7, 8, 10, 12, 13, 14, 15, 17), (0, 1, 6, 7, 8, 10, 11, 12, 13, 14, 15, 17), None)
g4_3.add_edge((0, 1, 5, 6, 7, 8, 10, 12, 13, 14, 15, 17), (0, 5, 6, 7, 8, 10, 12, 13, 14, 15, 16, 17), None)
g4_3.add_edge((0, 1, 5, 6, 7, 8, 10, 12, 13, 14, 15, 17), (1, 3, 5, 6, 7, 8, 10, 12, 13, 14, 15, 17), None)
g4_3.add_edge((0, 1, 5, 6, 7, 8, 10, 12, 14, 15, 16, 17), (0, 1, 5, 6, 7, 10, 11, 12, 14, 15, 16, 17), None)
g4_3.add_edge((0, 1, 5, 6, 7, 8, 10, 12, 14, 15, 16, 17), (0, 1, 5, 7, 8, 9, 10, 12, 14, 15, 16, 17), None)
g4_3.add_edge((0, 1, 5, 6, 7, 8, 10, 12, 14, 15, 16, 17), (0, 1, 6, 7, 8, 10, 11, 12, 14, 15, 16, 17), None)
g4_3.add_edge((0, 1, 5, 6, 7, 8, 10, 12, 14, 15, 16, 17), (0, 5, 6, 7, 8, 10, 12, 13, 14, 15, 16, 17), None)
g4_3.add_edge((0, 1, 5, 6, 7, 8, 10, 12, 14, 15, 16, 17), (1, 3, 5, 6, 7, 8, 10, 12, 14, 15, 16, 17), None)
g4_3.add_edge((0, 1, 5, 6, 7, 9, 10, 11, 12, 13, 14, 17), (0, 1, 5, 6, 7, 9, 10, 11, 13, 14, 15, 17), None)
g4_3.add_edge((0, 1, 5, 6, 7, 9, 10, 11, 12, 13, 14, 17), (0, 1, 5, 6, 7, 10, 11, 12, 13, 14, 15, 17), None)
g4_3.add_edge((0, 1, 5, 6, 7, 9, 10, 11, 12, 13, 14, 17), (0, 1, 5, 7, 9, 10, 11, 12, 13, 14, 15, 17), None)
g4_3.add_edge((0, 1, 5, 6, 7, 9, 10, 11, 12, 13, 14, 17), (0, 1, 6, 7, 8, 9, 10, 11, 12, 13, 14, 17), None)
g4_3.add_edge((0, 1, 5, 6, 7, 9, 10, 11, 12, 13, 14, 17), (0, 5, 6, 7, 9, 10, 11, 12, 13, 14, 16, 17), None)
g4_3.add_edge((0, 1, 5, 6, 7, 9, 10, 11, 12, 13, 14, 17), (1, 3, 5, 6, 7, 9, 10, 11, 12, 13, 14, 17), None)
g4_3.add_edge((0, 1, 5, 6, 7, 9, 10, 11, 13, 14, 15, 17), (0, 1, 5, 6, 7, 9, 10, 11, 14, 15, 16, 17), None)
g4_3.add_edge((0, 1, 5, 6, 7, 9, 10, 11, 13, 14, 15, 17), (0, 1, 5, 6, 7, 10, 11, 12, 13, 14, 15, 17), None)
g4_3.add_edge((0, 1, 5, 6, 7, 9, 10, 11, 13, 14, 15, 17), (0, 1, 5, 7, 9, 10, 11, 12, 13, 14, 15, 17), None)
g4_3.add_edge((0, 1, 5, 6, 7, 9, 10, 11, 13, 14, 15, 17), (0, 1, 6, 7, 8, 9, 10, 11, 13, 14, 15, 17), None)
g4_3.add_edge((0, 1, 5, 6, 7, 9, 10, 11, 13, 14, 15, 17), (0, 5, 6, 7, 9, 10, 11, 13, 14, 15, 16, 17), None)
g4_3.add_edge((0, 1, 5, 6, 7, 9, 10, 11, 13, 14, 15, 17), (1, 3, 5, 6, 7, 9, 10, 11, 13, 14, 15, 17), None)
g4_3.add_edge((0, 1, 5, 6, 7, 9, 10, 11, 14, 15, 16, 17), (0, 1, 5, 6, 7, 10, 11, 12, 14, 15, 16, 17), None)
g4_3.add_edge((0, 1, 5, 6, 7, 9, 10, 11, 14, 15, 16, 17), (0, 1, 5, 7, 9, 10, 11, 12, 14, 15, 16, 17), None)
g4_3.add_edge((0, 1, 5, 6, 7, 9, 10, 11, 14, 15, 16, 17), (0, 1, 6, 7, 8, 9, 10, 11, 14, 15, 16, 17), None)
g4_3.add_edge((0, 1, 5, 6, 7, 9, 10, 11, 14, 15, 16, 17), (0, 5, 6, 7, 9, 10, 11, 13, 14, 15, 16, 17), None)
g4_3.add_edge((0, 1, 5, 6, 7, 9, 10, 11, 14, 15, 16, 17), (1, 3, 5, 6, 7, 9, 10, 11, 14, 15, 16, 17), None)
g4_3.add_edge((0, 1, 5, 6, 7, 10, 11, 12, 13, 14, 15, 17), (0, 1, 5, 6, 7, 10, 11, 12, 14, 15, 16, 17), None)
g4_3.add_edge((0, 1, 5, 6, 7, 10, 11, 12, 13, 14, 15, 17), (0, 1, 5, 6, 7, 11, 12, 13, 14, 15, 16, 17), None)
g4_3.add_edge((0, 1, 5, 6, 7, 10, 11, 12, 13, 14, 15, 17), (0, 1, 5, 7, 9, 10, 11, 12, 13, 14, 15, 17), None)
g4_3.add_edge((0, 1, 5, 6, 7, 10, 11, 12, 13, 14, 15, 17), (0, 1, 6, 7, 8, 10, 11, 12, 13, 14, 15, 17), None)
g4_3.add_edge((0, 1, 5, 6, 7, 10, 11, 12, 13, 14, 15, 17), (0, 5, 6, 7, 10, 11, 12, 13, 14, 15, 16, 17), None)
g4_3.add_edge((0, 1, 5, 6, 7, 10, 11, 12, 13, 14, 15, 17), (1, 3, 5, 6, 7, 10, 11, 12, 13, 14, 15, 17), None)
g4_3.add_edge((0, 1, 5, 6, 7, 10, 11, 12, 14, 15, 16, 17), (0, 1, 5, 6, 7, 11, 12, 13, 14, 15, 16, 17), None)
g4_3.add_edge((0, 1, 5, 6, 7, 10, 11, 12, 14, 15, 16, 17), (0, 1, 5, 7, 9, 10, 11, 12, 14, 15, 16, 17), None)
g4_3.add_edge((0, 1, 5, 6, 7, 10, 11, 12, 14, 15, 16, 17), (0, 1, 6, 7, 8, 10, 11, 12, 14, 15, 16, 17), None)
g4_3.add_edge((0, 1, 5, 6, 7, 10, 11, 12, 14, 15, 16, 17), (0, 5, 6, 7, 10, 11, 12, 13, 14, 15, 16, 17), None)
g4_3.add_edge((0, 1, 5, 6, 7, 10, 11, 12, 14, 15, 16, 17), (1, 3, 5, 6, 7, 10, 11, 12, 14, 15, 16, 17), None)
g4_3.add_edge((0, 1, 5, 6, 7, 11, 12, 13, 14, 15, 16, 17), (0, 1, 5, 7, 9, 11, 12, 13, 14, 15, 16, 17), None)
g4_3.add_edge((0, 1, 5, 6, 7, 11, 12, 13, 14, 15, 16, 17), (0, 1, 6, 7, 8, 11, 12, 13, 14, 15, 16, 17), None)
g4_3.add_edge((0, 1, 5, 6, 7, 11, 12, 13, 14, 15, 16, 17), (0, 5, 6, 7, 10, 11, 12, 13, 14, 15, 16, 17), None)
g4_3.add_edge((0, 1, 5, 6, 7, 11, 12, 13, 14, 15, 16, 17), (1, 3, 5, 6, 7, 11, 12, 13, 14, 15, 16, 17), None)
g4_3.add_edge((0, 1, 5, 7, 8, 9, 10, 11, 12, 13, 15, 17), (0, 1, 5, 7, 8, 9, 10, 12, 13, 14, 15, 17), None)
g4_3.add_edge((0, 1, 5, 7, 8, 9, 10, 11, 12, 13, 15, 17), (0, 1, 5, 7, 9, 10, 11, 12, 13, 14, 15, 17), None)
g4_3.add_edge((0, 1, 5, 7, 8, 9, 10, 11, 12, 13, 15, 17), (0, 1, 7, 8, 9, 10, 11, 12, 13, 14, 15, 17), None)
g4_3.add_edge((0, 1, 5, 7, 8, 9, 10, 11, 12, 13, 15, 17), (0, 5, 7, 8, 9, 10, 11, 12, 13, 15, 16, 17), None)
g4_3.add_edge((0, 1, 5, 7, 8, 9, 10, 11, 12, 13, 15, 17), (1, 3, 5, 7, 8, 9, 10, 11, 12, 13, 15, 17), None)
g4_3.add_edge((0, 1, 5, 7, 8, 9, 10, 12, 13, 14, 15, 17), (0, 1, 5, 7, 8, 9, 10, 12, 14, 15, 16, 17), None)
g4_3.add_edge((0, 1, 5, 7, 8, 9, 10, 12, 13, 14, 15, 17), (0, 1, 5, 7, 9, 10, 11, 12, 13, 14, 15, 17), None)
g4_3.add_edge((0, 1, 5, 7, 8, 9, 10, 12, 13, 14, 15, 17), (0, 1, 7, 8, 9, 10, 11, 12, 13, 14, 15, 17), None)
g4_3.add_edge((0, 1, 5, 7, 8, 9, 10, 12, 13, 14, 15, 17), (0, 5, 7, 8, 9, 10, 12, 13, 14, 15, 16, 17), None)
g4_3.add_edge((0, 1, 5, 7, 8, 9, 10, 12, 13, 14, 15, 17), (1, 3, 5, 7, 8, 9, 10, 12, 13, 14, 15, 17), None)
g4_3.add_edge((0, 1, 5, 7, 8, 9, 10, 12, 14, 15, 16, 17), (0, 1, 5, 7, 9, 10, 11, 12, 14, 15, 16, 17), None)
g4_3.add_edge((0, 1, 5, 7, 8, 9, 10, 12, 14, 15, 16, 17), (0, 1, 7, 8, 9, 10, 11, 12, 14, 15, 16, 17), None)
g4_3.add_edge((0, 1, 5, 7, 8, 9, 10, 12, 14, 15, 16, 17), (0, 5, 7, 8, 9, 10, 12, 13, 14, 15, 16, 17), None)
g4_3.add_edge((0, 1, 5, 7, 8, 9, 10, 12, 14, 15, 16, 17), (1, 3, 5, 7, 8, 9, 10, 12, 14, 15, 16, 17), None)
g4_3.add_edge((0, 1, 5, 7, 9, 10, 11, 12, 13, 14, 15, 17), (0, 1, 5, 7, 9, 10, 11, 12, 14, 15, 16, 17), None)
g4_3.add_edge((0, 1, 5, 7, 9, 10, 11, 12, 13, 14, 15, 17), (0, 1, 5, 7, 9, 11, 12, 13, 14, 15, 16, 17), None)
g4_3.add_edge((0, 1, 5, 7, 9, 10, 11, 12, 13, 14, 15, 17), (0, 1, 7, 8, 9, 10, 11, 12, 13, 14, 15, 17), None)
g4_3.add_edge((0, 1, 5, 7, 9, 10, 11, 12, 13, 14, 15, 17), (0, 5, 7, 9, 10, 11, 12, 13, 14, 15, 16, 17), None)
g4_3.add_edge((0, 1, 5, 7, 9, 10, 11, 12, 13, 14, 15, 17), (1, 3, 5, 7, 9, 10, 11, 12, 13, 14, 15, 17), None)
g4_3.add_edge((0, 1, 5, 7, 9, 10, 11, 12, 14, 15, 16, 17), (0, 1, 5, 7, 9, 11, 12, 13, 14, 15, 16, 17), None)
g4_3.add_edge((0, 1, 5, 7, 9, 10, 11, 12, 14, 15, 16, 17), (0, 1, 7, 8, 9, 10, 11, 12, 14, 15, 16, 17), None)
g4_3.add_edge((0, 1, 5, 7, 9, 10, 11, 12, 14, 15, 16, 17), (0, 5, 7, 9, 10, 11, 12, 13, 14, 15, 16, 17), None)
g4_3.add_edge((0, 1, 5, 7, 9, 10, 11, 12, 14, 15, 16, 17), (1, 3, 5, 7, 9, 10, 11, 12, 14, 15, 16, 17), None)
g4_3.add_edge((0, 1, 5, 7, 9, 11, 12, 13, 14, 15, 16, 17), (0, 1, 7, 8, 9, 11, 12, 13, 14, 15, 16, 17), None)
g4_3.add_edge((0, 1, 5, 7, 9, 11, 12, 13, 14, 15, 16, 17), (0, 5, 7, 9, 10, 11, 12, 13, 14, 15, 16, 17), None)
g4_3.add_edge((0, 1, 5, 7, 9, 11, 12, 13, 14, 15, 16, 17), (1, 3, 5, 7, 9, 11, 12, 13, 14, 15, 16, 17), None)
g4_3.add_edge((0, 1, 6, 7, 8, 9, 10, 11, 12, 13, 14, 17), (0, 1, 6, 7, 8, 9, 10, 11, 13, 14, 15, 17), None)
g4_3.add_edge((0, 1, 6, 7, 8, 9, 10, 11, 12, 13, 14, 17), (0, 1, 6, 7, 8, 10, 11, 12, 13, 14, 15, 17), None)
g4_3.add_edge((0, 1, 6, 7, 8, 9, 10, 11, 12, 13, 14, 17), (0, 1, 7, 8, 9, 10, 11, 12, 13, 14, 15, 17), None)
g4_3.add_edge((0, 1, 6, 7, 8, 9, 10, 11, 12, 13, 14, 17), (0, 6, 7, 8, 9, 10, 11, 12, 13, 14, 16, 17), None)
g4_3.add_edge((0, 1, 6, 7, 8, 9, 10, 11, 12, 13, 14, 17), (1, 3, 6, 7, 8, 9, 10, 11, 12, 13, 14, 17), None)
g4_3.add_edge((0, 1, 6, 7, 8, 9, 10, 11, 13, 14, 15, 17), (0, 1, 6, 7, 8, 9, 10, 11, 14, 15, 16, 17), None)
g4_3.add_edge((0, 1, 6, 7, 8, 9, 10, 11, 13, 14, 15, 17), (0, 1, 6, 7, 8, 10, 11, 12, 13, 14, 15, 17), None)
g4_3.add_edge((0, 1, 6, 7, 8, 9, 10, 11, 13, 14, 15, 17), (0, 1, 7, 8, 9, 10, 11, 12, 13, 14, 15, 17), None)
g4_3.add_edge((0, 1, 6, 7, 8, 9, 10, 11, 13, 14, 15, 17), (0, 6, 7, 8, 9, 10, 11, 13, 14, 15, 16, 17), None)
g4_3.add_edge((0, 1, 6, 7, 8, 9, 10, 11, 13, 14, 15, 17), (1, 3, 6, 7, 8, 9, 10, 11, 13, 14, 15, 17), None)
g4_3.add_edge((0, 1, 6, 7, 8, 9, 10, 11, 14, 15, 16, 17), (0, 1, 6, 7, 8, 10, 11, 12, 14, 15, 16, 17), None)
g4_3.add_edge((0, 1, 6, 7, 8, 9, 10, 11, 14, 15, 16, 17), (0, 1, 7, 8, 9, 10, 11, 12, 14, 15, 16, 17), None)
g4_3.add_edge((0, 1, 6, 7, 8, 9, 10, 11, 14, 15, 16, 17), (0, 6, 7, 8, 9, 10, 11, 13, 14, 15, 16, 17), None)
g4_3.add_edge((0, 1, 6, 7, 8, 9, 10, 11, 14, 15, 16, 17), (1, 3, 6, 7, 8, 9, 10, 11, 14, 15, 16, 17), None)
g4_3.add_edge((0, 1, 6, 7, 8, 10, 11, 12, 13, 14, 15, 17), (0, 1, 6, 7, 8, 10, 11, 12, 14, 15, 16, 17), None)
g4_3.add_edge((0, 1, 6, 7, 8, 10, 11, 12, 13, 14, 15, 17), (0, 1, 6, 7, 8, 11, 12, 13, 14, 15, 16, 17), None)
g4_3.add_edge((0, 1, 6, 7, 8, 10, 11, 12, 13, 14, 15, 17), (0, 1, 7, 8, 9, 10, 11, 12, 13, 14, 15, 17), None)
g4_3.add_edge((0, 1, 6, 7, 8, 10, 11, 12, 13, 14, 15, 17), (0, 6, 7, 8, 10, 11, 12, 13, 14, 15, 16, 17), None)
g4_3.add_edge((0, 1, 6, 7, 8, 10, 11, 12, 13, 14, 15, 17), (1, 3, 6, 7, 8, 10, 11, 12, 13, 14, 15, 17), None)
g4_3.add_edge((0, 1, 6, 7, 8, 10, 11, 12, 14, 15, 16, 17), (0, 1, 6, 7, 8, 11, 12, 13, 14, 15, 16, 17), None)
g4_3.add_edge((0, 1, 6, 7, 8, 10, 11, 12, 14, 15, 16, 17), (0, 1, 7, 8, 9, 10, 11, 12, 14, 15, 16, 17), None)
g4_3.add_edge((0, 1, 6, 7, 8, 10, 11, 12, 14, 15, 16, 17), (0, 6, 7, 8, 10, 11, 12, 13, 14, 15, 16, 17), None)
g4_3.add_edge((0, 1, 6, 7, 8, 10, 11, 12, 14, 15, 16, 17), (1, 3, 6, 7, 8, 10, 11, 12, 14, 15, 16, 17), None)
g4_3.add_edge((0, 1, 6, 7, 8, 11, 12, 13, 14, 15, 16, 17), (0, 1, 7, 8, 9, 11, 12, 13, 14, 15, 16, 17), None)
g4_3.add_edge((0, 1, 6, 7, 8, 11, 12, 13, 14, 15, 16, 17), (0, 6, 7, 8, 10, 11, 12, 13, 14, 15, 16, 17), None)
g4_3.add_edge((0, 1, 6, 7, 8, 11, 12, 13, 14, 15, 16, 17), (1, 3, 6, 7, 8, 11, 12, 13, 14, 15, 16, 17), None)
g4_3.add_edge((0, 1, 7, 8, 9, 10, 11, 12, 13, 14, 15, 17), (0, 1, 7, 8, 9, 10, 11, 12, 14, 15, 16, 17), None)
g4_3.add_edge((0, 1, 7, 8, 9, 10, 11, 12, 13, 14, 15, 17), (0, 1, 7, 8, 9, 11, 12, 13, 14, 15, 16, 17), None)
g4_3.add_edge((0, 1, 7, 8, 9, 10, 11, 12, 13, 14, 15, 17), (0, 1, 8, 9, 10, 11, 12, 13, 14, 15, 16, 17), None)
g4_3.add_edge((0, 1, 7, 8, 9, 10, 11, 12, 13, 14, 15, 17), (0, 7, 8, 9, 10, 11, 12, 13, 14, 15, 16, 17), None)
g4_3.add_edge((0, 1, 7, 8, 9, 10, 11, 12, 13, 14, 15, 17), (1, 3, 7, 8, 9, 10, 11, 12, 13, 14, 15, 17), None)
g4_3.add_edge((0, 1, 7, 8, 9, 10, 11, 12, 14, 15, 16, 17), (0, 1, 7, 8, 9, 11, 12, 13, 14, 15, 16, 17), None)
g4_3.add_edge((0, 1, 7, 8, 9, 10, 11, 12, 14, 15, 16, 17), (0, 1, 8, 9, 10, 11, 12, 13, 14, 15, 16, 17), None)
g4_3.add_edge((0, 1, 7, 8, 9, 10, 11, 12, 14, 15, 16, 17), (0, 7, 8, 9, 10, 11, 12, 13, 14, 15, 16, 17), None)
g4_3.add_edge((0, 1, 7, 8, 9, 10, 11, 12, 14, 15, 16, 17), (1, 3, 7, 8, 9, 10, 11, 12, 14, 15, 16, 17), None)
g4_3.add_edge((0, 1, 7, 8, 9, 11, 12, 13, 14, 15, 16, 17), (0, 1, 8, 9, 10, 11, 12, 13, 14, 15, 16, 17), None)
g4_3.add_edge((0, 1, 7, 8, 9, 11, 12, 13, 14, 15, 16, 17), (0, 7, 8, 9, 10, 11, 12, 13, 14, 15, 16, 17), None)
g4_3.add_edge((0, 1, 7, 8, 9, 11, 12, 13, 14, 15, 16, 17), (1, 3, 7, 8, 9, 11, 12, 13, 14, 15, 16, 17), None)
g4_3.add_edge((0, 1, 8, 9, 10, 11, 12, 13, 14, 15, 16, 17), (0, 7, 8, 9, 10, 11, 12, 13, 14, 15, 16, 17), None)
g4_3.add_edge((0, 1, 8, 9, 10, 11, 12, 13, 14, 15, 16, 17), (1, 3, 8, 9, 10, 11, 12, 13, 14, 15, 16, 17), None)
g4_3.add_edge((0, 2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 15), (0, 2, 3, 4, 5, 6, 7, 8, 9, 10, 15, 16), None)
g4_3.add_edge((0, 2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 15), (0, 2, 3, 4, 5, 6, 7, 8, 10, 11, 12, 15), None)
g4_3.add_edge((0, 2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 15), (0, 2, 3, 4, 5, 6, 7, 9, 10, 11, 15, 16), None)
g4_3.add_edge((0, 2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 15), (0, 2, 3, 4, 5, 7, 8, 9, 10, 11, 12, 15), None)
g4_3.add_edge((0, 2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 15), (0, 2, 3, 4, 6, 7, 8, 9, 10, 11, 15, 16), None)
g4_3.add_edge((0, 2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 15), (0, 2, 4, 5, 6, 7, 8, 9, 10, 11, 12, 15), None)
g4_3.add_edge((0, 2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 15), (0, 3, 4, 5, 6, 7, 8, 9, 10, 11, 15, 16), None)
g4_3.add_edge((0, 2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 15), (2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 13, 15), None)
g4_3.add_edge((0, 2, 3, 4, 5, 6, 7, 8, 9, 10, 15, 16), (0, 2, 3, 4, 5, 6, 7, 8, 9, 10, 16, 17), None)
g4_3.add_edge((0, 2, 3, 4, 5, 6, 7, 8, 9, 10, 15, 16), (0, 2, 3, 4, 5, 6, 7, 8, 10, 12, 15, 16), None)
g4_3.add_edge((0, 2, 3, 4, 5, 6, 7, 8, 9, 10, 15, 16), (0, 2, 3, 4, 5, 6, 7, 9, 10, 11, 15, 16), None)
g4_3.add_edge((0, 2, 3, 4, 5, 6, 7, 8, 9, 10, 15, 16), (0, 2, 3, 4, 5, 7, 8, 9, 10, 12, 15, 16), None)
g4_3.add_edge((0, 2, 3, 4, 5, 6, 7, 8, 9, 10, 15, 16), (0, 2, 3, 4, 6, 7, 8, 9, 10, 11, 15, 16), None)
g4_3.add_edge((0, 2, 3, 4, 5, 6, 7, 8, 9, 10, 15, 16), (0, 2, 4, 5, 6, 7, 8, 9, 10, 12, 15, 16), None)
g4_3.add_edge((0, 2, 3, 4, 5, 6, 7, 8, 9, 10, 15, 16), (0, 3, 4, 5, 6, 7, 8, 9, 10, 11, 15, 16), None)
g4_3.add_edge((0, 2, 3, 4, 5, 6, 7, 8, 9, 10, 15, 16), (2, 3, 4, 5, 6, 7, 8, 9, 10, 14, 15, 16), None)
g4_3.add_edge((0, 2, 3, 4, 5, 6, 7, 8, 9, 10, 16, 17), (0, 2, 3, 4, 5, 6, 7, 8, 10, 12, 16, 17), None)
g4_3.add_edge((0, 2, 3, 4, 5, 6, 7, 8, 9, 10, 16, 17), (0, 2, 3, 4, 5, 6, 7, 9, 10, 11, 16, 17), None)
g4_3.add_edge((0, 2, 3, 4, 5, 6, 7, 8, 9, 10, 16, 17), (0, 2, 3, 4, 5, 7, 8, 9, 10, 12, 16, 17), None)
g4_3.add_edge((0, 2, 3, 4, 5, 6, 7, 8, 9, 10, 16, 17), (0, 2, 3, 4, 6, 7, 8, 9, 10, 11, 16, 17), None)
g4_3.add_edge((0, 2, 3, 4, 5, 6, 7, 8, 9, 10, 16, 17), (0, 2, 4, 5, 6, 7, 8, 9, 10, 12, 16, 17), None)
g4_3.add_edge((0, 2, 3, 4, 5, 6, 7, 8, 9, 10, 16, 17), (0, 3, 4, 5, 6, 7, 8, 9, 10, 11, 16, 17), None)
g4_3.add_edge((0, 2, 3, 4, 5, 6, 7, 8, 9, 10, 16, 17), (2, 3, 4, 5, 6, 7, 8, 9, 10, 14, 16, 17), None)
g4_3.add_edge((0, 2, 3, 4, 5, 6, 7, 8, 10, 11, 12, 15), (0, 2, 3, 4, 5, 6, 7, 8, 10, 12, 15, 16), None)
g4_3.add_edge((0, 2, 3, 4, 5, 6, 7, 8, 10, 11, 12, 15), (0, 2, 3, 4, 5, 6, 7, 8, 11, 12, 13, 15), None)
g4_3.add_edge((0, 2, 3, 4, 5, 6, 7, 8, 10, 11, 12, 15), (0, 2, 3, 4, 5, 6, 7, 10, 11, 12, 15, 16), None)
g4_3.add_edge((0, 2, 3, 4, 5, 6, 7, 8, 10, 11, 12, 15), (0, 2, 3, 4, 5, 7, 8, 9, 10, 11, 12, 15), None)
g4_3.add_edge((0, 2, 3, 4, 5, 6, 7, 8, 10, 11, 12, 15), (0, 2, 3, 4, 6, 7, 8, 10, 11, 12, 15, 16), None)
g4_3.add_edge((0, 2, 3, 4, 5, 6, 7, 8, 10, 11, 12, 15), (0, 2, 4, 5, 6, 7, 8, 9, 10, 11, 12, 15), None)
g4_3.add_edge((0, 2, 3, 4, 5, 6, 7, 8, 10, 11, 12, 15), (0, 3, 4, 5, 6, 7, 8, 10, 11, 12, 15, 16), None)
g4_3.add_edge((0, 2, 3, 4, 5, 6, 7, 8, 10, 11, 12, 15), (2, 3, 4, 5, 6, 7, 8, 10, 11, 12, 13, 15), None)
g4_3.add_edge((0, 2, 3, 4, 5, 6, 7, 8, 10, 12, 15, 16), (0, 2, 3, 4, 5, 6, 7, 8, 10, 12, 16, 17), None)
g4_3.add_edge((0, 2, 3, 4, 5, 6, 7, 8, 10, 12, 15, 16), (0, 2, 3, 4, 5, 6, 7, 8, 12, 14, 15, 16), None)
g4_3.add_edge((0, 2, 3, 4, 5, 6, 7, 8, 10, 12, 15, 16), (0, 2, 3, 4, 5, 6, 7, 10, 11, 12, 15, 16), None)
g4_3.add_edge((0, 2, 3, 4, 5, 6, 7, 8, 10, 12, 15, 16), (0, 2, 3, 4, 5, 7, 8, 9, 10, 12, 15, 16), None)
g4_3.add_edge((0, 2, 3, 4, 5, 6, 7, 8, 10, 12, 15, 16), (0, 2, 3, 4, 6, 7, 8, 10, 11, 12, 15, 16), None)
g4_3.add_edge((0, 2, 3, 4, 5, 6, 7, 8, 10, 12, 15, 16), (0, 2, 4, 5, 6, 7, 8, 9, 10, 12, 15, 16), None)
g4_3.add_edge((0, 2, 3, 4, 5, 6, 7, 8, 10, 12, 15, 16), (0, 3, 4, 5, 6, 7, 8, 10, 11, 12, 15, 16), None)
g4_3.add_edge((0, 2, 3, 4, 5, 6, 7, 8, 10, 12, 15, 16), (2, 3, 4, 5, 6, 7, 8, 10, 12, 14, 15, 16), None)
g4_3.add_edge((0, 2, 3, 4, 5, 6, 7, 8, 10, 12, 16, 17), (0, 2, 3, 4, 5, 6, 7, 8, 12, 14, 16, 17), None)
g4_3.add_edge((0, 2, 3, 4, 5, 6, 7, 8, 10, 12, 16, 17), (0, 2, 3, 4, 5, 6, 7, 10, 11, 12, 16, 17), None)
g4_3.add_edge((0, 2, 3, 4, 5, 6, 7, 8, 10, 12, 16, 17), (0, 2, 3, 4, 5, 7, 8, 9, 10, 12, 16, 17), None)
g4_3.add_edge((0, 2, 3, 4, 5, 6, 7, 8, 10, 12, 16, 17), (0, 2, 3, 4, 6, 7, 8, 10, 11, 12, 16, 17), None)
g4_3.add_edge((0, 2, 3, 4, 5, 6, 7, 8, 10, 12, 16, 17), (0, 2, 4, 5, 6, 7, 8, 9, 10, 12, 16, 17), None)
g4_3.add_edge((0, 2, 3, 4, 5, 6, 7, 8, 10, 12, 16, 17), (0, 3, 4, 5, 6, 7, 8, 10, 11, 12, 16, 17), None)
g4_3.add_edge((0, 2, 3, 4, 5, 6, 7, 8, 10, 12, 16, 17), (2, 3, 4, 5, 6, 7, 8, 10, 12, 14, 16, 17), None)
g4_3.add_edge((0, 2, 3, 4, 5, 6, 7, 8, 11, 12, 13, 15), (0, 2, 3, 4, 5, 6, 7, 8, 12, 13, 14, 15), None)
g4_3.add_edge((0, 2, 3, 4, 5, 6, 7, 8, 11, 12, 13, 15), (0, 2, 3, 4, 5, 6, 7, 11, 12, 13, 15, 16), None)
g4_3.add_edge((0, 2, 3, 4, 5, 6, 7, 8, 11, 12, 13, 15), (0, 2, 3, 4, 5, 7, 8, 9, 11, 12, 13, 15), None)
g4_3.add_edge((0, 2, 3, 4, 5, 6, 7, 8, 11, 12, 13, 15), (0, 2, 3, 4, 6, 7, 8, 11, 12, 13, 15, 16), None)
g4_3.add_edge((0, 2, 3, 4, 5, 6, 7, 8, 11, 12, 13, 15), (0, 2, 4, 5, 6, 7, 8, 9, 11, 12, 13, 15), None)
g4_3.add_edge((0, 2, 3, 4, 5, 6, 7, 8, 11, 12, 13, 15), (0, 3, 4, 5, 6, 7, 8, 11, 12, 13, 15, 16), None)
g4_3.add_edge((0, 2, 3, 4, 5, 6, 7, 8, 11, 12, 13, 15), (2, 3, 4, 5, 6, 7, 8, 10, 11, 12, 13, 15), None)
g4_3.add_edge((0, 2, 3, 4, 5, 6, 7, 8, 12, 13, 14, 15), (0, 2, 3, 4, 5, 6, 7, 8, 12, 14, 15, 16), None)
g4_3.add_edge((0, 2, 3, 4, 5, 6, 7, 8, 12, 13, 14, 15), (0, 2, 3, 4, 5, 6, 7, 12, 13, 14, 15, 16), None)
g4_3.add_edge((0, 2, 3, 4, 5, 6, 7, 8, 12, 13, 14, 15), (0, 2, 3, 4, 5, 7, 8, 9, 12, 13, 14, 15), None)
g4_3.add_edge((0, 2, 3, 4, 5, 6, 7, 8, 12, 13, 14, 15), (0, 2, 3, 4, 6, 7, 8, 12, 13, 14, 15, 16), None)
g4_3.add_edge((0, 2, 3, 4, 5, 6, 7, 8, 12, 13, 14, 15), (0, 2, 4, 5, 6, 7, 8, 9, 12, 13, 14, 15), None)
g4_3.add_edge((0, 2, 3, 4, 5, 6, 7, 8, 12, 13, 14, 15), (0, 3, 4, 5, 6, 7, 8, 12, 13, 14, 15, 16), None)
g4_3.add_edge((0, 2, 3, 4, 5, 6, 7, 8, 12, 13, 14, 15), (2, 3, 4, 5, 6, 7, 8, 10, 12, 13, 14, 15), None)
g4_3.add_edge((0, 2, 3, 4, 5, 6, 7, 8, 12, 14, 15, 16), (0, 2, 3, 4, 5, 6, 7, 8, 12, 14, 16, 17), None)
g4_3.add_edge((0, 2, 3, 4, 5, 6, 7, 8, 12, 14, 15, 16), (0, 2, 3, 4, 5, 6, 7, 12, 13, 14, 15, 16), None)
g4_3.add_edge((0, 2, 3, 4, 5, 6, 7, 8, 12, 14, 15, 16), (0, 2, 3, 4, 5, 7, 8, 9, 12, 14, 15, 16), None)
g4_3.add_edge((0, 2, 3, 4, 5, 6, 7, 8, 12, 14, 15, 16), (0, 2, 3, 4, 6, 7, 8, 12, 13, 14, 15, 16), None)
g4_3.add_edge((0, 2, 3, 4, 5, 6, 7, 8, 12, 14, 15, 16), (0, 2, 4, 5, 6, 7, 8, 9, 12, 14, 15, 16), None)
g4_3.add_edge((0, 2, 3, 4, 5, 6, 7, 8, 12, 14, 15, 16), (0, 3, 4, 5, 6, 7, 8, 12, 13, 14, 15, 16), None)
g4_3.add_edge((0, 2, 3, 4, 5, 6, 7, 8, 12, 14, 15, 16), (2, 3, 4, 5, 6, 7, 8, 10, 12, 14, 15, 16), None)
g4_3.add_edge((0, 2, 3, 4, 5, 6, 7, 8, 12, 14, 16, 17), (0, 2, 3, 4, 5, 6, 7, 12, 13, 14, 16, 17), None)
g4_3.add_edge((0, 2, 3, 4, 5, 6, 7, 8, 12, 14, 16, 17), (0, 2, 3, 4, 5, 7, 8, 9, 12, 14, 16, 17), None)
g4_3.add_edge((0, 2, 3, 4, 5, 6, 7, 8, 12, 14, 16, 17), (0, 2, 3, 4, 6, 7, 8, 12, 13, 14, 16, 17), None)
g4_3.add_edge((0, 2, 3, 4, 5, 6, 7, 8, 12, 14, 16, 17), (0, 2, 4, 5, 6, 7, 8, 9, 12, 14, 16, 17), None)
g4_3.add_edge((0, 2, 3, 4, 5, 6, 7, 8, 12, 14, 16, 17), (0, 3, 4, 5, 6, 7, 8, 12, 13, 14, 16, 17), None)
g4_3.add_edge((0, 2, 3, 4, 5, 6, 7, 8, 12, 14, 16, 17), (2, 3, 4, 5, 6, 7, 8, 10, 12, 14, 16, 17), None)
g4_3.add_edge((0, 2, 3, 4, 5, 6, 7, 9, 10, 11, 15, 16), (0, 2, 3, 4, 5, 6, 7, 9, 10, 11, 16, 17), None)
g4_3.add_edge((0, 2, 3, 4, 5, 6, 7, 9, 10, 11, 15, 16), (0, 2, 3, 4, 5, 6, 7, 9, 11, 15, 16, 17), None)
g4_3.add_edge((0, 2, 3, 4, 5, 6, 7, 9, 10, 11, 15, 16), (0, 2, 3, 4, 5, 6, 7, 10, 11, 12, 15, 16), None)
g4_3.add_edge((0, 2, 3, 4, 5, 6, 7, 9, 10, 11, 15, 16), (0, 2, 3, 4, 5, 7, 9, 10, 11, 12, 15, 16), None)
g4_3.add_edge((0, 2, 3, 4, 5, 6, 7, 9, 10, 11, 15, 16), (0, 2, 3, 4, 6, 7, 8, 9, 10, 11, 15, 16), None)
g4_3.add_edge((0, 2, 3, 4, 5, 6, 7, 9, 10, 11, 15, 16), (0, 2, 4, 5, 6, 7, 9, 10, 11, 12, 15, 16), None)
g4_3.add_edge((0, 2, 3, 4, 5, 6, 7, 9, 10, 11, 15, 16), (0, 3, 4, 5, 6, 7, 8, 9, 10, 11, 15, 16), None)
g4_3.add_edge((0, 2, 3, 4, 5, 6, 7, 9, 10, 11, 15, 16), (2, 3, 4, 5, 6, 7, 9, 10, 11, 14, 15, 16), None)
g4_3.add_edge((0, 2, 3, 4, 5, 6, 7, 9, 10, 11, 16, 17), (0, 2, 3, 4, 5, 6, 7, 9, 11, 15, 16, 17), None)
g4_3.add_edge((0, 2, 3, 4, 5, 6, 7, 9, 10, 11, 16, 17), (0, 2, 3, 4, 5, 6, 7, 10, 11, 12, 16, 17), None)
g4_3.add_edge((0, 2, 3, 4, 5, 6, 7, 9, 10, 11, 16, 17), (0, 2, 3, 4, 5, 7, 9, 10, 11, 12, 16, 17), None)
g4_3.add_edge((0, 2, 3, 4, 5, 6, 7, 9, 10, 11, 16, 17), (0, 2, 3, 4, 6, 7, 8, 9, 10, 11, 16, 17), None)
g4_3.add_edge((0, 2, 3, 4, 5, 6, 7, 9, 10, 11, 16, 17), (0, 2, 4, 5, 6, 7, 9, 10, 11, 12, 16, 17), None)
g4_3.add_edge((0, 2, 3, 4, 5, 6, 7, 9, 10, 11, 16, 17), (0, 3, 4, 5, 6, 7, 8, 9, 10, 11, 16, 17), None)
g4_3.add_edge((0, 2, 3, 4, 5, 6, 7, 9, 10, 11, 16, 17), (2, 3, 4, 5, 6, 7, 9, 10, 11, 14, 16, 17), None)
g4_3.add_edge((0, 2, 3, 4, 5, 6, 7, 9, 11, 15, 16, 17), (0, 2, 3, 4, 5, 6, 7, 11, 13, 15, 16, 17), None)
g4_3.add_edge((0, 2, 3, 4, 5, 6, 7, 9, 11, 15, 16, 17), (0, 2, 3, 4, 5, 7, 9, 11, 13, 15, 16, 17), None)
g4_3.add_edge((0, 2, 3, 4, 5, 6, 7, 9, 11, 15, 16, 17), (0, 2, 3, 4, 6, 7, 8, 9, 11, 15, 16, 17), None)
g4_3.add_edge((0, 2, 3, 4, 5, 6, 7, 9, 11, 15, 16, 17), (0, 2, 4, 5, 6, 7, 9, 11, 13, 15, 16, 17), None)
g4_3.add_edge((0, 2, 3, 4, 5, 6, 7, 9, 11, 15, 16, 17), (0, 3, 4, 5, 6, 7, 8, 9, 11, 15, 16, 17), None)
g4_3.add_edge((0, 2, 3, 4, 5, 6, 7, 9, 11, 15, 16, 17), (2, 3, 4, 5, 6, 7, 9, 11, 14, 15, 16, 17), None)
g4_3.add_edge((0, 2, 3, 4, 5, 6, 7, 10, 11, 12, 15, 16), (0, 2, 3, 4, 5, 6, 7, 10, 11, 12, 16, 17), None)
g4_3.add_edge((0, 2, 3, 4, 5, 6, 7, 10, 11, 12, 15, 16), (0, 2, 3, 4, 5, 6, 7, 11, 12, 13, 15, 16), None)
g4_3.add_edge((0, 2, 3, 4, 5, 6, 7, 10, 11, 12, 15, 16), (0, 2, 3, 4, 5, 7, 9, 10, 11, 12, 15, 16), None)
g4_3.add_edge((0, 2, 3, 4, 5, 6, 7, 10, 11, 12, 15, 16), (0, 2, 3, 4, 6, 7, 8, 10, 11, 12, 15, 16), None)
g4_3.add_edge((0, 2, 3, 4, 5, 6, 7, 10, 11, 12, 15, 16), (0, 2, 4, 5, 6, 7, 9, 10, 11, 12, 15, 16), None)
g4_3.add_edge((0, 2, 3, 4, 5, 6, 7, 10, 11, 12, 15, 16), (0, 3, 4, 5, 6, 7, 8, 10, 11, 12, 15, 16), None)
g4_3.add_edge((0, 2, 3, 4, 5, 6, 7, 10, 11, 12, 15, 16), (2, 3, 4, 5, 6, 7, 10, 11, 12, 14, 15, 16), None)
g4_3.add_edge((0, 2, 3, 4, 5, 6, 7, 10, 11, 12, 16, 17), (0, 2, 3, 4, 5, 6, 7, 11, 12, 13, 16, 17), None)
g4_3.add_edge((0, 2, 3, 4, 5, 6, 7, 10, 11, 12, 16, 17), (0, 2, 3, 4, 5, 7, 9, 10, 11, 12, 16, 17), None)
g4_3.add_edge((0, 2, 3, 4, 5, 6, 7, 10, 11, 12, 16, 17), (0, 2, 3, 4, 6, 7, 8, 10, 11, 12, 16, 17), None)
g4_3.add_edge((0, 2, 3, 4, 5, 6, 7, 10, 11, 12, 16, 17), (0, 2, 4, 5, 6, 7, 9, 10, 11, 12, 16, 17), None)
g4_3.add_edge((0, 2, 3, 4, 5, 6, 7, 10, 11, 12, 16, 17), (0, 3, 4, 5, 6, 7, 8, 10, 11, 12, 16, 17), None)
g4_3.add_edge((0, 2, 3, 4, 5, 6, 7, 10, 11, 12, 16, 17), (2, 3, 4, 5, 6, 7, 10, 11, 12, 14, 16, 17), None)
g4_3.add_edge((0, 2, 3, 4, 5, 6, 7, 11, 12, 13, 15, 16), (0, 2, 3, 4, 5, 6, 7, 11, 12, 13, 16, 17), None)
g4_3.add_edge((0, 2, 3, 4, 5, 6, 7, 11, 12, 13, 15, 16), (0, 2, 3, 4, 5, 6, 7, 11, 13, 15, 16, 17), None)
g4_3.add_edge((0, 2, 3, 4, 5, 6, 7, 11, 12, 13, 15, 16), (0, 2, 3, 4, 5, 6, 7, 12, 13, 14, 15, 16), None)
g4_3.add_edge((0, 2, 3, 4, 5, 6, 7, 11, 12, 13, 15, 16), (0, 2, 3, 4, 5, 7, 9, 11, 12, 13, 15, 16), None)
g4_3.add_edge((0, 2, 3, 4, 5, 6, 7, 11, 12, 13, 15, 16), (0, 2, 3, 4, 6, 7, 8, 11, 12, 13, 15, 16), None)
g4_3.add_edge((0, 2, 3, 4, 5, 6, 7, 11, 12, 13, 15, 16), (0, 2, 4, 5, 6, 7, 9, 11, 12, 13, 15, 16), None)
g4_3.add_edge((0, 2, 3, 4, 5, 6, 7, 11, 12, 13, 15, 16), (0, 3, 4, 5, 6, 7, 8, 11, 12, 13, 15, 16), None)
g4_3.add_edge((0, 2, 3, 4, 5, 6, 7, 11, 12, 13, 15, 16), (2, 3, 4, 5, 6, 7, 11, 12, 13, 14, 15, 16), None)
g4_3.add_edge((0, 2, 3, 4, 5, 6, 7, 11, 12, 13, 16, 17), (0, 2, 3, 4, 5, 6, 7, 11, 13, 15, 16, 17), None)
g4_3.add_edge((0, 2, 3, 4, 5, 6, 7, 11, 12, 13, 16, 17), (0, 2, 3, 4, 5, 6, 7, 12, 13, 14, 16, 17), None)
g4_3.add_edge((0, 2, 3, 4, 5, 6, 7, 11, 12, 13, 16, 17), (0, 2, 3, 4, 5, 7, 9, 11, 12, 13, 16, 17), None)
g4_3.add_edge((0, 2, 3, 4, 5, 6, 7, 11, 12, 13, 16, 17), (0, 2, 3, 4, 6, 7, 8, 11, 12, 13, 16, 17), None)
g4_3.add_edge((0, 2, 3, 4, 5, 6, 7, 11, 12, 13, 16, 17), (0, 2, 4, 5, 6, 7, 9, 11, 12, 13, 16, 17), None)
g4_3.add_edge((0, 2, 3, 4, 5, 6, 7, 11, 12, 13, 16, 17), (0, 3, 4, 5, 6, 7, 8, 11, 12, 13, 16, 17), None)
g4_3.add_edge((0, 2, 3, 4, 5, 6, 7, 11, 12, 13, 16, 17), (2, 3, 4, 5, 6, 7, 11, 12, 13, 14, 16, 17), None)
g4_3.add_edge((0, 2, 3, 4, 5, 6, 7, 11, 13, 15, 16, 17), (0, 2, 3, 4, 5, 6, 7, 13, 14, 15, 16, 17), None)
g4_3.add_edge((0, 2, 3, 4, 5, 6, 7, 11, 13, 15, 16, 17), (0, 2, 3, 4, 5, 7, 9, 11, 13, 15, 16, 17), None)
g4_3.add_edge((0, 2, 3, 4, 5, 6, 7, 11, 13, 15, 16, 17), (0, 2, 3, 4, 6, 7, 8, 11, 13, 15, 16, 17), None)
g4_3.add_edge((0, 2, 3, 4, 5, 6, 7, 11, 13, 15, 16, 17), (0, 2, 4, 5, 6, 7, 9, 11, 13, 15, 16, 17), None)
g4_3.add_edge((0, 2, 3, 4, 5, 6, 7, 11, 13, 15, 16, 17), (0, 3, 4, 5, 6, 7, 8, 11, 13, 15, 16, 17), None)
g4_3.add_edge((0, 2, 3, 4, 5, 6, 7, 11, 13, 15, 16, 17), (2, 3, 4, 5, 6, 7, 11, 13, 14, 15, 16, 17), None)
g4_3.add_edge((0, 2, 3, 4, 5, 6, 7, 12, 13, 14, 15, 16), (0, 2, 3, 4, 5, 6, 7, 12, 13, 14, 16, 17), None)
g4_3.add_edge((0, 2, 3, 4, 5, 6, 7, 12, 13, 14, 15, 16), (0, 2, 3, 4, 5, 6, 7, 13, 14, 15, 16, 17), None)
g4_3.add_edge((0, 2, 3, 4, 5, 6, 7, 12, 13, 14, 15, 16), (0, 2, 3, 4, 5, 7, 9, 12, 13, 14, 15, 16), None)
g4_3.add_edge((0, 2, 3, 4, 5, 6, 7, 12, 13, 14, 15, 16), (0, 2, 3, 4, 6, 7, 8, 12, 13, 14, 15, 16), None)
g4_3.add_edge((0, 2, 3, 4, 5, 6, 7, 12, 13, 14, 15, 16), (0, 2, 4, 5, 6, 7, 9, 12, 13, 14, 15, 16), None)
g4_3.add_edge((0, 2, 3, 4, 5, 6, 7, 12, 13, 14, 15, 16), (0, 3, 4, 5, 6, 7, 8, 12, 13, 14, 15, 16), None)
g4_3.add_edge((0, 2, 3, 4, 5, 6, 7, 12, 13, 14, 15, 16), (2, 3, 4, 5, 6, 7, 11, 12, 13, 14, 15, 16), None)
g4_3.add_edge((0, 2, 3, 4, 5, 6, 7, 12, 13, 14, 16, 17), (0, 2, 3, 4, 5, 6, 7, 13, 14, 15, 16, 17), None)
g4_3.add_edge((0, 2, 3, 4, 5, 6, 7, 12, 13, 14, 16, 17), (0, 2, 3, 4, 5, 7, 9, 12, 13, 14, 16, 17), None)
g4_3.add_edge((0, 2, 3, 4, 5, 6, 7, 12, 13, 14, 16, 17), (0, 2, 3, 4, 6, 7, 8, 12, 13, 14, 16, 17), None)
g4_3.add_edge((0, 2, 3, 4, 5, 6, 7, 12, 13, 14, 16, 17), (0, 2, 4, 5, 6, 7, 9, 12, 13, 14, 16, 17), None)
g4_3.add_edge((0, 2, 3, 4, 5, 6, 7, 12, 13, 14, 16, 17), (0, 3, 4, 5, 6, 7, 8, 12, 13, 14, 16, 17), None)
g4_3.add_edge((0, 2, 3, 4, 5, 6, 7, 12, 13, 14, 16, 17), (2, 3, 4, 5, 6, 7, 11, 12, 13, 14, 16, 17), None)
g4_3.add_edge((0, 2, 3, 4, 5, 6, 7, 13, 14, 15, 16, 17), (0, 2, 3, 4, 5, 7, 9, 13, 14, 15, 16, 17), None)
g4_3.add_edge((0, 2, 3, 4, 5, 6, 7, 13, 14, 15, 16, 17), (0, 2, 3, 4, 6, 7, 8, 13, 14, 15, 16, 17), None)
g4_3.add_edge((0, 2, 3, 4, 5, 6, 7, 13, 14, 15, 16, 17), (0, 2, 4, 5, 6, 7, 9, 13, 14, 15, 16, 17), None)
g4_3.add_edge((0, 2, 3, 4, 5, 6, 7, 13, 14, 15, 16, 17), (0, 3, 4, 5, 6, 7, 8, 13, 14, 15, 16, 17), None)
g4_3.add_edge((0, 2, 3, 4, 5, 6, 7, 13, 14, 15, 16, 17), (2, 3, 4, 5, 6, 7, 11, 13, 14, 15, 16, 17), None)
g4_3.add_edge((0, 2, 3, 4, 5, 7, 8, 9, 10, 11, 12, 15), (0, 2, 3, 4, 5, 7, 8, 9, 10, 12, 15, 16), None)
g4_3.add_edge((0, 2, 3, 4, 5, 7, 8, 9, 10, 11, 12, 15), (0, 2, 3, 4, 5, 7, 8, 9, 11, 12, 13, 15), None)
g4_3.add_edge((0, 2, 3, 4, 5, 7, 8, 9, 10, 11, 12, 15), (0, 2, 3, 4, 5, 7, 9, 10, 11, 12, 15, 16), None)
g4_3.add_edge((0, 2, 3, 4, 5, 7, 8, 9, 10, 11, 12, 15), (0, 2, 3, 4, 5, 8, 9, 10, 11, 12, 13, 15), None)
g4_3.add_edge((0, 2, 3, 4, 5, 7, 8, 9, 10, 11, 12, 15), (0, 2, 3, 4, 7, 8, 9, 10, 11, 12, 15, 16), None)
g4_3.add_edge((0, 2, 3, 4, 5, 7, 8, 9, 10, 11, 12, 15), (0, 2, 4, 5, 6, 7, 8, 9, 10, 11, 12, 15), None)
g4_3.add_edge((0, 2, 3, 4, 5, 7, 8, 9, 10, 11, 12, 15), (0, 3, 4, 5, 7, 8, 9, 10, 11, 12, 15, 16), None)
g4_3.add_edge((0, 2, 3, 4, 5, 7, 8, 9, 10, 11, 12, 15), (2, 3, 4, 5, 7, 8, 9, 10, 11, 12, 13, 15), None)
g4_3.add_edge((0, 2, 3, 4, 5, 7, 8, 9, 10, 12, 15, 16), (0, 2, 3, 4, 5, 7, 8, 9, 10, 12, 16, 17), None)
g4_3.add_edge((0, 2, 3, 4, 5, 7, 8, 9, 10, 12, 15, 16), (0, 2, 3, 4, 5, 7, 8, 9, 12, 14, 15, 16), None)
g4_3.add_edge((0, 2, 3, 4, 5, 7, 8, 9, 10, 12, 15, 16), (0, 2, 3, 4, 5, 7, 9, 10, 11, 12, 15, 16), None)
g4_3.add_edge((0, 2, 3, 4, 5, 7, 8, 9, 10, 12, 15, 16), (0, 2, 3, 4, 5, 8, 9, 10, 12, 14, 15, 16), None)
g4_3.add_edge((0, 2, 3, 4, 5, 7, 8, 9, 10, 12, 15, 16), (0, 2, 3, 4, 7, 8, 9, 10, 11, 12, 15, 16), None)
g4_3.add_edge((0, 2, 3, 4, 5, 7, 8, 9, 10, 12, 15, 16), (0, 2, 4, 5, 6, 7, 8, 9, 10, 12, 15, 16), None)
g4_3.add_edge((0, 2, 3, 4, 5, 7, 8, 9, 10, 12, 15, 16), (0, 3, 4, 5, 7, 8, 9, 10, 11, 12, 15, 16), None)
g4_3.add_edge((0, 2, 3, 4, 5, 7, 8, 9, 10, 12, 15, 16), (2, 3, 4, 5, 7, 8, 9, 10, 12, 14, 15, 16), None)
g4_3.add_edge((0, 2, 3, 4, 5, 7, 8, 9, 10, 12, 16, 17), (0, 2, 3, 4, 5, 7, 8, 9, 12, 14, 16, 17), None)
g4_3.add_edge((0, 2, 3, 4, 5, 7, 8, 9, 10, 12, 16, 17), (0, 2, 3, 4, 5, 7, 9, 10, 11, 12, 16, 17), None)
g4_3.add_edge((0, 2, 3, 4, 5, 7, 8, 9, 10, 12, 16, 17), (0, 2, 3, 4, 5, 8, 9, 10, 12, 14, 16, 17), None)
g4_3.add_edge((0, 2, 3, 4, 5, 7, 8, 9, 10, 12, 16, 17), (0, 2, 3, 4, 7, 8, 9, 10, 11, 12, 16, 17), None)
g4_3.add_edge((0, 2, 3, 4, 5, 7, 8, 9, 10, 12, 16, 17), (0, 2, 4, 5, 6, 7, 8, 9, 10, 12, 16, 17), None)
g4_3.add_edge((0, 2, 3, 4, 5, 7, 8, 9, 10, 12, 16, 17), (0, 3, 4, 5, 7, 8, 9, 10, 11, 12, 16, 17), None)
g4_3.add_edge((0, 2, 3, 4, 5, 7, 8, 9, 10, 12, 16, 17), (2, 3, 4, 5, 7, 8, 9, 10, 12, 14, 16, 17), None)
g4_3.add_edge((0, 2, 3, 4, 5, 7, 8, 9, 11, 12, 13, 15), (0, 2, 3, 4, 5, 7, 8, 9, 12, 13, 14, 15), None)
g4_3.add_edge((0, 2, 3, 4, 5, 7, 8, 9, 11, 12, 13, 15), (0, 2, 3, 4, 5, 7, 9, 11, 12, 13, 15, 16), None)
g4_3.add_edge((0, 2, 3, 4, 5, 7, 8, 9, 11, 12, 13, 15), (0, 2, 3, 4, 5, 8, 9, 10, 11, 12, 13, 15), None)
g4_3.add_edge((0, 2, 3, 4, 5, 7, 8, 9, 11, 12, 13, 15), (0, 2, 3, 4, 7, 8, 9, 11, 12, 13, 15, 16), None)
g4_3.add_edge((0, 2, 3, 4, 5, 7, 8, 9, 11, 12, 13, 15), (0, 2, 4, 5, 6, 7, 8, 9, 11, 12, 13, 15), None)
g4_3.add_edge((0, 2, 3, 4, 5, 7, 8, 9, 11, 12, 13, 15), (0, 3, 4, 5, 7, 8, 9, 11, 12, 13, 15, 16), None)
g4_3.add_edge((0, 2, 3, 4, 5, 7, 8, 9, 11, 12, 13, 15), (2, 3, 4, 5, 7, 8, 9, 10, 11, 12, 13, 15), None)
g4_3.add_edge((0, 2, 3, 4, 5, 7, 8, 9, 12, 13, 14, 15), (0, 2, 3, 4, 5, 7, 8, 9, 12, 14, 15, 16), None)
g4_3.add_edge((0, 2, 3, 4, 5, 7, 8, 9, 12, 13, 14, 15), (0, 2, 3, 4, 5, 7, 9, 12, 13, 14, 15, 16), None)
g4_3.add_edge((0, 2, 3, 4, 5, 7, 8, 9, 12, 13, 14, 15), (0, 2, 3, 4, 5, 8, 9, 10, 12, 13, 14, 15), None)
g4_3.add_edge((0, 2, 3, 4, 5, 7, 8, 9, 12, 13, 14, 15), (0, 2, 3, 4, 7, 8, 9, 12, 13, 14, 15, 16), None)
g4_3.add_edge((0, 2, 3, 4, 5, 7, 8, 9, 12, 13, 14, 15), (0, 2, 4, 5, 6, 7, 8, 9, 12, 13, 14, 15), None)
g4_3.add_edge((0, 2, 3, 4, 5, 7, 8, 9, 12, 13, 14, 15), (0, 3, 4, 5, 7, 8, 9, 12, 13, 14, 15, 16), None)
g4_3.add_edge((0, 2, 3, 4, 5, 7, 8, 9, 12, 13, 14, 15), (2, 3, 4, 5, 7, 8, 9, 10, 12, 13, 14, 15), None)
g4_3.add_edge((0, 2, 3, 4, 5, 7, 8, 9, 12, 14, 15, 16), (0, 2, 3, 4, 5, 7, 8, 9, 12, 14, 16, 17), None)
g4_3.add_edge((0, 2, 3, 4, 5, 7, 8, 9, 12, 14, 15, 16), (0, 2, 3, 4, 5, 7, 9, 12, 13, 14, 15, 16), None)
g4_3.add_edge((0, 2, 3, 4, 5, 7, 8, 9, 12, 14, 15, 16), (0, 2, 3, 4, 5, 8, 9, 10, 12, 14, 15, 16), None)
g4_3.add_edge((0, 2, 3, 4, 5, 7, 8, 9, 12, 14, 15, 16), (0, 2, 3, 4, 7, 8, 9, 12, 13, 14, 15, 16), None)
g4_3.add_edge((0, 2, 3, 4, 5, 7, 8, 9, 12, 14, 15, 16), (0, 2, 4, 5, 6, 7, 8, 9, 12, 14, 15, 16), None)
g4_3.add_edge((0, 2, 3, 4, 5, 7, 8, 9, 12, 14, 15, 16), (0, 3, 4, 5, 7, 8, 9, 12, 13, 14, 15, 16), None)
g4_3.add_edge((0, 2, 3, 4, 5, 7, 8, 9, 12, 14, 15, 16), (2, 3, 4, 5, 7, 8, 9, 10, 12, 14, 15, 16), None)
g4_3.add_edge((0, 2, 3, 4, 5, 7, 8, 9, 12, 14, 16, 17), (0, 2, 3, 4, 5, 7, 9, 12, 13, 14, 16, 17), None)
g4_3.add_edge((0, 2, 3, 4, 5, 7, 8, 9, 12, 14, 16, 17), (0, 2, 3, 4, 5, 8, 9, 10, 12, 14, 16, 17), None)
g4_3.add_edge((0, 2, 3, 4, 5, 7, 8, 9, 12, 14, 16, 17), (0, 2, 3, 4, 7, 8, 9, 12, 13, 14, 16, 17), None)
g4_3.add_edge((0, 2, 3, 4, 5, 7, 8, 9, 12, 14, 16, 17), (0, 2, 4, 5, 6, 7, 8, 9, 12, 14, 16, 17), None)
g4_3.add_edge((0, 2, 3, 4, 5, 7, 8, 9, 12, 14, 16, 17), (0, 3, 4, 5, 7, 8, 9, 12, 13, 14, 16, 17), None)
g4_3.add_edge((0, 2, 3, 4, 5, 7, 8, 9, 12, 14, 16, 17), (2, 3, 4, 5, 7, 8, 9, 10, 12, 14, 16, 17), None)
g4_3.add_edge((0, 2, 3, 4, 5, 7, 9, 10, 11, 12, 15, 16), (0, 2, 3, 4, 5, 7, 9, 10, 11, 12, 16, 17), None)
g4_3.add_edge((0, 2, 3, 4, 5, 7, 9, 10, 11, 12, 15, 16), (0, 2, 3, 4, 5, 7, 9, 11, 12, 13, 15, 16), None)
g4_3.add_edge((0, 2, 3, 4, 5, 7, 9, 10, 11, 12, 15, 16), (0, 2, 3, 4, 5, 9, 10, 11, 12, 14, 15, 16), None)
g4_3.add_edge((0, 2, 3, 4, 5, 7, 9, 10, 11, 12, 15, 16), (0, 2, 3, 4, 7, 8, 9, 10, 11, 12, 15, 16), None)
g4_3.add_edge((0, 2, 3, 4, 5, 7, 9, 10, 11, 12, 15, 16), (0, 2, 4, 5, 6, 7, 9, 10, 11, 12, 15, 16), None)
g4_3.add_edge((0, 2, 3, 4, 5, 7, 9, 10, 11, 12, 15, 16), (0, 3, 4, 5, 7, 8, 9, 10, 11, 12, 15, 16), None)
g4_3.add_edge((0, 2, 3, 4, 5, 7, 9, 10, 11, 12, 15, 16), (2, 3, 4, 5, 7, 9, 10, 11, 12, 14, 15, 16), None)
g4_3.add_edge((0, 2, 3, 4, 5, 7, 9, 10, 11, 12, 16, 17), (0, 2, 3, 4, 5, 7, 9, 11, 12, 13, 16, 17), None)
g4_3.add_edge((0, 2, 3, 4, 5, 7, 9, 10, 11, 12, 16, 17), (0, 2, 3, 4, 5, 9, 10, 11, 12, 14, 16, 17), None)
g4_3.add_edge((0, 2, 3, 4, 5, 7, 9, 10, 11, 12, 16, 17), (0, 2, 3, 4, 7, 8, 9, 10, 11, 12, 16, 17), None)
g4_3.add_edge((0, 2, 3, 4, 5, 7, 9, 10, 11, 12, 16, 17), (0, 2, 4, 5, 6, 7, 9, 10, 11, 12, 16, 17), None)
g4_3.add_edge((0, 2, 3, 4, 5, 7, 9, 10, 11, 12, 16, 17), (0, 3, 4, 5, 7, 8, 9, 10, 11, 12, 16, 17), None)
g4_3.add_edge((0, 2, 3, 4, 5, 7, 9, 10, 11, 12, 16, 17), (2, 3, 4, 5, 7, 9, 10, 11, 12, 14, 16, 17), None)
g4_3.add_edge((0, 2, 3, 4, 5, 7, 9, 11, 12, 13, 15, 16), (0, 2, 3, 4, 5, 7, 9, 11, 12, 13, 16, 17), None)
g4_3.add_edge((0, 2, 3, 4, 5, 7, 9, 11, 12, 13, 15, 16), (0, 2, 3, 4, 5, 7, 9, 11, 13, 15, 16, 17), None)
g4_3.add_edge((0, 2, 3, 4, 5, 7, 9, 11, 12, 13, 15, 16), (0, 2, 3, 4, 5, 7, 9, 12, 13, 14, 15, 16), None)
g4_3.add_edge((0, 2, 3, 4, 5, 7, 9, 11, 12, 13, 15, 16), (0, 2, 3, 4, 5, 9, 11, 12, 13, 14, 15, 16), None)
g4_3.add_edge((0, 2, 3, 4, 5, 7, 9, 11, 12, 13, 15, 16), (0, 2, 3, 4, 7, 8, 9, 11, 12, 13, 15, 16), None)
g4_3.add_edge((0, 2, 3, 4, 5, 7, 9, 11, 12, 13, 15, 16), (0, 2, 4, 5, 6, 7, 9, 11, 12, 13, 15, 16), None)
g4_3.add_edge((0, 2, 3, 4, 5, 7, 9, 11, 12, 13, 15, 16), (0, 3, 4, 5, 7, 8, 9, 11, 12, 13, 15, 16), None)
g4_3.add_edge((0, 2, 3, 4, 5, 7, 9, 11, 12, 13, 15, 16), (2, 3, 4, 5, 7, 9, 11, 12, 13, 14, 15, 16), None)
g4_3.add_edge((0, 2, 3, 4, 5, 7, 9, 11, 12, 13, 16, 17), (0, 2, 3, 4, 5, 7, 9, 11, 13, 15, 16, 17), None)
g4_3.add_edge((0, 2, 3, 4, 5, 7, 9, 11, 12, 13, 16, 17), (0, 2, 3, 4, 5, 7, 9, 12, 13, 14, 16, 17), None)
g4_3.add_edge((0, 2, 3, 4, 5, 7, 9, 11, 12, 13, 16, 17), (0, 2, 3, 4, 5, 9, 11, 12, 13, 14, 16, 17), None)
g4_3.add_edge((0, 2, 3, 4, 5, 7, 9, 11, 12, 13, 16, 17), (0, 2, 3, 4, 7, 8, 9, 11, 12, 13, 16, 17), None)
g4_3.add_edge((0, 2, 3, 4, 5, 7, 9, 11, 12, 13, 16, 17), (0, 2, 4, 5, 6, 7, 9, 11, 12, 13, 16, 17), None)
g4_3.add_edge((0, 2, 3, 4, 5, 7, 9, 11, 12, 13, 16, 17), (0, 3, 4, 5, 7, 8, 9, 11, 12, 13, 16, 17), None)
g4_3.add_edge((0, 2, 3, 4, 5, 7, 9, 11, 12, 13, 16, 17), (2, 3, 4, 5, 7, 9, 11, 12, 13, 14, 16, 17), None)
g4_3.add_edge((0, 2, 3, 4, 5, 7, 9, 11, 13, 15, 16, 17), (0, 2, 3, 4, 5, 7, 9, 13, 14, 15, 16, 17), None)
g4_3.add_edge((0, 2, 3, 4, 5, 7, 9, 11, 13, 15, 16, 17), (0, 2, 3, 4, 5, 9, 11, 13, 14, 15, 16, 17), None)
g4_3.add_edge((0, 2, 3, 4, 5, 7, 9, 11, 13, 15, 16, 17), (0, 2, 3, 4, 7, 8, 9, 11, 13, 15, 16, 17), None)
g4_3.add_edge((0, 2, 3, 4, 5, 7, 9, 11, 13, 15, 16, 17), (0, 2, 4, 5, 6, 7, 9, 11, 13, 15, 16, 17), None)
g4_3.add_edge((0, 2, 3, 4, 5, 7, 9, 11, 13, 15, 16, 17), (0, 3, 4, 5, 7, 8, 9, 11, 13, 15, 16, 17), None)
g4_3.add_edge((0, 2, 3, 4, 5, 7, 9, 11, 13, 15, 16, 17), (2, 3, 4, 5, 7, 9, 11, 13, 14, 15, 16, 17), None)
g4_3.add_edge((0, 2, 3, 4, 5, 7, 9, 12, 13, 14, 15, 16), (0, 2, 3, 4, 5, 7, 9, 12, 13, 14, 16, 17), None)
g4_3.add_edge((0, 2, 3, 4, 5, 7, 9, 12, 13, 14, 15, 16), (0, 2, 3, 4, 5, 7, 9, 13, 14, 15, 16, 17), None)
g4_3.add_edge((0, 2, 3, 4, 5, 7, 9, 12, 13, 14, 15, 16), (0, 2, 3, 4, 5, 9, 11, 12, 13, 14, 15, 16), None)
g4_3.add_edge((0, 2, 3, 4, 5, 7, 9, 12, 13, 14, 15, 16), (0, 2, 3, 4, 7, 8, 9, 12, 13, 14, 15, 16), None)
g4_3.add_edge((0, 2, 3, 4, 5, 7, 9, 12, 13, 14, 15, 16), (0, 2, 4, 5, 6, 7, 9, 12, 13, 14, 15, 16), None)
g4_3.add_edge((0, 2, 3, 4, 5, 7, 9, 12, 13, 14, 15, 16), (0, 3, 4, 5, 7, 8, 9, 12, 13, 14, 15, 16), None)
g4_3.add_edge((0, 2, 3, 4, 5, 7, 9, 12, 13, 14, 15, 16), (2, 3, 4, 5, 7, 9, 11, 12, 13, 14, 15, 16), None)
g4_3.add_edge((0, 2, 3, 4, 5, 7, 9, 12, 13, 14, 16, 17), (0, 2, 3, 4, 5, 7, 9, 13, 14, 15, 16, 17), None)
g4_3.add_edge((0, 2, 3, 4, 5, 7, 9, 12, 13, 14, 16, 17), (0, 2, 3, 4, 5, 9, 11, 12, 13, 14, 16, 17), None)
g4_3.add_edge((0, 2, 3, 4, 5, 7, 9, 12, 13, 14, 16, 17), (0, 2, 3, 4, 7, 8, 9, 12, 13, 14, 16, 17), None)
g4_3.add_edge((0, 2, 3, 4, 5, 7, 9, 12, 13, 14, 16, 17), (0, 2, 4, 5, 6, 7, 9, 12, 13, 14, 16, 17), None)
g4_3.add_edge((0, 2, 3, 4, 5, 7, 9, 12, 13, 14, 16, 17), (0, 3, 4, 5, 7, 8, 9, 12, 13, 14, 16, 17), None)
g4_3.add_edge((0, 2, 3, 4, 5, 7, 9, 12, 13, 14, 16, 17), (2, 3, 4, 5, 7, 9, 11, 12, 13, 14, 16, 17), None)
g4_3.add_edge((0, 2, 3, 4, 5, 7, 9, 13, 14, 15, 16, 17), (0, 2, 3, 4, 5, 9, 11, 13, 14, 15, 16, 17), None)
g4_3.add_edge((0, 2, 3, 4, 5, 7, 9, 13, 14, 15, 16, 17), (0, 2, 3, 4, 7, 8, 9, 13, 14, 15, 16, 17), None)
g4_3.add_edge((0, 2, 3, 4, 5, 7, 9, 13, 14, 15, 16, 17), (0, 2, 4, 5, 6, 7, 9, 13, 14, 15, 16, 17), None)
g4_3.add_edge((0, 2, 3, 4, 5, 7, 9, 13, 14, 15, 16, 17), (0, 3, 4, 5, 7, 8, 9, 13, 14, 15, 16, 17), None)
g4_3.add_edge((0, 2, 3, 4, 5, 7, 9, 13, 14, 15, 16, 17), (2, 3, 4, 5, 7, 9, 11, 13, 14, 15, 16, 17), None)
g4_3.add_edge((0, 2, 3, 4, 5, 8, 9, 10, 11, 12, 13, 15), (0, 2, 3, 4, 5, 8, 9, 10, 12, 13, 14, 15), None)
g4_3.add_edge((0, 2, 3, 4, 5, 8, 9, 10, 11, 12, 13, 15), (0, 2, 3, 4, 5, 9, 10, 11, 12, 13, 14, 15), None)
g4_3.add_edge((0, 2, 3, 4, 5, 8, 9, 10, 11, 12, 13, 15), (0, 2, 3, 4, 8, 9, 10, 11, 12, 13, 15, 16), None)
g4_3.add_edge((0, 2, 3, 4, 5, 8, 9, 10, 11, 12, 13, 15), (0, 2, 4, 5, 6, 8, 9, 10, 11, 12, 13, 15), None)
g4_3.add_edge((0, 2, 3, 4, 5, 8, 9, 10, 11, 12, 13, 15), (0, 3, 4, 5, 8, 9, 10, 11, 12, 13, 15, 16), None)
g4_3.add_edge((0, 2, 3, 4, 5, 8, 9, 10, 11, 12, 13, 15), (2, 3, 4, 5, 7, 8, 9, 10, 11, 12, 13, 15), None)
g4_3.add_edge((0, 2, 3, 4, 5, 8, 9, 10, 12, 13, 14, 15), (0, 2, 3, 4, 5, 8, 9, 10, 12, 14, 15, 16), None)
g4_3.add_edge((0, 2, 3, 4, 5, 8, 9, 10, 12, 13, 14, 15), (0, 2, 3, 4, 5, 9, 10, 11, 12, 13, 14, 15), None)
g4_3.add_edge((0, 2, 3, 4, 5, 8, 9, 10, 12, 13, 14, 15), (0, 2, 3, 4, 8, 9, 10, 12, 13, 14, 15, 16), None)
g4_3.add_edge((0, 2, 3, 4, 5, 8, 9, 10, 12, 13, 14, 15), (0, 2, 4, 5, 6, 8, 9, 10, 12, 13, 14, 15), None)
g4_3.add_edge((0, 2, 3, 4, 5, 8, 9, 10, 12, 13, 14, 15), (0, 3, 4, 5, 8, 9, 10, 12, 13, 14, 15, 16), None)
g4_3.add_edge((0, 2, 3, 4, 5, 8, 9, 10, 12, 13, 14, 15), (2, 3, 4, 5, 7, 8, 9, 10, 12, 13, 14, 15), None)
g4_3.add_edge((0, 2, 3, 4, 5, 8, 9, 10, 12, 14, 15, 16), (0, 2, 3, 4, 5, 8, 9, 10, 12, 14, 16, 17), None)
g4_3.add_edge((0, 2, 3, 4, 5, 8, 9, 10, 12, 14, 15, 16), (0, 2, 3, 4, 5, 9, 10, 11, 12, 14, 15, 16), None)
g4_3.add_edge((0, 2, 3, 4, 5, 8, 9, 10, 12, 14, 15, 16), (0, 2, 3, 4, 8, 9, 10, 12, 13, 14, 15, 16), None)
g4_3.add_edge((0, 2, 3, 4, 5, 8, 9, 10, 12, 14, 15, 16), (0, 2, 4, 5, 6, 8, 9, 10, 12, 14, 15, 16), None)
g4_3.add_edge((0, 2, 3, 4, 5, 8, 9, 10, 12, 14, 15, 16), (0, 3, 4, 5, 8, 9, 10, 12, 13, 14, 15, 16), None)
g4_3.add_edge((0, 2, 3, 4, 5, 8, 9, 10, 12, 14, 15, 16), (2, 3, 4, 5, 7, 8, 9, 10, 12, 14, 15, 16), None)
g4_3.add_edge((0, 2, 3, 4, 5, 8, 9, 10, 12, 14, 16, 17), (0, 2, 3, 4, 5, 9, 10, 11, 12, 14, 16, 17), None)
g4_3.add_edge((0, 2, 3, 4, 5, 8, 9, 10, 12, 14, 16, 17), (0, 2, 3, 4, 8, 9, 10, 12, 13, 14, 16, 17), None)
g4_3.add_edge((0, 2, 3, 4, 5, 8, 9, 10, 12, 14, 16, 17), (0, 2, 4, 5, 6, 8, 9, 10, 12, 14, 16, 17), None)
g4_3.add_edge((0, 2, 3, 4, 5, 8, 9, 10, 12, 14, 16, 17), (0, 3, 4, 5, 8, 9, 10, 12, 13, 14, 16, 17), None)
g4_3.add_edge((0, 2, 3, 4, 5, 8, 9, 10, 12, 14, 16, 17), (2, 3, 4, 5, 7, 8, 9, 10, 12, 14, 16, 17), None)
g4_3.add_edge((0, 2, 3, 4, 5, 9, 10, 11, 12, 13, 14, 15), (0, 2, 3, 4, 5, 9, 10, 11, 12, 14, 15, 16), None)
g4_3.add_edge((0, 2, 3, 4, 5, 9, 10, 11, 12, 13, 14, 15), (0, 2, 3, 4, 5, 9, 11, 12, 13, 14, 15, 16), None)
g4_3.add_edge((0, 2, 3, 4, 5, 9, 10, 11, 12, 13, 14, 15), (0, 2, 3, 4, 9, 10, 11, 12, 13, 14, 15, 16), None)
g4_3.add_edge((0, 2, 3, 4, 5, 9, 10, 11, 12, 13, 14, 15), (0, 2, 4, 5, 6, 9, 10, 11, 12, 13, 14, 15), None)
g4_3.add_edge((0, 2, 3, 4, 5, 9, 10, 11, 12, 13, 14, 15), (0, 3, 4, 5, 9, 10, 11, 12, 13, 14, 15, 16), None)
g4_3.add_edge((0, 2, 3, 4, 5, 9, 10, 11, 12, 13, 14, 15), (2, 3, 4, 5, 7, 9, 10, 11, 12, 13, 14, 15), None)
g4_3.add_edge((0, 2, 3, 4, 5, 9, 10, 11, 12, 14, 15, 16), (0, 2, 3, 4, 5, 9, 10, 11, 12, 14, 16, 17), None)
g4_3.add_edge((0, 2, 3, 4, 5, 9, 10, 11, 12, 14, 15, 16), (0, 2, 3, 4, 5, 9, 11, 12, 13, 14, 15, 16), None)
g4_3.add_edge((0, 2, 3, 4, 5, 9, 10, 11, 12, 14, 15, 16), (0, 2, 3, 4, 9, 10, 11, 12, 13, 14, 15, 16), None)
g4_3.add_edge((0, 2, 3, 4, 5, 9, 10, 11, 12, 14, 15, 16), (0, 2, 4, 5, 6, 9, 10, 11, 12, 14, 15, 16), None)
g4_3.add_edge((0, 2, 3, 4, 5, 9, 10, 11, 12, 14, 15, 16), (0, 3, 4, 5, 9, 10, 11, 12, 13, 14, 15, 16), None)
g4_3.add_edge((0, 2, 3, 4, 5, 9, 10, 11, 12, 14, 15, 16), (2, 3, 4, 5, 7, 9, 10, 11, 12, 14, 15, 16), None)
g4_3.add_edge((0, 2, 3, 4, 5, 9, 10, 11, 12, 14, 16, 17), (0, 2, 3, 4, 5, 9, 11, 12, 13, 14, 16, 17), None)
g4_3.add_edge((0, 2, 3, 4, 5, 9, 10, 11, 12, 14, 16, 17), (0, 2, 3, 4, 9, 10, 11, 12, 13, 14, 16, 17), None)
g4_3.add_edge((0, 2, 3, 4, 5, 9, 10, 11, 12, 14, 16, 17), (0, 2, 4, 5, 6, 9, 10, 11, 12, 14, 16, 17), None)
g4_3.add_edge((0, 2, 3, 4, 5, 9, 10, 11, 12, 14, 16, 17), (0, 3, 4, 5, 9, 10, 11, 12, 13, 14, 16, 17), None)
g4_3.add_edge((0, 2, 3, 4, 5, 9, 10, 11, 12, 14, 16, 17), (2, 3, 4, 5, 7, 9, 10, 11, 12, 14, 16, 17), None)
g4_3.add_edge((0, 2, 3, 4, 5, 9, 11, 12, 13, 14, 15, 16), (0, 2, 3, 4, 5, 9, 11, 12, 13, 14, 16, 17), None)
g4_3.add_edge((0, 2, 3, 4, 5, 9, 11, 12, 13, 14, 15, 16), (0, 2, 3, 4, 5, 9, 11, 13, 14, 15, 16, 17), None)
g4_3.add_edge((0, 2, 3, 4, 5, 9, 11, 12, 13, 14, 15, 16), (0, 2, 3, 4, 9, 10, 11, 12, 13, 14, 15, 16), None)
g4_3.add_edge((0, 2, 3, 4, 5, 9, 11, 12, 13, 14, 15, 16), (0, 2, 4, 5, 6, 9, 11, 12, 13, 14, 15, 16), None)
g4_3.add_edge((0, 2, 3, 4, 5, 9, 11, 12, 13, 14, 15, 16), (0, 3, 4, 5, 9, 10, 11, 12, 13, 14, 15, 16), None)
g4_3.add_edge((0, 2, 3, 4, 5, 9, 11, 12, 13, 14, 15, 16), (2, 3, 4, 5, 7, 9, 11, 12, 13, 14, 15, 16), None)
g4_3.add_edge((0, 2, 3, 4, 5, 9, 11, 12, 13, 14, 16, 17), (0, 2, 3, 4, 5, 9, 11, 13, 14, 15, 16, 17), None)
g4_3.add_edge((0, 2, 3, 4, 5, 9, 11, 12, 13, 14, 16, 17), (0, 2, 3, 4, 9, 10, 11, 12, 13, 14, 16, 17), None)
g4_3.add_edge((0, 2, 3, 4, 5, 9, 11, 12, 13, 14, 16, 17), (0, 2, 4, 5, 6, 9, 11, 12, 13, 14, 16, 17), None)
g4_3.add_edge((0, 2, 3, 4, 5, 9, 11, 12, 13, 14, 16, 17), (0, 3, 4, 5, 9, 10, 11, 12, 13, 14, 16, 17), None)
g4_3.add_edge((0, 2, 3, 4, 5, 9, 11, 12, 13, 14, 16, 17), (2, 3, 4, 5, 7, 9, 11, 12, 13, 14, 16, 17), None)
g4_3.add_edge((0, 2, 3, 4, 5, 9, 11, 13, 14, 15, 16, 17), (0, 2, 3, 4, 9, 10, 11, 13, 14, 15, 16, 17), None)
g4_3.add_edge((0, 2, 3, 4, 5, 9, 11, 13, 14, 15, 16, 17), (0, 2, 4, 5, 6, 9, 11, 13, 14, 15, 16, 17), None)
g4_3.add_edge((0, 2, 3, 4, 5, 9, 11, 13, 14, 15, 16, 17), (0, 3, 4, 5, 9, 10, 11, 13, 14, 15, 16, 17), None)
g4_3.add_edge((0, 2, 3, 4, 5, 9, 11, 13, 14, 15, 16, 17), (2, 3, 4, 5, 7, 9, 11, 13, 14, 15, 16, 17), None)
g4_3.add_edge((0, 2, 3, 4, 6, 7, 8, 9, 10, 11, 15, 16), (0, 2, 3, 4, 6, 7, 8, 9, 10, 11, 16, 17), None)
g4_3.add_edge((0, 2, 3, 4, 6, 7, 8, 9, 10, 11, 15, 16), (0, 2, 3, 4, 6, 7, 8, 9, 11, 15, 16, 17), None)
g4_3.add_edge((0, 2, 3, 4, 6, 7, 8, 9, 10, 11, 15, 16), (0, 2, 3, 4, 6, 7, 8, 10, 11, 12, 15, 16), None)
g4_3.add_edge((0, 2, 3, 4, 6, 7, 8, 9, 10, 11, 15, 16), (0, 2, 3, 4, 6, 8, 9, 10, 11, 15, 16, 17), None)
g4_3.add_edge((0, 2, 3, 4, 6, 7, 8, 9, 10, 11, 15, 16), (0, 2, 3, 4, 7, 8, 9, 10, 11, 12, 15, 16), None)
g4_3.add_edge((0, 2, 3, 4, 6, 7, 8, 9, 10, 11, 15, 16), (0, 2, 4, 6, 7, 8, 9, 10, 11, 12, 15, 16), None)
g4_3.add_edge((0, 2, 3, 4, 6, 7, 8, 9, 10, 11, 15, 16), (0, 3, 4, 5, 6, 7, 8, 9, 10, 11, 15, 16), None)
g4_3.add_edge((0, 2, 3, 4, 6, 7, 8, 9, 10, 11, 15, 16), (2, 3, 4, 6, 7, 8, 9, 10, 11, 14, 15, 16), None)
g4_3.add_edge((0, 2, 3, 4, 6, 7, 8, 9, 10, 11, 16, 17), (0, 2, 3, 4, 6, 7, 8, 9, 11, 15, 16, 17), None)
g4_3.add_edge((0, 2, 3, 4, 6, 7, 8, 9, 10, 11, 16, 17), (0, 2, 3, 4, 6, 7, 8, 10, 11, 12, 16, 17), None)
g4_3.add_edge((0, 2, 3, 4, 6, 7, 8, 9, 10, 11, 16, 17), (0, 2, 3, 4, 6, 8, 9, 10, 11, 15, 16, 17), None)
g4_3.add_edge((0, 2, 3, 4, 6, 7, 8, 9, 10, 11, 16, 17), (0, 2, 3, 4, 7, 8, 9, 10, 11, 12, 16, 17), None)
g4_3.add_edge((0, 2, 3, 4, 6, 7, 8, 9, 10, 11, 16, 17), (0, 2, 4, 6, 7, 8, 9, 10, 11, 12, 16, 17), None)
g4_3.add_edge((0, 2, 3, 4, 6, 7, 8, 9, 10, 11, 16, 17), (0, 3, 4, 5, 6, 7, 8, 9, 10, 11, 16, 17), None)
g4_3.add_edge((0, 2, 3, 4, 6, 7, 8, 9, 10, 11, 16, 17), (2, 3, 4, 6, 7, 8, 9, 10, 11, 14, 16, 17), None)
g4_3.add_edge((0, 2, 3, 4, 6, 7, 8, 9, 11, 15, 16, 17), (0, 2, 3, 4, 6, 7, 8, 11, 13, 15, 16, 17), None)
g4_3.add_edge((0, 2, 3, 4, 6, 7, 8, 9, 11, 15, 16, 17), (0, 2, 3, 4, 6, 8, 9, 10, 11, 15, 16, 17), None)
g4_3.add_edge((0, 2, 3, 4, 6, 7, 8, 9, 11, 15, 16, 17), (0, 2, 3, 4, 7, 8, 9, 11, 13, 15, 16, 17), None)
g4_3.add_edge((0, 2, 3, 4, 6, 7, 8, 9, 11, 15, 16, 17), (0, 2, 4, 6, 7, 8, 9, 11, 13, 15, 16, 17), None)
g4_3.add_edge((0, 2, 3, 4, 6, 7, 8, 9, 11, 15, 16, 17), (0, 3, 4, 5, 6, 7, 8, 9, 11, 15, 16, 17), None)
g4_3.add_edge((0, 2, 3, 4, 6, 7, 8, 9, 11, 15, 16, 17), (2, 3, 4, 6, 7, 8, 9, 11, 14, 15, 16, 17), None)
g4_3.add_edge((0, 2, 3, 4, 6, 7, 8, 10, 11, 12, 15, 16), (0, 2, 3, 4, 6, 7, 8, 10, 11, 12, 16, 17), None)
g4_3.add_edge((0, 2, 3, 4, 6, 7, 8, 10, 11, 12, 15, 16), (0, 2, 3, 4, 6, 7, 8, 11, 12, 13, 15, 16), None)
g4_3.add_edge((0, 2, 3, 4, 6, 7, 8, 10, 11, 12, 15, 16), (0, 2, 3, 4, 6, 8, 10, 11, 12, 15, 16, 17), None)
g4_3.add_edge((0, 2, 3, 4, 6, 7, 8, 10, 11, 12, 15, 16), (0, 2, 3, 4, 7, 8, 9, 10, 11, 12, 15, 16), None)
g4_3.add_edge((0, 2, 3, 4, 6, 7, 8, 10, 11, 12, 15, 16), (0, 2, 4, 6, 7, 8, 9, 10, 11, 12, 15, 16), None)
g4_3.add_edge((0, 2, 3, 4, 6, 7, 8, 10, 11, 12, 15, 16), (0, 3, 4, 5, 6, 7, 8, 10, 11, 12, 15, 16), None)
g4_3.add_edge((0, 2, 3, 4, 6, 7, 8, 10, 11, 12, 15, 16), (2, 3, 4, 6, 7, 8, 10, 11, 12, 14, 15, 16), None)
g4_3.add_edge((0, 2, 3, 4, 6, 7, 8, 10, 11, 12, 16, 17), (0, 2, 3, 4, 6, 7, 8, 11, 12, 13, 16, 17), None)
g4_3.add_edge((0, 2, 3, 4, 6, 7, 8, 10, 11, 12, 16, 17), (0, 2, 3, 4, 6, 8, 10, 11, 12, 15, 16, 17), None)
g4_3.add_edge((0, 2, 3, 4, 6, 7, 8, 10, 11, 12, 16, 17), (0, 2, 3, 4, 7, 8, 9, 10, 11, 12, 16, 17), None)
g4_3.add_edge((0, 2, 3, 4, 6, 7, 8, 10, 11, 12, 16, 17), (0, 2, 4, 6, 7, 8, 9, 10, 11, 12, 16, 17), None)
g4_3.add_edge((0, 2, 3, 4, 6, 7, 8, 10, 11, 12, 16, 17), (0, 3, 4, 5, 6, 7, 8, 10, 11, 12, 16, 17), None)
g4_3.add_edge((0, 2, 3, 4, 6, 7, 8, 10, 11, 12, 16, 17), (2, 3, 4, 6, 7, 8, 10, 11, 12, 14, 16, 17), None)
g4_3.add_edge((0, 2, 3, 4, 6, 7, 8, 11, 12, 13, 15, 16), (0, 2, 3, 4, 6, 7, 8, 11, 12, 13, 16, 17), None)
g4_3.add_edge((0, 2, 3, 4, 6, 7, 8, 11, 12, 13, 15, 16), (0, 2, 3, 4, 6, 7, 8, 11, 13, 15, 16, 17), None)
g4_3.add_edge((0, 2, 3, 4, 6, 7, 8, 11, 12, 13, 15, 16), (0, 2, 3, 4, 6, 7, 8, 12, 13, 14, 15, 16), None)
g4_3.add_edge((0, 2, 3, 4, 6, 7, 8, 11, 12, 13, 15, 16), (0, 2, 3, 4, 6, 8, 11, 12, 13, 15, 16, 17), None)
g4_3.add_edge((0, 2, 3, 4, 6, 7, 8, 11, 12, 13, 15, 16), (0, 2, 3, 4, 7, 8, 9, 11, 12, 13, 15, 16), None)
g4_3.add_edge((0, 2, 3, 4, 6, 7, 8, 11, 12, 13, 15, 16), (0, 2, 4, 6, 7, 8, 9, 11, 12, 13, 15, 16), None)
g4_3.add_edge((0, 2, 3, 4, 6, 7, 8, 11, 12, 13, 15, 16), (0, 3, 4, 5, 6, 7, 8, 11, 12, 13, 15, 16), None)
g4_3.add_edge((0, 2, 3, 4, 6, 7, 8, 11, 12, 13, 15, 16), (2, 3, 4, 6, 7, 8, 11, 12, 13, 14, 15, 16), None)
g4_3.add_edge((0, 2, 3, 4, 6, 7, 8, 11, 12, 13, 16, 17), (0, 2, 3, 4, 6, 7, 8, 11, 13, 15, 16, 17), None)
g4_3.add_edge((0, 2, 3, 4, 6, 7, 8, 11, 12, 13, 16, 17), (0, 2, 3, 4, 6, 7, 8, 12, 13, 14, 16, 17), None)
g4_3.add_edge((0, 2, 3, 4, 6, 7, 8, 11, 12, 13, 16, 17), (0, 2, 3, 4, 6, 8, 11, 12, 13, 15, 16, 17), None)
g4_3.add_edge((0, 2, 3, 4, 6, 7, 8, 11, 12, 13, 16, 17), (0, 2, 3, 4, 7, 8, 9, 11, 12, 13, 16, 17), None)
g4_3.add_edge((0, 2, 3, 4, 6, 7, 8, 11, 12, 13, 16, 17), (0, 2, 4, 6, 7, 8, 9, 11, 12, 13, 16, 17), None)
g4_3.add_edge((0, 2, 3, 4, 6, 7, 8, 11, 12, 13, 16, 17), (0, 3, 4, 5, 6, 7, 8, 11, 12, 13, 16, 17), None)
g4_3.add_edge((0, 2, 3, 4, 6, 7, 8, 11, 12, 13, 16, 17), (2, 3, 4, 6, 7, 8, 11, 12, 13, 14, 16, 17), None)
g4_3.add_edge((0, 2, 3, 4, 6, 7, 8, 11, 13, 15, 16, 17), (0, 2, 3, 4, 6, 7, 8, 13, 14, 15, 16, 17), None)
g4_3.add_edge((0, 2, 3, 4, 6, 7, 8, 11, 13, 15, 16, 17), (0, 2, 3, 4, 6, 8, 11, 12, 13, 15, 16, 17), None)
g4_3.add_edge((0, 2, 3, 4, 6, 7, 8, 11, 13, 15, 16, 17), (0, 2, 3, 4, 7, 8, 9, 11, 13, 15, 16, 17), None)
g4_3.add_edge((0, 2, 3, 4, 6, 7, 8, 11, 13, 15, 16, 17), (0, 2, 4, 6, 7, 8, 9, 11, 13, 15, 16, 17), None)
g4_3.add_edge((0, 2, 3, 4, 6, 7, 8, 11, 13, 15, 16, 17), (0, 3, 4, 5, 6, 7, 8, 11, 13, 15, 16, 17), None)
g4_3.add_edge((0, 2, 3, 4, 6, 7, 8, 11, 13, 15, 16, 17), (2, 3, 4, 6, 7, 8, 11, 13, 14, 15, 16, 17), None)
g4_3.add_edge((0, 2, 3, 4, 6, 7, 8, 12, 13, 14, 15, 16), (0, 2, 3, 4, 6, 7, 8, 12, 13, 14, 16, 17), None)
g4_3.add_edge((0, 2, 3, 4, 6, 7, 8, 12, 13, 14, 15, 16), (0, 2, 3, 4, 6, 7, 8, 13, 14, 15, 16, 17), None)
g4_3.add_edge((0, 2, 3, 4, 6, 7, 8, 12, 13, 14, 15, 16), (0, 2, 3, 4, 6, 8, 12, 13, 14, 15, 16, 17), None)
g4_3.add_edge((0, 2, 3, 4, 6, 7, 8, 12, 13, 14, 15, 16), (0, 2, 3, 4, 7, 8, 9, 12, 13, 14, 15, 16), None)
g4_3.add_edge((0, 2, 3, 4, 6, 7, 8, 12, 13, 14, 15, 16), (0, 2, 4, 6, 7, 8, 9, 12, 13, 14, 15, 16), None)
g4_3.add_edge((0, 2, 3, 4, 6, 7, 8, 12, 13, 14, 15, 16), (0, 3, 4, 5, 6, 7, 8, 12, 13, 14, 15, 16), None)
g4_3.add_edge((0, 2, 3, 4, 6, 7, 8, 12, 13, 14, 15, 16), (2, 3, 4, 6, 7, 8, 11, 12, 13, 14, 15, 16), None)
g4_3.add_edge((0, 2, 3, 4, 6, 7, 8, 12, 13, 14, 16, 17), (0, 2, 3, 4, 6, 7, 8, 13, 14, 15, 16, 17), None)
g4_3.add_edge((0, 2, 3, 4, 6, 7, 8, 12, 13, 14, 16, 17), (0, 2, 3, 4, 6, 8, 12, 13, 14, 15, 16, 17), None)
g4_3.add_edge((0, 2, 3, 4, 6, 7, 8, 12, 13, 14, 16, 17), (0, 2, 3, 4, 7, 8, 9, 12, 13, 14, 16, 17), None)
g4_3.add_edge((0, 2, 3, 4, 6, 7, 8, 12, 13, 14, 16, 17), (0, 2, 4, 6, 7, 8, 9, 12, 13, 14, 16, 17), None)
g4_3.add_edge((0, 2, 3, 4, 6, 7, 8, 12, 13, 14, 16, 17), (0, 3, 4, 5, 6, 7, 8, 12, 13, 14, 16, 17), None)
g4_3.add_edge((0, 2, 3, 4, 6, 7, 8, 12, 13, 14, 16, 17), (2, 3, 4, 6, 7, 8, 11, 12, 13, 14, 16, 17), None)
g4_3.add_edge((0, 2, 3, 4, 6, 7, 8, 13, 14, 15, 16, 17), (0, 2, 3, 4, 6, 8, 12, 13, 14, 15, 16, 17), None)
g4_3.add_edge((0, 2, 3, 4, 6, 7, 8, 13, 14, 15, 16, 17), (0, 2, 3, 4, 7, 8, 9, 13, 14, 15, 16, 17), None)
g4_3.add_edge((0, 2, 3, 4, 6, 7, 8, 13, 14, 15, 16, 17), (0, 2, 4, 6, 7, 8, 9, 13, 14, 15, 16, 17), None)
g4_3.add_edge((0, 2, 3, 4, 6, 7, 8, 13, 14, 15, 16, 17), (0, 3, 4, 5, 6, 7, 8, 13, 14, 15, 16, 17), None)
g4_3.add_edge((0, 2, 3, 4, 6, 7, 8, 13, 14, 15, 16, 17), (2, 3, 4, 6, 7, 8, 11, 13, 14, 15, 16, 17), None)
g4_3.add_edge((0, 2, 3, 4, 6, 8, 9, 10, 11, 15, 16, 17), (0, 2, 3, 4, 6, 8, 10, 11, 12, 15, 16, 17), None)
g4_3.add_edge((0, 2, 3, 4, 6, 8, 9, 10, 11, 15, 16, 17), (0, 2, 3, 4, 8, 9, 10, 11, 13, 15, 16, 17), None)
g4_3.add_edge((0, 2, 3, 4, 6, 8, 9, 10, 11, 15, 16, 17), (0, 2, 4, 6, 8, 9, 10, 11, 13, 15, 16, 17), None)
g4_3.add_edge((0, 2, 3, 4, 6, 8, 9, 10, 11, 15, 16, 17), (0, 3, 4, 5, 6, 8, 9, 10, 11, 15, 16, 17), None)
g4_3.add_edge((0, 2, 3, 4, 6, 8, 9, 10, 11, 15, 16, 17), (2, 3, 4, 6, 8, 9, 10, 11, 14, 15, 16, 17), None)
g4_3.add_edge((0, 2, 3, 4, 6, 8, 10, 11, 12, 15, 16, 17), (0, 2, 3, 4, 6, 8, 11, 12, 13, 15, 16, 17), None)
g4_3.add_edge((0, 2, 3, 4, 6, 8, 10, 11, 12, 15, 16, 17), (0, 2, 3, 4, 8, 10, 11, 12, 13, 15, 16, 17), None)
g4_3.add_edge((0, 2, 3, 4, 6, 8, 10, 11, 12, 15, 16, 17), (0, 2, 4, 6, 8, 10, 11, 12, 13, 15, 16, 17), None)
g4_3.add_edge((0, 2, 3, 4, 6, 8, 10, 11, 12, 15, 16, 17), (0, 3, 4, 5, 6, 8, 10, 11, 12, 15, 16, 17), None)
g4_3.add_edge((0, 2, 3, 4, 6, 8, 10, 11, 12, 15, 16, 17), (2, 3, 4, 6, 8, 10, 11, 12, 14, 15, 16, 17), None)
g4_3.add_edge((0, 2, 3, 4, 6, 8, 11, 12, 13, 15, 16, 17), (0, 2, 3, 4, 6, 8, 12, 13, 14, 15, 16, 17), None)
g4_3.add_edge((0, 2, 3, 4, 6, 8, 11, 12, 13, 15, 16, 17), (0, 2, 3, 4, 8, 10, 11, 12, 13, 15, 16, 17), None)
g4_3.add_edge((0, 2, 3, 4, 6, 8, 11, 12, 13, 15, 16, 17), (0, 2, 4, 6, 8, 10, 11, 12, 13, 15, 16, 17), None)
g4_3.add_edge((0, 2, 3, 4, 6, 8, 11, 12, 13, 15, 16, 17), (0, 3, 4, 5, 6, 8, 11, 12, 13, 15, 16, 17), None)
g4_3.add_edge((0, 2, 3, 4, 6, 8, 11, 12, 13, 15, 16, 17), (2, 3, 4, 6, 8, 11, 12, 13, 14, 15, 16, 17), None)
g4_3.add_edge((0, 2, 3, 4, 6, 8, 12, 13, 14, 15, 16, 17), (0, 2, 3, 4, 8, 10, 12, 13, 14, 15, 16, 17), None)
g4_3.add_edge((0, 2, 3, 4, 6, 8, 12, 13, 14, 15, 16, 17), (0, 2, 4, 6, 8, 10, 12, 13, 14, 15, 16, 17), None)
g4_3.add_edge((0, 2, 3, 4, 6, 8, 12, 13, 14, 15, 16, 17), (0, 3, 4, 5, 6, 8, 12, 13, 14, 15, 16, 17), None)
g4_3.add_edge((0, 2, 3, 4, 6, 8, 12, 13, 14, 15, 16, 17), (2, 3, 4, 6, 8, 11, 12, 13, 14, 15, 16, 17), None)
g4_3.add_edge((0, 2, 3, 4, 7, 8, 9, 10, 11, 12, 15, 16), (0, 2, 3, 4, 7, 8, 9, 10, 11, 12, 16, 17), None)
g4_3.add_edge((0, 2, 3, 4, 7, 8, 9, 10, 11, 12, 15, 16), (0, 2, 3, 4, 7, 8, 9, 11, 12, 13, 15, 16), None)
g4_3.add_edge((0, 2, 3, 4, 7, 8, 9, 10, 11, 12, 15, 16), (0, 2, 3, 4, 8, 9, 10, 11, 12, 13, 15, 16), None)
g4_3.add_edge((0, 2, 3, 4, 7, 8, 9, 10, 11, 12, 15, 16), (0, 2, 4, 6, 7, 8, 9, 10, 11, 12, 15, 16), None)
g4_3.add_edge((0, 2, 3, 4, 7, 8, 9, 10, 11, 12, 15, 16), (0, 3, 4, 5, 7, 8, 9, 10, 11, 12, 15, 16), None)
g4_3.add_edge((0, 2, 3, 4, 7, 8, 9, 10, 11, 12, 15, 16), (2, 3, 4, 7, 8, 9, 10, 11, 12, 14, 15, 16), None)
g4_3.add_edge((0, 2, 3, 4, 7, 8, 9, 10, 11, 12, 16, 17), (0, 2, 3, 4, 7, 8, 9, 11, 12, 13, 16, 17), None)
g4_3.add_edge((0, 2, 3, 4, 7, 8, 9, 10, 11, 12, 16, 17), (0, 2, 3, 4, 8, 9, 10, 11, 12, 13, 16, 17), None)
g4_3.add_edge((0, 2, 3, 4, 7, 8, 9, 10, 11, 12, 16, 17), (0, 2, 4, 6, 7, 8, 9, 10, 11, 12, 16, 17), None)
g4_3.add_edge((0, 2, 3, 4, 7, 8, 9, 10, 11, 12, 16, 17), (0, 3, 4, 5, 7, 8, 9, 10, 11, 12, 16, 17), None)
g4_3.add_edge((0, 2, 3, 4, 7, 8, 9, 10, 11, 12, 16, 17), (2, 3, 4, 7, 8, 9, 10, 11, 12, 14, 16, 17), None)
g4_3.add_edge((0, 2, 3, 4, 7, 8, 9, 11, 12, 13, 15, 16), (0, 2, 3, 4, 7, 8, 9, 11, 12, 13, 16, 17), None)
g4_3.add_edge((0, 2, 3, 4, 7, 8, 9, 11, 12, 13, 15, 16), (0, 2, 3, 4, 7, 8, 9, 11, 13, 15, 16, 17), None)
g4_3.add_edge((0, 2, 3, 4, 7, 8, 9, 11, 12, 13, 15, 16), (0, 2, 3, 4, 7, 8, 9, 12, 13, 14, 15, 16), None)
g4_3.add_edge((0, 2, 3, 4, 7, 8, 9, 11, 12, 13, 15, 16), (0, 2, 3, 4, 8, 9, 10, 11, 12, 13, 15, 16), None)
g4_3.add_edge((0, 2, 3, 4, 7, 8, 9, 11, 12, 13, 15, 16), (0, 2, 4, 6, 7, 8, 9, 11, 12, 13, 15, 16), None)
g4_3.add_edge((0, 2, 3, 4, 7, 8, 9, 11, 12, 13, 15, 16), (0, 3, 4, 5, 7, 8, 9, 11, 12, 13, 15, 16), None)
g4_3.add_edge((0, 2, 3, 4, 7, 8, 9, 11, 12, 13, 15, 16), (2, 3, 4, 7, 8, 9, 11, 12, 13, 14, 15, 16), None)
g4_3.add_edge((0, 2, 3, 4, 7, 8, 9, 11, 12, 13, 16, 17), (0, 2, 3, 4, 7, 8, 9, 11, 13, 15, 16, 17), None)
g4_3.add_edge((0, 2, 3, 4, 7, 8, 9, 11, 12, 13, 16, 17), (0, 2, 3, 4, 7, 8, 9, 12, 13, 14, 16, 17), None)
g4_3.add_edge((0, 2, 3, 4, 7, 8, 9, 11, 12, 13, 16, 17), (0, 2, 3, 4, 8, 9, 10, 11, 12, 13, 16, 17), None)
g4_3.add_edge((0, 2, 3, 4, 7, 8, 9, 11, 12, 13, 16, 17), (0, 2, 4, 6, 7, 8, 9, 11, 12, 13, 16, 17), None)
g4_3.add_edge((0, 2, 3, 4, 7, 8, 9, 11, 12, 13, 16, 17), (0, 3, 4, 5, 7, 8, 9, 11, 12, 13, 16, 17), None)
g4_3.add_edge((0, 2, 3, 4, 7, 8, 9, 11, 12, 13, 16, 17), (2, 3, 4, 7, 8, 9, 11, 12, 13, 14, 16, 17), None)
g4_3.add_edge((0, 2, 3, 4, 7, 8, 9, 11, 13, 15, 16, 17), (0, 2, 3, 4, 7, 8, 9, 13, 14, 15, 16, 17), None)
g4_3.add_edge((0, 2, 3, 4, 7, 8, 9, 11, 13, 15, 16, 17), (0, 2, 3, 4, 8, 9, 10, 11, 13, 15, 16, 17), None)
g4_3.add_edge((0, 2, 3, 4, 7, 8, 9, 11, 13, 15, 16, 17), (0, 2, 4, 6, 7, 8, 9, 11, 13, 15, 16, 17), None)
g4_3.add_edge((0, 2, 3, 4, 7, 8, 9, 11, 13, 15, 16, 17), (0, 3, 4, 5, 7, 8, 9, 11, 13, 15, 16, 17), None)
g4_3.add_edge((0, 2, 3, 4, 7, 8, 9, 11, 13, 15, 16, 17), (2, 3, 4, 7, 8, 9, 11, 13, 14, 15, 16, 17), None)
g4_3.add_edge((0, 2, 3, 4, 7, 8, 9, 12, 13, 14, 15, 16), (0, 2, 3, 4, 7, 8, 9, 12, 13, 14, 16, 17), None)
g4_3.add_edge((0, 2, 3, 4, 7, 8, 9, 12, 13, 14, 15, 16), (0, 2, 3, 4, 7, 8, 9, 13, 14, 15, 16, 17), None)
g4_3.add_edge((0, 2, 3, 4, 7, 8, 9, 12, 13, 14, 15, 16), (0, 2, 3, 4, 8, 9, 10, 12, 13, 14, 15, 16), None)
g4_3.add_edge((0, 2, 3, 4, 7, 8, 9, 12, 13, 14, 15, 16), (0, 2, 4, 6, 7, 8, 9, 12, 13, 14, 15, 16), None)
g4_3.add_edge((0, 2, 3, 4, 7, 8, 9, 12, 13, 14, 15, 16), (0, 3, 4, 5, 7, 8, 9, 12, 13, 14, 15, 16), None)
g4_3.add_edge((0, 2, 3, 4, 7, 8, 9, 12, 13, 14, 15, 16), (2, 3, 4, 7, 8, 9, 11, 12, 13, 14, 15, 16), None)
g4_3.add_edge((0, 2, 3, 4, 7, 8, 9, 12, 13, 14, 16, 17), (0, 2, 3, 4, 7, 8, 9, 13, 14, 15, 16, 17), None)
g4_3.add_edge((0, 2, 3, 4, 7, 8, 9, 12, 13, 14, 16, 17), (0, 2, 3, 4, 8, 9, 10, 12, 13, 14, 16, 17), None)
g4_3.add_edge((0, 2, 3, 4, 7, 8, 9, 12, 13, 14, 16, 17), (0, 2, 4, 6, 7, 8, 9, 12, 13, 14, 16, 17), None)
g4_3.add_edge((0, 2, 3, 4, 7, 8, 9, 12, 13, 14, 16, 17), (0, 3, 4, 5, 7, 8, 9, 12, 13, 14, 16, 17), None)
g4_3.add_edge((0, 2, 3, 4, 7, 8, 9, 12, 13, 14, 16, 17), (2, 3, 4, 7, 8, 9, 11, 12, 13, 14, 16, 17), None)
g4_3.add_edge((0, 2, 3, 4, 7, 8, 9, 13, 14, 15, 16, 17), (0, 2, 3, 4, 8, 9, 10, 13, 14, 15, 16, 17), None)
g4_3.add_edge((0, 2, 3, 4, 7, 8, 9, 13, 14, 15, 16, 17), (0, 2, 4, 6, 7, 8, 9, 13, 14, 15, 16, 17), None)
g4_3.add_edge((0, 2, 3, 4, 7, 8, 9, 13, 14, 15, 16, 17), (0, 3, 4, 5, 7, 8, 9, 13, 14, 15, 16, 17), None)
g4_3.add_edge((0, 2, 3, 4, 7, 8, 9, 13, 14, 15, 16, 17), (2, 3, 4, 7, 8, 9, 11, 13, 14, 15, 16, 17), None)
g4_3.add_edge((0, 2, 3, 4, 8, 9, 10, 11, 12, 13, 15, 16), (0, 2, 3, 4, 8, 9, 10, 11, 12, 13, 16, 17), None)
g4_3.add_edge((0, 2, 3, 4, 8, 9, 10, 11, 12, 13, 15, 16), (0, 2, 3, 4, 8, 9, 10, 11, 13, 15, 16, 17), None)
g4_3.add_edge((0, 2, 3, 4, 8, 9, 10, 11, 12, 13, 15, 16), (0, 2, 3, 4, 8, 9, 10, 12, 13, 14, 15, 16), None)
g4_3.add_edge((0, 2, 3, 4, 8, 9, 10, 11, 12, 13, 15, 16), (0, 2, 3, 4, 8, 10, 11, 12, 13, 15, 16, 17), None)
g4_3.add_edge((0, 2, 3, 4, 8, 9, 10, 11, 12, 13, 15, 16), (0, 2, 3, 4, 9, 10, 11, 12, 13, 14, 15, 16), None)
g4_3.add_edge((0, 2, 3, 4, 8, 9, 10, 11, 12, 13, 15, 16), (0, 2, 4, 6, 8, 9, 10, 11, 12, 13, 15, 16), None)
g4_3.add_edge((0, 2, 3, 4, 8, 9, 10, 11, 12, 13, 15, 16), (0, 3, 4, 5, 8, 9, 10, 11, 12, 13, 15, 16), None)
g4_3.add_edge((0, 2, 3, 4, 8, 9, 10, 11, 12, 13, 15, 16), (2, 3, 4, 8, 9, 10, 11, 12, 13, 14, 15, 16), None)
g4_3.add_edge((0, 2, 3, 4, 8, 9, 10, 11, 12, 13, 16, 17), (0, 2, 3, 4, 8, 9, 10, 11, 13, 15, 16, 17), None)
g4_3.add_edge((0, 2, 3, 4, 8, 9, 10, 11, 12, 13, 16, 17), (0, 2, 3, 4, 8, 9, 10, 12, 13, 14, 16, 17), None)
g4_3.add_edge((0, 2, 3, 4, 8, 9, 10, 11, 12, 13, 16, 17), (0, 2, 3, 4, 8, 10, 11, 12, 13, 15, 16, 17), None)
g4_3.add_edge((0, 2, 3, 4, 8, 9, 10, 11, 12, 13, 16, 17), (0, 2, 3, 4, 9, 10, 11, 12, 13, 14, 16, 17), None)
g4_3.add_edge((0, 2, 3, 4, 8, 9, 10, 11, 12, 13, 16, 17), (0, 2, 4, 6, 8, 9, 10, 11, 12, 13, 16, 17), None)
g4_3.add_edge((0, 2, 3, 4, 8, 9, 10, 11, 12, 13, 16, 17), (0, 3, 4, 5, 8, 9, 10, 11, 12, 13, 16, 17), None)
g4_3.add_edge((0, 2, 3, 4, 8, 9, 10, 11, 12, 13, 16, 17), (2, 3, 4, 8, 9, 10, 11, 12, 13, 14, 16, 17), None)
g4_3.add_edge((0, 2, 3, 4, 8, 9, 10, 11, 13, 15, 16, 17), (0, 2, 3, 4, 8, 9, 10, 13, 14, 15, 16, 17), None)
g4_3.add_edge((0, 2, 3, 4, 8, 9, 10, 11, 13, 15, 16, 17), (0, 2, 3, 4, 8, 10, 11, 12, 13, 15, 16, 17), None)
g4_3.add_edge((0, 2, 3, 4, 8, 9, 10, 11, 13, 15, 16, 17), (0, 2, 3, 4, 9, 10, 11, 13, 14, 15, 16, 17), None)
g4_3.add_edge((0, 2, 3, 4, 8, 9, 10, 11, 13, 15, 16, 17), (0, 2, 4, 6, 8, 9, 10, 11, 13, 15, 16, 17), None)
g4_3.add_edge((0, 2, 3, 4, 8, 9, 10, 11, 13, 15, 16, 17), (0, 3, 4, 5, 8, 9, 10, 11, 13, 15, 16, 17), None)
g4_3.add_edge((0, 2, 3, 4, 8, 9, 10, 11, 13, 15, 16, 17), (2, 3, 4, 8, 9, 10, 11, 13, 14, 15, 16, 17), None)
g4_3.add_edge((0, 2, 3, 4, 8, 9, 10, 12, 13, 14, 15, 16), (0, 2, 3, 4, 8, 9, 10, 12, 13, 14, 16, 17), None)
g4_3.add_edge((0, 2, 3, 4, 8, 9, 10, 12, 13, 14, 15, 16), (0, 2, 3, 4, 8, 9, 10, 13, 14, 15, 16, 17), None)
g4_3.add_edge((0, 2, 3, 4, 8, 9, 10, 12, 13, 14, 15, 16), (0, 2, 3, 4, 8, 10, 12, 13, 14, 15, 16, 17), None)
g4_3.add_edge((0, 2, 3, 4, 8, 9, 10, 12, 13, 14, 15, 16), (0, 2, 3, 4, 9, 10, 11, 12, 13, 14, 15, 16), None)
g4_3.add_edge((0, 2, 3, 4, 8, 9, 10, 12, 13, 14, 15, 16), (0, 2, 4, 6, 8, 9, 10, 12, 13, 14, 15, 16), None)
g4_3.add_edge((0, 2, 3, 4, 8, 9, 10, 12, 13, 14, 15, 16), (0, 3, 4, 5, 8, 9, 10, 12, 13, 14, 15, 16), None)
g4_3.add_edge((0, 2, 3, 4, 8, 9, 10, 12, 13, 14, 15, 16), (2, 3, 4, 8, 9, 10, 11, 12, 13, 14, 15, 16), None)
g4_3.add_edge((0, 2, 3, 4, 8, 9, 10, 12, 13, 14, 16, 17), (0, 2, 3, 4, 8, 9, 10, 13, 14, 15, 16, 17), None)
g4_3.add_edge((0, 2, 3, 4, 8, 9, 10, 12, 13, 14, 16, 17), (0, 2, 3, 4, 8, 10, 12, 13, 14, 15, 16, 17), None)
g4_3.add_edge((0, 2, 3, 4, 8, 9, 10, 12, 13, 14, 16, 17), (0, 2, 3, 4, 9, 10, 11, 12, 13, 14, 16, 17), None)
g4_3.add_edge((0, 2, 3, 4, 8, 9, 10, 12, 13, 14, 16, 17), (0, 2, 4, 6, 8, 9, 10, 12, 13, 14, 16, 17), None)
g4_3.add_edge((0, 2, 3, 4, 8, 9, 10, 12, 13, 14, 16, 17), (0, 3, 4, 5, 8, 9, 10, 12, 13, 14, 16, 17), None)
g4_3.add_edge((0, 2, 3, 4, 8, 9, 10, 12, 13, 14, 16, 17), (2, 3, 4, 8, 9, 10, 11, 12, 13, 14, 16, 17), None)
g4_3.add_edge((0, 2, 3, 4, 8, 9, 10, 13, 14, 15, 16, 17), (0, 2, 3, 4, 8, 10, 12, 13, 14, 15, 16, 17), None)
g4_3.add_edge((0, 2, 3, 4, 8, 9, 10, 13, 14, 15, 16, 17), (0, 2, 3, 4, 9, 10, 11, 13, 14, 15, 16, 17), None)
g4_3.add_edge((0, 2, 3, 4, 8, 9, 10, 13, 14, 15, 16, 17), (0, 2, 4, 6, 8, 9, 10, 13, 14, 15, 16, 17), None)
g4_3.add_edge((0, 2, 3, 4, 8, 9, 10, 13, 14, 15, 16, 17), (0, 3, 4, 5, 8, 9, 10, 13, 14, 15, 16, 17), None)
g4_3.add_edge((0, 2, 3, 4, 8, 9, 10, 13, 14, 15, 16, 17), (2, 3, 4, 8, 9, 10, 11, 13, 14, 15, 16, 17), None)
g4_3.add_edge((0, 2, 3, 4, 8, 10, 11, 12, 13, 15, 16, 17), (0, 2, 3, 4, 8, 10, 12, 13, 14, 15, 16, 17), None)
g4_3.add_edge((0, 2, 3, 4, 8, 10, 11, 12, 13, 15, 16, 17), (0, 2, 3, 4, 10, 11, 12, 13, 14, 15, 16, 17), None)
g4_3.add_edge((0, 2, 3, 4, 8, 10, 11, 12, 13, 15, 16, 17), (0, 2, 4, 6, 8, 10, 11, 12, 13, 15, 16, 17), None)
g4_3.add_edge((0, 2, 3, 4, 8, 10, 11, 12, 13, 15, 16, 17), (0, 3, 4, 5, 8, 10, 11, 12, 13, 15, 16, 17), None)
g4_3.add_edge((0, 2, 3, 4, 8, 10, 11, 12, 13, 15, 16, 17), (2, 3, 4, 8, 10, 11, 12, 13, 14, 15, 16, 17), None)
g4_3.add_edge((0, 2, 3, 4, 8, 10, 12, 13, 14, 15, 16, 17), (0, 2, 3, 4, 10, 11, 12, 13, 14, 15, 16, 17), None)
g4_3.add_edge((0, 2, 3, 4, 8, 10, 12, 13, 14, 15, 16, 17), (0, 2, 4, 6, 8, 10, 12, 13, 14, 15, 16, 17), None)
g4_3.add_edge((0, 2, 3, 4, 8, 10, 12, 13, 14, 15, 16, 17), (0, 3, 4, 5, 8, 10, 12, 13, 14, 15, 16, 17), None)
g4_3.add_edge((0, 2, 3, 4, 8, 10, 12, 13, 14, 15, 16, 17), (2, 3, 4, 8, 10, 11, 12, 13, 14, 15, 16, 17), None)
g4_3.add_edge((0, 2, 3, 4, 9, 10, 11, 12, 13, 14, 15, 16), (0, 2, 3, 4, 9, 10, 11, 12, 13, 14, 16, 17), None)
g4_3.add_edge((0, 2, 3, 4, 9, 10, 11, 12, 13, 14, 15, 16), (0, 2, 3, 4, 9, 10, 11, 13, 14, 15, 16, 17), None)
g4_3.add_edge((0, 2, 3, 4, 9, 10, 11, 12, 13, 14, 15, 16), (0, 2, 3, 4, 10, 11, 12, 13, 14, 15, 16, 17), None)
g4_3.add_edge((0, 2, 3, 4, 9, 10, 11, 12, 13, 14, 15, 16), (0, 2, 4, 6, 9, 10, 11, 12, 13, 14, 15, 16), None)
g4_3.add_edge((0, 2, 3, 4, 9, 10, 11, 12, 13, 14, 15, 16), (0, 3, 4, 5, 9, 10, 11, 12, 13, 14, 15, 16), None)
g4_3.add_edge((0, 2, 3, 4, 9, 10, 11, 12, 13, 14, 15, 16), (2, 3, 4, 8, 9, 10, 11, 12, 13, 14, 15, 16), None)
g4_3.add_edge((0, 2, 3, 4, 9, 10, 11, 12, 13, 14, 16, 17), (0, 2, 3, 4, 9, 10, 11, 13, 14, 15, 16, 17), None)
g4_3.add_edge((0, 2, 3, 4, 9, 10, 11, 12, 13, 14, 16, 17), (0, 2, 3, 4, 10, 11, 12, 13, 14, 15, 16, 17), None)
g4_3.add_edge((0, 2, 3, 4, 9, 10, 11, 12, 13, 14, 16, 17), (0, 2, 4, 6, 9, 10, 11, 12, 13, 14, 16, 17), None)
g4_3.add_edge((0, 2, 3, 4, 9, 10, 11, 12, 13, 14, 16, 17), (0, 3, 4, 5, 9, 10, 11, 12, 13, 14, 16, 17), None)
g4_3.add_edge((0, 2, 3, 4, 9, 10, 11, 12, 13, 14, 16, 17), (2, 3, 4, 8, 9, 10, 11, 12, 13, 14, 16, 17), None)
g4_3.add_edge((0, 2, 3, 4, 9, 10, 11, 13, 14, 15, 16, 17), (0, 2, 3, 4, 10, 11, 12, 13, 14, 15, 16, 17), None)
g4_3.add_edge((0, 2, 3, 4, 9, 10, 11, 13, 14, 15, 16, 17), (0, 2, 4, 6, 9, 10, 11, 13, 14, 15, 16, 17), None)
g4_3.add_edge((0, 2, 3, 4, 9, 10, 11, 13, 14, 15, 16, 17), (0, 3, 4, 5, 9, 10, 11, 13, 14, 15, 16, 17), None)
g4_3.add_edge((0, 2, 3, 4, 9, 10, 11, 13, 14, 15, 16, 17), (2, 3, 4, 8, 9, 10, 11, 13, 14, 15, 16, 17), None)
g4_3.add_edge((0, 2, 3, 4, 10, 11, 12, 13, 14, 15, 16, 17), (0, 2, 4, 6, 10, 11, 12, 13, 14, 15, 16, 17), None)
g4_3.add_edge((0, 2, 3, 4, 10, 11, 12, 13, 14, 15, 16, 17), (0, 3, 4, 5, 10, 11, 12, 13, 14, 15, 16, 17), None)
g4_3.add_edge((0, 2, 3, 4, 10, 11, 12, 13, 14, 15, 16, 17), (2, 3, 4, 8, 10, 11, 12, 13, 14, 15, 16, 17), None)
g4_3.add_edge((0, 2, 4, 5, 6, 7, 8, 9, 10, 11, 12, 15), (0, 2, 4, 5, 6, 7, 8, 9, 10, 12, 15, 16), None)
g4_3.add_edge((0, 2, 4, 5, 6, 7, 8, 9, 10, 11, 12, 15), (0, 2, 4, 5, 6, 7, 8, 9, 11, 12, 13, 15), None)
g4_3.add_edge((0, 2, 4, 5, 6, 7, 8, 9, 10, 11, 12, 15), (0, 2, 4, 5, 6, 7, 9, 10, 11, 12, 15, 16), None)
g4_3.add_edge((0, 2, 4, 5, 6, 7, 8, 9, 10, 11, 12, 15), (0, 2, 4, 5, 6, 8, 9, 10, 11, 12, 13, 15), None)
g4_3.add_edge((0, 2, 4, 5, 6, 7, 8, 9, 10, 11, 12, 15), (0, 2, 4, 6, 7, 8, 9, 10, 11, 12, 15, 16), None)
g4_3.add_edge((0, 2, 4, 5, 6, 7, 8, 9, 10, 11, 12, 15), (0, 2, 5, 6, 7, 8, 9, 10, 11, 12, 13, 15), None)
g4_3.add_edge((0, 2, 4, 5, 6, 7, 8, 9, 10, 11, 12, 15), (0, 4, 5, 6, 7, 8, 9, 10, 11, 12, 15, 16), None)
g4_3.add_edge((0, 2, 4, 5, 6, 7, 8, 9, 10, 11, 12, 15), (2, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13, 15), None)
g4_3.add_edge((0, 2, 4, 5, 6, 7, 8, 9, 10, 12, 15, 16), (0, 2, 4, 5, 6, 7, 8, 9, 10, 12, 16, 17), None)
g4_3.add_edge((0, 2, 4, 5, 6, 7, 8, 9, 10, 12, 15, 16), (0, 2, 4, 5, 6, 7, 8, 9, 12, 14, 15, 16), None)
g4_3.add_edge((0, 2, 4, 5, 6, 7, 8, 9, 10, 12, 15, 16), (0, 2, 4, 5, 6, 7, 9, 10, 11, 12, 15, 16), None)
g4_3.add_edge((0, 2, 4, 5, 6, 7, 8, 9, 10, 12, 15, 16), (0, 2, 4, 5, 6, 8, 9, 10, 12, 14, 15, 16), None)
g4_3.add_edge((0, 2, 4, 5, 6, 7, 8, 9, 10, 12, 15, 16), (0, 2, 4, 6, 7, 8, 9, 10, 11, 12, 15, 16), None)
g4_3.add_edge((0, 2, 4, 5, 6, 7, 8, 9, 10, 12, 15, 16), (0, 2, 5, 6, 7, 8, 9, 10, 12, 14, 15, 16), None)
g4_3.add_edge((0, 2, 4, 5, 6, 7, 8, 9, 10, 12, 15, 16), (0, 4, 5, 6, 7, 8, 9, 10, 11, 12, 15, 16), None)
g4_3.add_edge((0, 2, 4, 5, 6, 7, 8, 9, 10, 12, 15, 16), (2, 4, 5, 6, 7, 8, 9, 10, 12, 14, 15, 16), None)
g4_3.add_edge((0, 2, 4, 5, 6, 7, 8, 9, 10, 12, 16, 17), (0, 2, 4, 5, 6, 7, 8, 9, 12, 14, 16, 17), None)
g4_3.add_edge((0, 2, 4, 5, 6, 7, 8, 9, 10, 12, 16, 17), (0, 2, 4, 5, 6, 7, 9, 10, 11, 12, 16, 17), None)
g4_3.add_edge((0, 2, 4, 5, 6, 7, 8, 9, 10, 12, 16, 17), (0, 2, 4, 5, 6, 8, 9, 10, 12, 14, 16, 17), None)
g4_3.add_edge((0, 2, 4, 5, 6, 7, 8, 9, 10, 12, 16, 17), (0, 2, 4, 6, 7, 8, 9, 10, 11, 12, 16, 17), None)
g4_3.add_edge((0, 2, 4, 5, 6, 7, 8, 9, 10, 12, 16, 17), (0, 2, 5, 6, 7, 8, 9, 10, 12, 14, 16, 17), None)
g4_3.add_edge((0, 2, 4, 5, 6, 7, 8, 9, 10, 12, 16, 17), (0, 4, 5, 6, 7, 8, 9, 10, 11, 12, 16, 17), None)
g4_3.add_edge((0, 2, 4, 5, 6, 7, 8, 9, 10, 12, 16, 17), (2, 4, 5, 6, 7, 8, 9, 10, 12, 14, 16, 17), None)
g4_3.add_edge((0, 2, 4, 5, 6, 7, 8, 9, 11, 12, 13, 15), (0, 2, 4, 5, 6, 7, 8, 9, 12, 13, 14, 15), None)
g4_3.add_edge((0, 2, 4, 5, 6, 7, 8, 9, 11, 12, 13, 15), (0, 2, 4, 5, 6, 7, 9, 11, 12, 13, 15, 16), None)
g4_3.add_edge((0, 2, 4, 5, 6, 7, 8, 9, 11, 12, 13, 15), (0, 2, 4, 5, 6, 8, 9, 10, 11, 12, 13, 15), None)
g4_3.add_edge((0, 2, 4, 5, 6, 7, 8, 9, 11, 12, 13, 15), (0, 2, 4, 6, 7, 8, 9, 11, 12, 13, 15, 16), None)
g4_3.add_edge((0, 2, 4, 5, 6, 7, 8, 9, 11, 12, 13, 15), (0, 2, 5, 6, 7, 8, 9, 10, 11, 12, 13, 15), None)
g4_3.add_edge((0, 2, 4, 5, 6, 7, 8, 9, 11, 12, 13, 15), (0, 4, 5, 6, 7, 8, 9, 11, 12, 13, 15, 16), None)
g4_3.add_edge((0, 2, 4, 5, 6, 7, 8, 9, 11, 12, 13, 15), (2, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13, 15), None)
g4_3.add_edge((0, 2, 4, 5, 6, 7, 8, 9, 12, 13, 14, 15), (0, 2, 4, 5, 6, 7, 8, 9, 12, 14, 15, 16), None)
g4_3.add_edge((0, 2, 4, 5, 6, 7, 8, 9, 12, 13, 14, 15), (0, 2, 4, 5, 6, 7, 9, 12, 13, 14, 15, 16), None)
g4_3.add_edge((0, 2, 4, 5, 6, 7, 8, 9, 12, 13, 14, 15), (0, 2, 4, 5, 6, 8, 9, 10, 12, 13, 14, 15), None)
g4_3.add_edge((0, 2, 4, 5, 6, 7, 8, 9, 12, 13, 14, 15), (0, 2, 4, 6, 7, 8, 9, 12, 13, 14, 15, 16), None)
g4_3.add_edge((0, 2, 4, 5, 6, 7, 8, 9, 12, 13, 14, 15), (0, 2, 5, 6, 7, 8, 9, 10, 12, 13, 14, 15), None)
g4_3.add_edge((0, 2, 4, 5, 6, 7, 8, 9, 12, 13, 14, 15), (0, 4, 5, 6, 7, 8, 9, 12, 13, 14, 15, 16), None)
g4_3.add_edge((0, 2, 4, 5, 6, 7, 8, 9, 12, 13, 14, 15), (2, 4, 5, 6, 7, 8, 9, 10, 12, 13, 14, 15), None)
g4_3.add_edge((0, 2, 4, 5, 6, 7, 8, 9, 12, 14, 15, 16), (0, 2, 4, 5, 6, 7, 8, 9, 12, 14, 16, 17), None)
g4_3.add_edge((0, 2, 4, 5, 6, 7, 8, 9, 12, 14, 15, 16), (0, 2, 4, 5, 6, 7, 9, 12, 13, 14, 15, 16), None)
g4_3.add_edge((0, 2, 4, 5, 6, 7, 8, 9, 12, 14, 15, 16), (0, 2, 4, 5, 6, 8, 9, 10, 12, 14, 15, 16), None)
g4_3.add_edge((0, 2, 4, 5, 6, 7, 8, 9, 12, 14, 15, 16), (0, 2, 4, 6, 7, 8, 9, 12, 13, 14, 15, 16), None)
g4_3.add_edge((0, 2, 4, 5, 6, 7, 8, 9, 12, 14, 15, 16), (0, 2, 5, 6, 7, 8, 9, 10, 12, 14, 15, 16), None)
g4_3.add_edge((0, 2, 4, 5, 6, 7, 8, 9, 12, 14, 15, 16), (0, 4, 5, 6, 7, 8, 9, 12, 13, 14, 15, 16), None)
g4_3.add_edge((0, 2, 4, 5, 6, 7, 8, 9, 12, 14, 15, 16), (2, 4, 5, 6, 7, 8, 9, 10, 12, 14, 15, 16), None)
g4_3.add_edge((0, 2, 4, 5, 6, 7, 8, 9, 12, 14, 16, 17), (0, 2, 4, 5, 6, 7, 9, 12, 13, 14, 16, 17), None)
g4_3.add_edge((0, 2, 4, 5, 6, 7, 8, 9, 12, 14, 16, 17), (0, 2, 4, 5, 6, 8, 9, 10, 12, 14, 16, 17), None)
g4_3.add_edge((0, 2, 4, 5, 6, 7, 8, 9, 12, 14, 16, 17), (0, 2, 4, 6, 7, 8, 9, 12, 13, 14, 16, 17), None)
g4_3.add_edge((0, 2, 4, 5, 6, 7, 8, 9, 12, 14, 16, 17), (0, 2, 5, 6, 7, 8, 9, 10, 12, 14, 16, 17), None)
g4_3.add_edge((0, 2, 4, 5, 6, 7, 8, 9, 12, 14, 16, 17), (0, 4, 5, 6, 7, 8, 9, 12, 13, 14, 16, 17), None)
g4_3.add_edge((0, 2, 4, 5, 6, 7, 8, 9, 12, 14, 16, 17), (2, 4, 5, 6, 7, 8, 9, 10, 12, 14, 16, 17), None)
g4_3.add_edge((0, 2, 4, 5, 6, 7, 9, 10, 11, 12, 15, 16), (0, 2, 4, 5, 6, 7, 9, 10, 11, 12, 16, 17), None)
g4_3.add_edge((0, 2, 4, 5, 6, 7, 9, 10, 11, 12, 15, 16), (0, 2, 4, 5, 6, 7, 9, 11, 12, 13, 15, 16), None)
g4_3.add_edge((0, 2, 4, 5, 6, 7, 9, 10, 11, 12, 15, 16), (0, 2, 4, 5, 6, 9, 10, 11, 12, 14, 15, 16), None)
g4_3.add_edge((0, 2, 4, 5, 6, 7, 9, 10, 11, 12, 15, 16), (0, 2, 4, 6, 7, 8, 9, 10, 11, 12, 15, 16), None)
g4_3.add_edge((0, 2, 4, 5, 6, 7, 9, 10, 11, 12, 15, 16), (0, 2, 5, 6, 7, 9, 10, 11, 12, 14, 15, 16), None)
g4_3.add_edge((0, 2, 4, 5, 6, 7, 9, 10, 11, 12, 15, 16), (0, 4, 5, 6, 7, 8, 9, 10, 11, 12, 15, 16), None)
g4_3.add_edge((0, 2, 4, 5, 6, 7, 9, 10, 11, 12, 15, 16), (2, 4, 5, 6, 7, 9, 10, 11, 12, 14, 15, 16), None)
g4_3.add_edge((0, 2, 4, 5, 6, 7, 9, 10, 11, 12, 16, 17), (0, 2, 4, 5, 6, 7, 9, 11, 12, 13, 16, 17), None)
g4_3.add_edge((0, 2, 4, 5, 6, 7, 9, 10, 11, 12, 16, 17), (0, 2, 4, 5, 6, 9, 10, 11, 12, 14, 16, 17), None)
g4_3.add_edge((0, 2, 4, 5, 6, 7, 9, 10, 11, 12, 16, 17), (0, 2, 4, 6, 7, 8, 9, 10, 11, 12, 16, 17), None)
g4_3.add_edge((0, 2, 4, 5, 6, 7, 9, 10, 11, 12, 16, 17), (0, 2, 5, 6, 7, 9, 10, 11, 12, 14, 16, 17), None)
g4_3.add_edge((0, 2, 4, 5, 6, 7, 9, 10, 11, 12, 16, 17), (0, 4, 5, 6, 7, 8, 9, 10, 11, 12, 16, 17), None)
g4_3.add_edge((0, 2, 4, 5, 6, 7, 9, 10, 11, 12, 16, 17), (2, 4, 5, 6, 7, 9, 10, 11, 12, 14, 16, 17), None)
g4_3.add_edge((0, 2, 4, 5, 6, 7, 9, 11, 12, 13, 15, 16), (0, 2, 4, 5, 6, 7, 9, 11, 12, 13, 16, 17), None)
g4_3.add_edge((0, 2, 4, 5, 6, 7, 9, 11, 12, 13, 15, 16), (0, 2, 4, 5, 6, 7, 9, 11, 13, 15, 16, 17), None)
g4_3.add_edge((0, 2, 4, 5, 6, 7, 9, 11, 12, 13, 15, 16), (0, 2, 4, 5, 6, 7, 9, 12, 13, 14, 15, 16), None)
g4_3.add_edge((0, 2, 4, 5, 6, 7, 9, 11, 12, 13, 15, 16), (0, 2, 4, 5, 6, 9, 11, 12, 13, 14, 15, 16), None)
g4_3.add_edge((0, 2, 4, 5, 6, 7, 9, 11, 12, 13, 15, 16), (0, 2, 4, 6, 7, 8, 9, 11, 12, 13, 15, 16), None)
g4_3.add_edge((0, 2, 4, 5, 6, 7, 9, 11, 12, 13, 15, 16), (0, 2, 5, 6, 7, 9, 11, 12, 13, 14, 15, 16), None)
g4_3.add_edge((0, 2, 4, 5, 6, 7, 9, 11, 12, 13, 15, 16), (0, 4, 5, 6, 7, 8, 9, 11, 12, 13, 15, 16), None)
g4_3.add_edge((0, 2, 4, 5, 6, 7, 9, 11, 12, 13, 15, 16), (2, 4, 5, 6, 7, 9, 11, 12, 13, 14, 15, 16), None)
g4_3.add_edge((0, 2, 4, 5, 6, 7, 9, 11, 12, 13, 16, 17), (0, 2, 4, 5, 6, 7, 9, 11, 13, 15, 16, 17), None)
g4_3.add_edge((0, 2, 4, 5, 6, 7, 9, 11, 12, 13, 16, 17), (0, 2, 4, 5, 6, 7, 9, 12, 13, 14, 16, 17), None)
g4_3.add_edge((0, 2, 4, 5, 6, 7, 9, 11, 12, 13, 16, 17), (0, 2, 4, 5, 6, 9, 11, 12, 13, 14, 16, 17), None)
g4_3.add_edge((0, 2, 4, 5, 6, 7, 9, 11, 12, 13, 16, 17), (0, 2, 4, 6, 7, 8, 9, 11, 12, 13, 16, 17), None)
g4_3.add_edge((0, 2, 4, 5, 6, 7, 9, 11, 12, 13, 16, 17), (0, 2, 5, 6, 7, 9, 11, 12, 13, 14, 16, 17), None)
g4_3.add_edge((0, 2, 4, 5, 6, 7, 9, 11, 12, 13, 16, 17), (0, 4, 5, 6, 7, 8, 9, 11, 12, 13, 16, 17), None)
g4_3.add_edge((0, 2, 4, 5, 6, 7, 9, 11, 12, 13, 16, 17), (2, 4, 5, 6, 7, 9, 11, 12, 13, 14, 16, 17), None)
g4_3.add_edge((0, 2, 4, 5, 6, 7, 9, 11, 13, 15, 16, 17), (0, 2, 4, 5, 6, 7, 9, 13, 14, 15, 16, 17), None)
g4_3.add_edge((0, 2, 4, 5, 6, 7, 9, 11, 13, 15, 16, 17), (0, 2, 4, 5, 6, 9, 11, 13, 14, 15, 16, 17), None)
g4_3.add_edge((0, 2, 4, 5, 6, 7, 9, 11, 13, 15, 16, 17), (0, 2, 4, 6, 7, 8, 9, 11, 13, 15, 16, 17), None)
g4_3.add_edge((0, 2, 4, 5, 6, 7, 9, 11, 13, 15, 16, 17), (0, 2, 5, 6, 7, 9, 11, 13, 14, 15, 16, 17), None)
g4_3.add_edge((0, 2, 4, 5, 6, 7, 9, 11, 13, 15, 16, 17), (0, 4, 5, 6, 7, 8, 9, 11, 13, 15, 16, 17), None)
g4_3.add_edge((0, 2, 4, 5, 6, 7, 9, 11, 13, 15, 16, 17), (2, 4, 5, 6, 7, 9, 11, 13, 14, 15, 16, 17), None)
g4_3.add_edge((0, 2, 4, 5, 6, 7, 9, 12, 13, 14, 15, 16), (0, 2, 4, 5, 6, 7, 9, 12, 13, 14, 16, 17), None)
g4_3.add_edge((0, 2, 4, 5, 6, 7, 9, 12, 13, 14, 15, 16), (0, 2, 4, 5, 6, 7, 9, 13, 14, 15, 16, 17), None)
g4_3.add_edge((0, 2, 4, 5, 6, 7, 9, 12, 13, 14, 15, 16), (0, 2, 4, 5, 6, 9, 11, 12, 13, 14, 15, 16), None)
g4_3.add_edge((0, 2, 4, 5, 6, 7, 9, 12, 13, 14, 15, 16), (0, 2, 4, 6, 7, 8, 9, 12, 13, 14, 15, 16), None)
g4_3.add_edge((0, 2, 4, 5, 6, 7, 9, 12, 13, 14, 15, 16), (0, 2, 5, 6, 7, 9, 11, 12, 13, 14, 15, 16), None)
g4_3.add_edge((0, 2, 4, 5, 6, 7, 9, 12, 13, 14, 15, 16), (0, 4, 5, 6, 7, 8, 9, 12, 13, 14, 15, 16), None)
g4_3.add_edge((0, 2, 4, 5, 6, 7, 9, 12, 13, 14, 15, 16), (2, 4, 5, 6, 7, 9, 11, 12, 13, 14, 15, 16), None)
g4_3.add_edge((0, 2, 4, 5, 6, 7, 9, 12, 13, 14, 16, 17), (0, 2, 4, 5, 6, 7, 9, 13, 14, 15, 16, 17), None)
g4_3.add_edge((0, 2, 4, 5, 6, 7, 9, 12, 13, 14, 16, 17), (0, 2, 4, 5, 6, 9, 11, 12, 13, 14, 16, 17), None)
g4_3.add_edge((0, 2, 4, 5, 6, 7, 9, 12, 13, 14, 16, 17), (0, 2, 4, 6, 7, 8, 9, 12, 13, 14, 16, 17), None)
g4_3.add_edge((0, 2, 4, 5, 6, 7, 9, 12, 13, 14, 16, 17), (0, 2, 5, 6, 7, 9, 11, 12, 13, 14, 16, 17), None)
g4_3.add_edge((0, 2, 4, 5, 6, 7, 9, 12, 13, 14, 16, 17), (0, 4, 5, 6, 7, 8, 9, 12, 13, 14, 16, 17), None)
g4_3.add_edge((0, 2, 4, 5, 6, 7, 9, 12, 13, 14, 16, 17), (2, 4, 5, 6, 7, 9, 11, 12, 13, 14, 16, 17), None)
g4_3.add_edge((0, 2, 4, 5, 6, 7, 9, 13, 14, 15, 16, 17), (0, 2, 4, 5, 6, 9, 11, 13, 14, 15, 16, 17), None)
g4_3.add_edge((0, 2, 4, 5, 6, 7, 9, 13, 14, 15, 16, 17), (0, 2, 4, 6, 7, 8, 9, 13, 14, 15, 16, 17), None)
g4_3.add_edge((0, 2, 4, 5, 6, 7, 9, 13, 14, 15, 16, 17), (0, 2, 5, 6, 7, 9, 11, 13, 14, 15, 16, 17), None)
g4_3.add_edge((0, 2, 4, 5, 6, 7, 9, 13, 14, 15, 16, 17), (0, 4, 5, 6, 7, 8, 9, 13, 14, 15, 16, 17), None)
g4_3.add_edge((0, 2, 4, 5, 6, 7, 9, 13, 14, 15, 16, 17), (2, 4, 5, 6, 7, 9, 11, 13, 14, 15, 16, 17), None)
g4_3.add_edge((0, 2, 4, 5, 6, 8, 9, 10, 11, 12, 13, 15), (0, 2, 4, 5, 6, 8, 9, 10, 12, 13, 14, 15), None)
g4_3.add_edge((0, 2, 4, 5, 6, 8, 9, 10, 11, 12, 13, 15), (0, 2, 4, 5, 6, 9, 10, 11, 12, 13, 14, 15), None)
g4_3.add_edge((0, 2, 4, 5, 6, 8, 9, 10, 11, 12, 13, 15), (0, 2, 4, 6, 8, 9, 10, 11, 12, 13, 15, 16), None)
g4_3.add_edge((0, 2, 4, 5, 6, 8, 9, 10, 11, 12, 13, 15), (0, 2, 5, 6, 7, 8, 9, 10, 11, 12, 13, 15), None)
g4_3.add_edge((0, 2, 4, 5, 6, 8, 9, 10, 11, 12, 13, 15), (0, 4, 5, 6, 8, 9, 10, 11, 12, 13, 15, 16), None)
g4_3.add_edge((0, 2, 4, 5, 6, 8, 9, 10, 11, 12, 13, 15), (2, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13, 15), None)
g4_3.add_edge((0, 2, 4, 5, 6, 8, 9, 10, 12, 13, 14, 15), (0, 2, 4, 5, 6, 8, 9, 10, 12, 14, 15, 16), None)
g4_3.add_edge((0, 2, 4, 5, 6, 8, 9, 10, 12, 13, 14, 15), (0, 2, 4, 5, 6, 9, 10, 11, 12, 13, 14, 15), None)
g4_3.add_edge((0, 2, 4, 5, 6, 8, 9, 10, 12, 13, 14, 15), (0, 2, 4, 6, 8, 9, 10, 12, 13, 14, 15, 16), None)
g4_3.add_edge((0, 2, 4, 5, 6, 8, 9, 10, 12, 13, 14, 15), (0, 2, 5, 6, 7, 8, 9, 10, 12, 13, 14, 15), None)
g4_3.add_edge((0, 2, 4, 5, 6, 8, 9, 10, 12, 13, 14, 15), (0, 4, 5, 6, 8, 9, 10, 12, 13, 14, 15, 16), None)
g4_3.add_edge((0, 2, 4, 5, 6, 8, 9, 10, 12, 13, 14, 15), (2, 4, 5, 6, 7, 8, 9, 10, 12, 13, 14, 15), None)
g4_3.add_edge((0, 2, 4, 5, 6, 8, 9, 10, 12, 14, 15, 16), (0, 2, 4, 5, 6, 8, 9, 10, 12, 14, 16, 17), None)
g4_3.add_edge((0, 2, 4, 5, 6, 8, 9, 10, 12, 14, 15, 16), (0, 2, 4, 5, 6, 9, 10, 11, 12, 14, 15, 16), None)
g4_3.add_edge((0, 2, 4, 5, 6, 8, 9, 10, 12, 14, 15, 16), (0, 2, 4, 6, 8, 9, 10, 12, 13, 14, 15, 16), None)
g4_3.add_edge((0, 2, 4, 5, 6, 8, 9, 10, 12, 14, 15, 16), (0, 2, 5, 6, 7, 8, 9, 10, 12, 14, 15, 16), None)
g4_3.add_edge((0, 2, 4, 5, 6, 8, 9, 10, 12, 14, 15, 16), (0, 4, 5, 6, 8, 9, 10, 12, 13, 14, 15, 16), None)
g4_3.add_edge((0, 2, 4, 5, 6, 8, 9, 10, 12, 14, 15, 16), (2, 4, 5, 6, 7, 8, 9, 10, 12, 14, 15, 16), None)
g4_3.add_edge((0, 2, 4, 5, 6, 8, 9, 10, 12, 14, 16, 17), (0, 2, 4, 5, 6, 9, 10, 11, 12, 14, 16, 17), None)
g4_3.add_edge((0, 2, 4, 5, 6, 8, 9, 10, 12, 14, 16, 17), (0, 2, 4, 6, 8, 9, 10, 12, 13, 14, 16, 17), None)
g4_3.add_edge((0, 2, 4, 5, 6, 8, 9, 10, 12, 14, 16, 17), (0, 2, 5, 6, 7, 8, 9, 10, 12, 14, 16, 17), None)
g4_3.add_edge((0, 2, 4, 5, 6, 8, 9, 10, 12, 14, 16, 17), (0, 4, 5, 6, 8, 9, 10, 12, 13, 14, 16, 17), None)
g4_3.add_edge((0, 2, 4, 5, 6, 8, 9, 10, 12, 14, 16, 17), (2, 4, 5, 6, 7, 8, 9, 10, 12, 14, 16, 17), None)
g4_3.add_edge((0, 2, 4, 5, 6, 9, 10, 11, 12, 13, 14, 15), (0, 2, 4, 5, 6, 9, 10, 11, 12, 14, 15, 16), None)
g4_3.add_edge((0, 2, 4, 5, 6, 9, 10, 11, 12, 13, 14, 15), (0, 2, 4, 5, 6, 9, 11, 12, 13, 14, 15, 16), None)
g4_3.add_edge((0, 2, 4, 5, 6, 9, 10, 11, 12, 13, 14, 15), (0, 2, 4, 6, 9, 10, 11, 12, 13, 14, 15, 16), None)
g4_3.add_edge((0, 2, 4, 5, 6, 9, 10, 11, 12, 13, 14, 15), (0, 2, 5, 6, 7, 9, 10, 11, 12, 13, 14, 15), None)
g4_3.add_edge((0, 2, 4, 5, 6, 9, 10, 11, 12, 13, 14, 15), (0, 4, 5, 6, 9, 10, 11, 12, 13, 14, 15, 16), None)
g4_3.add_edge((0, 2, 4, 5, 6, 9, 10, 11, 12, 13, 14, 15), (2, 4, 5, 6, 7, 9, 10, 11, 12, 13, 14, 15), None)
g4_3.add_edge((0, 2, 4, 5, 6, 9, 10, 11, 12, 14, 15, 16), (0, 2, 4, 5, 6, 9, 10, 11, 12, 14, 16, 17), None)
g4_3.add_edge((0, 2, 4, 5, 6, 9, 10, 11, 12, 14, 15, 16), (0, 2, 4, 5, 6, 9, 11, 12, 13, 14, 15, 16), None)
g4_3.add_edge((0, 2, 4, 5, 6, 9, 10, 11, 12, 14, 15, 16), (0, 2, 4, 6, 9, 10, 11, 12, 13, 14, 15, 16), None)
g4_3.add_edge((0, 2, 4, 5, 6, 9, 10, 11, 12, 14, 15, 16), (0, 2, 5, 6, 7, 9, 10, 11, 12, 14, 15, 16), None)
g4_3.add_edge((0, 2, 4, 5, 6, 9, 10, 11, 12, 14, 15, 16), (0, 4, 5, 6, 9, 10, 11, 12, 13, 14, 15, 16), None)
g4_3.add_edge((0, 2, 4, 5, 6, 9, 10, 11, 12, 14, 15, 16), (2, 4, 5, 6, 7, 9, 10, 11, 12, 14, 15, 16), None)
g4_3.add_edge((0, 2, 4, 5, 6, 9, 10, 11, 12, 14, 16, 17), (0, 2, 4, 5, 6, 9, 11, 12, 13, 14, 16, 17), None)
g4_3.add_edge((0, 2, 4, 5, 6, 9, 10, 11, 12, 14, 16, 17), (0, 2, 4, 6, 9, 10, 11, 12, 13, 14, 16, 17), None)
g4_3.add_edge((0, 2, 4, 5, 6, 9, 10, 11, 12, 14, 16, 17), (0, 2, 5, 6, 7, 9, 10, 11, 12, 14, 16, 17), None)
g4_3.add_edge((0, 2, 4, 5, 6, 9, 10, 11, 12, 14, 16, 17), (0, 4, 5, 6, 9, 10, 11, 12, 13, 14, 16, 17), None)
g4_3.add_edge((0, 2, 4, 5, 6, 9, 10, 11, 12, 14, 16, 17), (2, 4, 5, 6, 7, 9, 10, 11, 12, 14, 16, 17), None)
g4_3.add_edge((0, 2, 4, 5, 6, 9, 11, 12, 13, 14, 15, 16), (0, 2, 4, 5, 6, 9, 11, 12, 13, 14, 16, 17), None)
g4_3.add_edge((0, 2, 4, 5, 6, 9, 11, 12, 13, 14, 15, 16), (0, 2, 4, 5, 6, 9, 11, 13, 14, 15, 16, 17), None)
g4_3.add_edge((0, 2, 4, 5, 6, 9, 11, 12, 13, 14, 15, 16), (0, 2, 4, 6, 9, 10, 11, 12, 13, 14, 15, 16), None)
g4_3.add_edge((0, 2, 4, 5, 6, 9, 11, 12, 13, 14, 15, 16), (0, 2, 5, 6, 7, 9, 11, 12, 13, 14, 15, 16), None)
g4_3.add_edge((0, 2, 4, 5, 6, 9, 11, 12, 13, 14, 15, 16), (0, 4, 5, 6, 9, 10, 11, 12, 13, 14, 15, 16), None)
g4_3.add_edge((0, 2, 4, 5, 6, 9, 11, 12, 13, 14, 15, 16), (2, 4, 5, 6, 7, 9, 11, 12, 13, 14, 15, 16), None)
g4_3.add_edge((0, 2, 4, 5, 6, 9, 11, 12, 13, 14, 16, 17), (0, 2, 4, 5, 6, 9, 11, 13, 14, 15, 16, 17), None)
g4_3.add_edge((0, 2, 4, 5, 6, 9, 11, 12, 13, 14, 16, 17), (0, 2, 4, 6, 9, 10, 11, 12, 13, 14, 16, 17), None)
g4_3.add_edge((0, 2, 4, 5, 6, 9, 11, 12, 13, 14, 16, 17), (0, 2, 5, 6, 7, 9, 11, 12, 13, 14, 16, 17), None)
g4_3.add_edge((0, 2, 4, 5, 6, 9, 11, 12, 13, 14, 16, 17), (0, 4, 5, 6, 9, 10, 11, 12, 13, 14, 16, 17), None)
g4_3.add_edge((0, 2, 4, 5, 6, 9, 11, 12, 13, 14, 16, 17), (2, 4, 5, 6, 7, 9, 11, 12, 13, 14, 16, 17), None)
g4_3.add_edge((0, 2, 4, 5, 6, 9, 11, 13, 14, 15, 16, 17), (0, 2, 4, 6, 9, 10, 11, 13, 14, 15, 16, 17), None)
g4_3.add_edge((0, 2, 4, 5, 6, 9, 11, 13, 14, 15, 16, 17), (0, 2, 5, 6, 7, 9, 11, 13, 14, 15, 16, 17), None)
g4_3.add_edge((0, 2, 4, 5, 6, 9, 11, 13, 14, 15, 16, 17), (0, 4, 5, 6, 9, 10, 11, 13, 14, 15, 16, 17), None)
g4_3.add_edge((0, 2, 4, 5, 6, 9, 11, 13, 14, 15, 16, 17), (2, 4, 5, 6, 7, 9, 11, 13, 14, 15, 16, 17), None)
g4_3.add_edge((0, 2, 4, 6, 7, 8, 9, 10, 11, 12, 15, 16), (0, 2, 4, 6, 7, 8, 9, 10, 11, 12, 16, 17), None)
g4_3.add_edge((0, 2, 4, 6, 7, 8, 9, 10, 11, 12, 15, 16), (0, 2, 4, 6, 7, 8, 9, 11, 12, 13, 15, 16), None)
g4_3.add_edge((0, 2, 4, 6, 7, 8, 9, 10, 11, 12, 15, 16), (0, 2, 4, 6, 8, 9, 10, 11, 12, 13, 15, 16), None)
g4_3.add_edge((0, 2, 4, 6, 7, 8, 9, 10, 11, 12, 15, 16), (0, 2, 6, 7, 8, 9, 10, 11, 12, 14, 15, 16), None)
g4_3.add_edge((0, 2, 4, 6, 7, 8, 9, 10, 11, 12, 15, 16), (0, 4, 5, 6, 7, 8, 9, 10, 11, 12, 15, 16), None)
g4_3.add_edge((0, 2, 4, 6, 7, 8, 9, 10, 11, 12, 15, 16), (2, 4, 6, 7, 8, 9, 10, 11, 12, 14, 15, 16), None)
g4_3.add_edge((0, 2, 4, 6, 7, 8, 9, 10, 11, 12, 16, 17), (0, 2, 4, 6, 7, 8, 9, 11, 12, 13, 16, 17), None)
g4_3.add_edge((0, 2, 4, 6, 7, 8, 9, 10, 11, 12, 16, 17), (0, 2, 4, 6, 8, 9, 10, 11, 12, 13, 16, 17), None)
g4_3.add_edge((0, 2, 4, 6, 7, 8, 9, 10, 11, 12, 16, 17), (0, 2, 6, 7, 8, 9, 10, 11, 12, 14, 16, 17), None)
g4_3.add_edge((0, 2, 4, 6, 7, 8, 9, 10, 11, 12, 16, 17), (0, 4, 5, 6, 7, 8, 9, 10, 11, 12, 16, 17), None)
g4_3.add_edge((0, 2, 4, 6, 7, 8, 9, 10, 11, 12, 16, 17), (2, 4, 6, 7, 8, 9, 10, 11, 12, 14, 16, 17), None)
g4_3.add_edge((0, 2, 4, 6, 7, 8, 9, 11, 12, 13, 15, 16), (0, 2, 4, 6, 7, 8, 9, 11, 12, 13, 16, 17), None)
g4_3.add_edge((0, 2, 4, 6, 7, 8, 9, 11, 12, 13, 15, 16), (0, 2, 4, 6, 7, 8, 9, 11, 13, 15, 16, 17), None)
g4_3.add_edge((0, 2, 4, 6, 7, 8, 9, 11, 12, 13, 15, 16), (0, 2, 4, 6, 7, 8, 9, 12, 13, 14, 15, 16), None)
g4_3.add_edge((0, 2, 4, 6, 7, 8, 9, 11, 12, 13, 15, 16), (0, 2, 4, 6, 8, 9, 10, 11, 12, 13, 15, 16), None)
g4_3.add_edge((0, 2, 4, 6, 7, 8, 9, 11, 12, 13, 15, 16), (0, 2, 6, 7, 8, 9, 11, 12, 13, 14, 15, 16), None)
g4_3.add_edge((0, 2, 4, 6, 7, 8, 9, 11, 12, 13, 15, 16), (0, 4, 5, 6, 7, 8, 9, 11, 12, 13, 15, 16), None)
g4_3.add_edge((0, 2, 4, 6, 7, 8, 9, 11, 12, 13, 15, 16), (2, 4, 6, 7, 8, 9, 11, 12, 13, 14, 15, 16), None)
g4_3.add_edge((0, 2, 4, 6, 7, 8, 9, 11, 12, 13, 16, 17), (0, 2, 4, 6, 7, 8, 9, 11, 13, 15, 16, 17), None)
g4_3.add_edge((0, 2, 4, 6, 7, 8, 9, 11, 12, 13, 16, 17), (0, 2, 4, 6, 7, 8, 9, 12, 13, 14, 16, 17), None)
g4_3.add_edge((0, 2, 4, 6, 7, 8, 9, 11, 12, 13, 16, 17), (0, 2, 4, 6, 8, 9, 10, 11, 12, 13, 16, 17), None)
g4_3.add_edge((0, 2, 4, 6, 7, 8, 9, 11, 12, 13, 16, 17), (0, 2, 6, 7, 8, 9, 11, 12, 13, 14, 16, 17), None)
g4_3.add_edge((0, 2, 4, 6, 7, 8, 9, 11, 12, 13, 16, 17), (0, 4, 5, 6, 7, 8, 9, 11, 12, 13, 16, 17), None)
g4_3.add_edge((0, 2, 4, 6, 7, 8, 9, 11, 12, 13, 16, 17), (2, 4, 6, 7, 8, 9, 11, 12, 13, 14, 16, 17), None)
g4_3.add_edge((0, 2, 4, 6, 7, 8, 9, 11, 13, 15, 16, 17), (0, 2, 4, 6, 7, 8, 9, 13, 14, 15, 16, 17), None)
g4_3.add_edge((0, 2, 4, 6, 7, 8, 9, 11, 13, 15, 16, 17), (0, 2, 4, 6, 8, 9, 10, 11, 13, 15, 16, 17), None)
g4_3.add_edge((0, 2, 4, 6, 7, 8, 9, 11, 13, 15, 16, 17), (0, 2, 6, 7, 8, 9, 11, 13, 14, 15, 16, 17), None)
g4_3.add_edge((0, 2, 4, 6, 7, 8, 9, 11, 13, 15, 16, 17), (0, 4, 5, 6, 7, 8, 9, 11, 13, 15, 16, 17), None)
g4_3.add_edge((0, 2, 4, 6, 7, 8, 9, 11, 13, 15, 16, 17), (2, 4, 6, 7, 8, 9, 11, 13, 14, 15, 16, 17), None)
g4_3.add_edge((0, 2, 4, 6, 7, 8, 9, 12, 13, 14, 15, 16), (0, 2, 4, 6, 7, 8, 9, 12, 13, 14, 16, 17), None)
g4_3.add_edge((0, 2, 4, 6, 7, 8, 9, 12, 13, 14, 15, 16), (0, 2, 4, 6, 7, 8, 9, 13, 14, 15, 16, 17), None)
g4_3.add_edge((0, 2, 4, 6, 7, 8, 9, 12, 13, 14, 15, 16), (0, 2, 4, 6, 8, 9, 10, 12, 13, 14, 15, 16), None)
g4_3.add_edge((0, 2, 4, 6, 7, 8, 9, 12, 13, 14, 15, 16), (0, 2, 6, 7, 8, 9, 11, 12, 13, 14, 15, 16), None)
g4_3.add_edge((0, 2, 4, 6, 7, 8, 9, 12, 13, 14, 15, 16), (0, 4, 5, 6, 7, 8, 9, 12, 13, 14, 15, 16), None)
g4_3.add_edge((0, 2, 4, 6, 7, 8, 9, 12, 13, 14, 15, 16), (2, 4, 6, 7, 8, 9, 11, 12, 13, 14, 15, 16), None)
g4_3.add_edge((0, 2, 4, 6, 7, 8, 9, 12, 13, 14, 16, 17), (0, 2, 4, 6, 7, 8, 9, 13, 14, 15, 16, 17), None)
g4_3.add_edge((0, 2, 4, 6, 7, 8, 9, 12, 13, 14, 16, 17), (0, 2, 4, 6, 8, 9, 10, 12, 13, 14, 16, 17), None)
g4_3.add_edge((0, 2, 4, 6, 7, 8, 9, 12, 13, 14, 16, 17), (0, 2, 6, 7, 8, 9, 11, 12, 13, 14, 16, 17), None)
g4_3.add_edge((0, 2, 4, 6, 7, 8, 9, 12, 13, 14, 16, 17), (0, 4, 5, 6, 7, 8, 9, 12, 13, 14, 16, 17), None)
g4_3.add_edge((0, 2, 4, 6, 7, 8, 9, 12, 13, 14, 16, 17), (2, 4, 6, 7, 8, 9, 11, 12, 13, 14, 16, 17), None)
g4_3.add_edge((0, 2, 4, 6, 7, 8, 9, 13, 14, 15, 16, 17), (0, 2, 4, 6, 8, 9, 10, 13, 14, 15, 16, 17), None)
g4_3.add_edge((0, 2, 4, 6, 7, 8, 9, 13, 14, 15, 16, 17), (0, 2, 6, 7, 8, 9, 11, 13, 14, 15, 16, 17), None)
g4_3.add_edge((0, 2, 4, 6, 7, 8, 9, 13, 14, 15, 16, 17), (0, 4, 5, 6, 7, 8, 9, 13, 14, 15, 16, 17), None)
g4_3.add_edge((0, 2, 4, 6, 7, 8, 9, 13, 14, 15, 16, 17), (2, 4, 6, 7, 8, 9, 11, 13, 14, 15, 16, 17), None)
g4_3.add_edge((0, 2, 4, 6, 8, 9, 10, 11, 12, 13, 15, 16), (0, 2, 4, 6, 8, 9, 10, 11, 12, 13, 16, 17), None)
g4_3.add_edge((0, 2, 4, 6, 8, 9, 10, 11, 12, 13, 15, 16), (0, 2, 4, 6, 8, 9, 10, 11, 13, 15, 16, 17), None)
g4_3.add_edge((0, 2, 4, 6, 8, 9, 10, 11, 12, 13, 15, 16), (0, 2, 4, 6, 8, 9, 10, 12, 13, 14, 15, 16), None)
g4_3.add_edge((0, 2, 4, 6, 8, 9, 10, 11, 12, 13, 15, 16), (0, 2, 4, 6, 8, 10, 11, 12, 13, 15, 16, 17), None)
g4_3.add_edge((0, 2, 4, 6, 8, 9, 10, 11, 12, 13, 15, 16), (0, 2, 4, 6, 9, 10, 11, 12, 13, 14, 15, 16), None)
g4_3.add_edge((0, 2, 4, 6, 8, 9, 10, 11, 12, 13, 15, 16), (0, 2, 6, 8, 9, 10, 11, 12, 13, 14, 15, 16), None)
g4_3.add_edge((0, 2, 4, 6, 8, 9, 10, 11, 12, 13, 15, 16), (0, 4, 5, 6, 8, 9, 10, 11, 12, 13, 15, 16), None)
g4_3.add_edge((0, 2, 4, 6, 8, 9, 10, 11, 12, 13, 15, 16), (2, 4, 6, 8, 9, 10, 11, 12, 13, 14, 15, 16), None)
g4_3.add_edge((0, 2, 4, 6, 8, 9, 10, 11, 12, 13, 16, 17), (0, 2, 4, 6, 8, 9, 10, 11, 13, 15, 16, 17), None)
g4_3.add_edge((0, 2, 4, 6, 8, 9, 10, 11, 12, 13, 16, 17), (0, 2, 4, 6, 8, 9, 10, 12, 13, 14, 16, 17), None)
g4_3.add_edge((0, 2, 4, 6, 8, 9, 10, 11, 12, 13, 16, 17), (0, 2, 4, 6, 8, 10, 11, 12, 13, 15, 16, 17), None)
g4_3.add_edge((0, 2, 4, 6, 8, 9, 10, 11, 12, 13, 16, 17), (0, 2, 4, 6, 9, 10, 11, 12, 13, 14, 16, 17), None)
g4_3.add_edge((0, 2, 4, 6, 8, 9, 10, 11, 12, 13, 16, 17), (0, 2, 6, 8, 9, 10, 11, 12, 13, 14, 16, 17), None)
g4_3.add_edge((0, 2, 4, 6, 8, 9, 10, 11, 12, 13, 16, 17), (0, 4, 5, 6, 8, 9, 10, 11, 12, 13, 16, 17), None)
g4_3.add_edge((0, 2, 4, 6, 8, 9, 10, 11, 12, 13, 16, 17), (2, 4, 6, 8, 9, 10, 11, 12, 13, 14, 16, 17), None)
g4_3.add_edge((0, 2, 4, 6, 8, 9, 10, 11, 13, 15, 16, 17), (0, 2, 4, 6, 8, 9, 10, 13, 14, 15, 16, 17), None)
g4_3.add_edge((0, 2, 4, 6, 8, 9, 10, 11, 13, 15, 16, 17), (0, 2, 4, 6, 8, 10, 11, 12, 13, 15, 16, 17), None)
g4_3.add_edge((0, 2, 4, 6, 8, 9, 10, 11, 13, 15, 16, 17), (0, 2, 4, 6, 9, 10, 11, 13, 14, 15, 16, 17), None)
g4_3.add_edge((0, 2, 4, 6, 8, 9, 10, 11, 13, 15, 16, 17), (0, 2, 6, 8, 9, 10, 11, 13, 14, 15, 16, 17), None)
g4_3.add_edge((0, 2, 4, 6, 8, 9, 10, 11, 13, 15, 16, 17), (0, 4, 5, 6, 8, 9, 10, 11, 13, 15, 16, 17), None)
g4_3.add_edge((0, 2, 4, 6, 8, 9, 10, 11, 13, 15, 16, 17), (2, 4, 6, 8, 9, 10, 11, 13, 14, 15, 16, 17), None)
g4_3.add_edge((0, 2, 4, 6, 8, 9, 10, 12, 13, 14, 15, 16), (0, 2, 4, 6, 8, 9, 10, 12, 13, 14, 16, 17), None)
g4_3.add_edge((0, 2, 4, 6, 8, 9, 10, 12, 13, 14, 15, 16), (0, 2, 4, 6, 8, 9, 10, 13, 14, 15, 16, 17), None)
g4_3.add_edge((0, 2, 4, 6, 8, 9, 10, 12, 13, 14, 15, 16), (0, 2, 4, 6, 8, 10, 12, 13, 14, 15, 16, 17), None)
g4_3.add_edge((0, 2, 4, 6, 8, 9, 10, 12, 13, 14, 15, 16), (0, 2, 4, 6, 9, 10, 11, 12, 13, 14, 15, 16), None)
g4_3.add_edge((0, 2, 4, 6, 8, 9, 10, 12, 13, 14, 15, 16), (0, 2, 6, 8, 9, 10, 11, 12, 13, 14, 15, 16), None)
g4_3.add_edge((0, 2, 4, 6, 8, 9, 10, 12, 13, 14, 15, 16), (0, 4, 5, 6, 8, 9, 10, 12, 13, 14, 15, 16), None)
g4_3.add_edge((0, 2, 4, 6, 8, 9, 10, 12, 13, 14, 15, 16), (2, 4, 6, 8, 9, 10, 11, 12, 13, 14, 15, 16), None)
g4_3.add_edge((0, 2, 4, 6, 8, 9, 10, 12, 13, 14, 16, 17), (0, 2, 4, 6, 8, 9, 10, 13, 14, 15, 16, 17), None)
g4_3.add_edge((0, 2, 4, 6, 8, 9, 10, 12, 13, 14, 16, 17), (0, 2, 4, 6, 8, 10, 12, 13, 14, 15, 16, 17), None)
g4_3.add_edge((0, 2, 4, 6, 8, 9, 10, 12, 13, 14, 16, 17), (0, 2, 4, 6, 9, 10, 11, 12, 13, 14, 16, 17), None)
g4_3.add_edge((0, 2, 4, 6, 8, 9, 10, 12, 13, 14, 16, 17), (0, 2, 6, 8, 9, 10, 11, 12, 13, 14, 16, 17), None)
g4_3.add_edge((0, 2, 4, 6, 8, 9, 10, 12, 13, 14, 16, 17), (0, 4, 5, 6, 8, 9, 10, 12, 13, 14, 16, 17), None)
g4_3.add_edge((0, 2, 4, 6, 8, 9, 10, 12, 13, 14, 16, 17), (2, 4, 6, 8, 9, 10, 11, 12, 13, 14, 16, 17), None)
g4_3.add_edge((0, 2, 4, 6, 8, 9, 10, 13, 14, 15, 16, 17), (0, 2, 4, 6, 8, 10, 12, 13, 14, 15, 16, 17), None)
g4_3.add_edge((0, 2, 4, 6, 8, 9, 10, 13, 14, 15, 16, 17), (0, 2, 4, 6, 9, 10, 11, 13, 14, 15, 16, 17), None)
g4_3.add_edge((0, 2, 4, 6, 8, 9, 10, 13, 14, 15, 16, 17), (0, 2, 6, 8, 9, 10, 11, 13, 14, 15, 16, 17), None)
g4_3.add_edge((0, 2, 4, 6, 8, 9, 10, 13, 14, 15, 16, 17), (0, 4, 5, 6, 8, 9, 10, 13, 14, 15, 16, 17), None)
g4_3.add_edge((0, 2, 4, 6, 8, 9, 10, 13, 14, 15, 16, 17), (2, 4, 6, 8, 9, 10, 11, 13, 14, 15, 16, 17), None)
g4_3.add_edge((0, 2, 4, 6, 8, 10, 11, 12, 13, 15, 16, 17), (0, 2, 4, 6, 8, 10, 12, 13, 14, 15, 16, 17), None)
g4_3.add_edge((0, 2, 4, 6, 8, 10, 11, 12, 13, 15, 16, 17), (0, 2, 4, 6, 10, 11, 12, 13, 14, 15, 16, 17), None)
g4_3.add_edge((0, 2, 4, 6, 8, 10, 11, 12, 13, 15, 16, 17), (0, 2, 6, 8, 10, 11, 12, 13, 14, 15, 16, 17), None)
g4_3.add_edge((0, 2, 4, 6, 8, 10, 11, 12, 13, 15, 16, 17), (0, 4, 5, 6, 8, 10, 11, 12, 13, 15, 16, 17), None)
g4_3.add_edge((0, 2, 4, 6, 8, 10, 11, 12, 13, 15, 16, 17), (2, 4, 6, 8, 10, 11, 12, 13, 14, 15, 16, 17), None)
g4_3.add_edge((0, 2, 4, 6, 8, 10, 12, 13, 14, 15, 16, 17), (0, 2, 4, 6, 10, 11, 12, 13, 14, 15, 16, 17), None)
g4_3.add_edge((0, 2, 4, 6, 8, 10, 12, 13, 14, 15, 16, 17), (0, 2, 6, 8, 10, 11, 12, 13, 14, 15, 16, 17), None)
g4_3.add_edge((0, 2, 4, 6, 8, 10, 12, 13, 14, 15, 16, 17), (0, 4, 5, 6, 8, 10, 12, 13, 14, 15, 16, 17), None)
g4_3.add_edge((0, 2, 4, 6, 8, 10, 12, 13, 14, 15, 16, 17), (2, 4, 6, 8, 10, 11, 12, 13, 14, 15, 16, 17), None)
g4_3.add_edge((0, 2, 4, 6, 9, 10, 11, 12, 13, 14, 15, 16), (0, 2, 4, 6, 9, 10, 11, 12, 13, 14, 16, 17), None)
g4_3.add_edge((0, 2, 4, 6, 9, 10, 11, 12, 13, 14, 15, 16), (0, 2, 4, 6, 9, 10, 11, 13, 14, 15, 16, 17), None)
g4_3.add_edge((0, 2, 4, 6, 9, 10, 11, 12, 13, 14, 15, 16), (0, 2, 4, 6, 10, 11, 12, 13, 14, 15, 16, 17), None)
g4_3.add_edge((0, 2, 4, 6, 9, 10, 11, 12, 13, 14, 15, 16), (0, 2, 6, 8, 9, 10, 11, 12, 13, 14, 15, 16), None)
g4_3.add_edge((0, 2, 4, 6, 9, 10, 11, 12, 13, 14, 15, 16), (0, 4, 5, 6, 9, 10, 11, 12, 13, 14, 15, 16), None)
g4_3.add_edge((0, 2, 4, 6, 9, 10, 11, 12, 13, 14, 15, 16), (2, 4, 6, 8, 9, 10, 11, 12, 13, 14, 15, 16), None)
g4_3.add_edge((0, 2, 4, 6, 9, 10, 11, 12, 13, 14, 16, 17), (0, 2, 4, 6, 9, 10, 11, 13, 14, 15, 16, 17), None)
g4_3.add_edge((0, 2, 4, 6, 9, 10, 11, 12, 13, 14, 16, 17), (0, 2, 4, 6, 10, 11, 12, 13, 14, 15, 16, 17), None)
g4_3.add_edge((0, 2, 4, 6, 9, 10, 11, 12, 13, 14, 16, 17), (0, 2, 6, 8, 9, 10, 11, 12, 13, 14, 16, 17), None)
g4_3.add_edge((0, 2, 4, 6, 9, 10, 11, 12, 13, 14, 16, 17), (0, 4, 5, 6, 9, 10, 11, 12, 13, 14, 16, 17), None)
g4_3.add_edge((0, 2, 4, 6, 9, 10, 11, 12, 13, 14, 16, 17), (2, 4, 6, 8, 9, 10, 11, 12, 13, 14, 16, 17), None)
g4_3.add_edge((0, 2, 4, 6, 9, 10, 11, 13, 14, 15, 16, 17), (0, 2, 4, 6, 10, 11, 12, 13, 14, 15, 16, 17), None)
g4_3.add_edge((0, 2, 4, 6, 9, 10, 11, 13, 14, 15, 16, 17), (0, 2, 6, 8, 9, 10, 11, 13, 14, 15, 16, 17), None)
g4_3.add_edge((0, 2, 4, 6, 9, 10, 11, 13, 14, 15, 16, 17), (0, 4, 5, 6, 9, 10, 11, 13, 14, 15, 16, 17), None)
g4_3.add_edge((0, 2, 4, 6, 9, 10, 11, 13, 14, 15, 16, 17), (2, 4, 6, 8, 9, 10, 11, 13, 14, 15, 16, 17), None)
g4_3.add_edge((0, 2, 4, 6, 10, 11, 12, 13, 14, 15, 16, 17), (0, 2, 6, 8, 10, 11, 12, 13, 14, 15, 16, 17), None)
g4_3.add_edge((0, 2, 4, 6, 10, 11, 12, 13, 14, 15, 16, 17), (0, 4, 5, 6, 10, 11, 12, 13, 14, 15, 16, 17), None)
g4_3.add_edge((0, 2, 4, 6, 10, 11, 12, 13, 14, 15, 16, 17), (2, 4, 6, 8, 10, 11, 12, 13, 14, 15, 16, 17), None)
g4_3.add_edge((0, 2, 5, 6, 7, 8, 9, 10, 11, 12, 13, 15), (0, 2, 5, 6, 7, 8, 9, 10, 12, 13, 14, 15), None)
g4_3.add_edge((0, 2, 5, 6, 7, 8, 9, 10, 11, 12, 13, 15), (0, 2, 5, 6, 7, 9, 10, 11, 12, 13, 14, 15), None)
g4_3.add_edge((0, 2, 5, 6, 7, 8, 9, 10, 11, 12, 13, 15), (0, 2, 6, 7, 8, 9, 10, 11, 12, 13, 14, 15), None)
g4_3.add_edge((0, 2, 5, 6, 7, 8, 9, 10, 11, 12, 13, 15), (0, 5, 6, 7, 8, 9, 10, 11, 12, 13, 15, 16), None)
g4_3.add_edge((0, 2, 5, 6, 7, 8, 9, 10, 11, 12, 13, 15), (2, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13, 15), None)
g4_3.add_edge((0, 2, 5, 6, 7, 8, 9, 10, 12, 13, 14, 15), (0, 2, 5, 6, 7, 8, 9, 10, 12, 14, 15, 16), None)
g4_3.add_edge((0, 2, 5, 6, 7, 8, 9, 10, 12, 13, 14, 15), (0, 2, 5, 6, 7, 9, 10, 11, 12, 13, 14, 15), None)
g4_3.add_edge((0, 2, 5, 6, 7, 8, 9, 10, 12, 13, 14, 15), (0, 2, 6, 7, 8, 9, 10, 11, 12, 13, 14, 15), None)
g4_3.add_edge((0, 2, 5, 6, 7, 8, 9, 10, 12, 13, 14, 15), (0, 5, 6, 7, 8, 9, 10, 12, 13, 14, 15, 16), None)
g4_3.add_edge((0, 2, 5, 6, 7, 8, 9, 10, 12, 13, 14, 15), (2, 4, 5, 6, 7, 8, 9, 10, 12, 13, 14, 15), None)
g4_3.add_edge((0, 2, 5, 6, 7, 8, 9, 10, 12, 14, 15, 16), (0, 2, 5, 6, 7, 8, 9, 10, 12, 14, 16, 17), None)
g4_3.add_edge((0, 2, 5, 6, 7, 8, 9, 10, 12, 14, 15, 16), (0, 2, 5, 6, 7, 9, 10, 11, 12, 14, 15, 16), None)
g4_3.add_edge((0, 2, 5, 6, 7, 8, 9, 10, 12, 14, 15, 16), (0, 2, 6, 7, 8, 9, 10, 11, 12, 14, 15, 16), None)
g4_3.add_edge((0, 2, 5, 6, 7, 8, 9, 10, 12, 14, 15, 16), (0, 5, 6, 7, 8, 9, 10, 12, 13, 14, 15, 16), None)
g4_3.add_edge((0, 2, 5, 6, 7, 8, 9, 10, 12, 14, 15, 16), (2, 4, 5, 6, 7, 8, 9, 10, 12, 14, 15, 16), None)
g4_3.add_edge((0, 2, 5, 6, 7, 8, 9, 10, 12, 14, 16, 17), (0, 2, 5, 6, 7, 9, 10, 11, 12, 14, 16, 17), None)
g4_3.add_edge((0, 2, 5, 6, 7, 8, 9, 10, 12, 14, 16, 17), (0, 2, 6, 7, 8, 9, 10, 11, 12, 14, 16, 17), None)
g4_3.add_edge((0, 2, 5, 6, 7, 8, 9, 10, 12, 14, 16, 17), (0, 5, 6, 7, 8, 9, 10, 12, 13, 14, 16, 17), None)
g4_3.add_edge((0, 2, 5, 6, 7, 8, 9, 10, 12, 14, 16, 17), (2, 4, 5, 6, 7, 8, 9, 10, 12, 14, 16, 17), None)
g4_3.add_edge((0, 2, 5, 6, 7, 9, 10, 11, 12, 13, 14, 15), (0, 2, 5, 6, 7, 9, 10, 11, 12, 14, 15, 16), None)
g4_3.add_edge((0, 2, 5, 6, 7, 9, 10, 11, 12, 13, 14, 15), (0, 2, 5, 6, 7, 9, 11, 12, 13, 14, 15, 16), None)
g4_3.add_edge((0, 2, 5, 6, 7, 9, 10, 11, 12, 13, 14, 15), (0, 2, 6, 7, 8, 9, 10, 11, 12, 13, 14, 15), None)
g4_3.add_edge((0, 2, 5, 6, 7, 9, 10, 11, 12, 13, 14, 15), (0, 5, 6, 7, 9, 10, 11, 12, 13, 14, 15, 16), None)
g4_3.add_edge((0, 2, 5, 6, 7, 9, 10, 11, 12, 13, 14, 15), (2, 4, 5, 6, 7, 9, 10, 11, 12, 13, 14, 15), None)
g4_3.add_edge((0, 2, 5, 6, 7, 9, 10, 11, 12, 14, 15, 16), (0, 2, 5, 6, 7, 9, 10, 11, 12, 14, 16, 17), None)
g4_3.add_edge((0, 2, 5, 6, 7, 9, 10, 11, 12, 14, 15, 16), (0, 2, 5, 6, 7, 9, 11, 12, 13, 14, 15, 16), None)
g4_3.add_edge((0, 2, 5, 6, 7, 9, 10, 11, 12, 14, 15, 16), (0, 2, 6, 7, 8, 9, 10, 11, 12, 14, 15, 16), None)
g4_3.add_edge((0, 2, 5, 6, 7, 9, 10, 11, 12, 14, 15, 16), (0, 5, 6, 7, 9, 10, 11, 12, 13, 14, 15, 16), None)
g4_3.add_edge((0, 2, 5, 6, 7, 9, 10, 11, 12, 14, 15, 16), (2, 4, 5, 6, 7, 9, 10, 11, 12, 14, 15, 16), None)
g4_3.add_edge((0, 2, 5, 6, 7, 9, 10, 11, 12, 14, 16, 17), (0, 2, 5, 6, 7, 9, 11, 12, 13, 14, 16, 17), None)
g4_3.add_edge((0, 2, 5, 6, 7, 9, 10, 11, 12, 14, 16, 17), (0, 2, 6, 7, 8, 9, 10, 11, 12, 14, 16, 17), None)
g4_3.add_edge((0, 2, 5, 6, 7, 9, 10, 11, 12, 14, 16, 17), (0, 5, 6, 7, 9, 10, 11, 12, 13, 14, 16, 17), None)
g4_3.add_edge((0, 2, 5, 6, 7, 9, 10, 11, 12, 14, 16, 17), (2, 4, 5, 6, 7, 9, 10, 11, 12, 14, 16, 17), None)
g4_3.add_edge((0, 2, 5, 6, 7, 9, 11, 12, 13, 14, 15, 16), (0, 2, 5, 6, 7, 9, 11, 12, 13, 14, 16, 17), None)
g4_3.add_edge((0, 2, 5, 6, 7, 9, 11, 12, 13, 14, 15, 16), (0, 2, 5, 6, 7, 9, 11, 13, 14, 15, 16, 17), None)
g4_3.add_edge((0, 2, 5, 6, 7, 9, 11, 12, 13, 14, 15, 16), (0, 2, 6, 7, 8, 9, 11, 12, 13, 14, 15, 16), None)
g4_3.add_edge((0, 2, 5, 6, 7, 9, 11, 12, 13, 14, 15, 16), (0, 5, 6, 7, 9, 10, 11, 12, 13, 14, 15, 16), None)
g4_3.add_edge((0, 2, 5, 6, 7, 9, 11, 12, 13, 14, 15, 16), (2, 4, 5, 6, 7, 9, 11, 12, 13, 14, 15, 16), None)
g4_3.add_edge((0, 2, 5, 6, 7, 9, 11, 12, 13, 14, 16, 17), (0, 2, 5, 6, 7, 9, 11, 13, 14, 15, 16, 17), None)
g4_3.add_edge((0, 2, 5, 6, 7, 9, 11, 12, 13, 14, 16, 17), (0, 2, 6, 7, 8, 9, 11, 12, 13, 14, 16, 17), None)
g4_3.add_edge((0, 2, 5, 6, 7, 9, 11, 12, 13, 14, 16, 17), (0, 5, 6, 7, 9, 10, 11, 12, 13, 14, 16, 17), None)
g4_3.add_edge((0, 2, 5, 6, 7, 9, 11, 12, 13, 14, 16, 17), (2, 4, 5, 6, 7, 9, 11, 12, 13, 14, 16, 17), None)
g4_3.add_edge((0, 2, 5, 6, 7, 9, 11, 13, 14, 15, 16, 17), (0, 2, 6, 7, 8, 9, 11, 13, 14, 15, 16, 17), None)
g4_3.add_edge((0, 2, 5, 6, 7, 9, 11, 13, 14, 15, 16, 17), (0, 5, 6, 7, 9, 10, 11, 13, 14, 15, 16, 17), None)
g4_3.add_edge((0, 2, 5, 6, 7, 9, 11, 13, 14, 15, 16, 17), (2, 4, 5, 6, 7, 9, 11, 13, 14, 15, 16, 17), None)
g4_3.add_edge((0, 2, 6, 7, 8, 9, 10, 11, 12, 13, 14, 15), (0, 2, 6, 7, 8, 9, 10, 11, 12, 14, 15, 16), None)
g4_3.add_edge((0, 2, 6, 7, 8, 9, 10, 11, 12, 13, 14, 15), (0, 2, 6, 7, 8, 9, 11, 12, 13, 14, 15, 16), None)
g4_3.add_edge((0, 2, 6, 7, 8, 9, 10, 11, 12, 13, 14, 15), (0, 2, 6, 8, 9, 10, 11, 12, 13, 14, 15, 16), None)
g4_3.add_edge((0, 2, 6, 7, 8, 9, 10, 11, 12, 13, 14, 15), (0, 6, 7, 8, 9, 10, 11, 12, 13, 14, 15, 16), None)
g4_3.add_edge((0, 2, 6, 7, 8, 9, 10, 11, 12, 13, 14, 15), (2, 4, 6, 7, 8, 9, 10, 11, 12, 13, 14, 15), None)
g4_3.add_edge((0, 2, 6, 7, 8, 9, 10, 11, 12, 14, 15, 16), (0, 2, 6, 7, 8, 9, 10, 11, 12, 14, 16, 17), None)
g4_3.add_edge((0, 2, 6, 7, 8, 9, 10, 11, 12, 14, 15, 16), (0, 2, 6, 7, 8, 9, 11, 12, 13, 14, 15, 16), None)
g4_3.add_edge((0, 2, 6, 7, 8, 9, 10, 11, 12, 14, 15, 16), (0, 2, 6, 8, 9, 10, 11, 12, 13, 14, 15, 16), None)
g4_3.add_edge((0, 2, 6, 7, 8, 9, 10, 11, 12, 14, 15, 16), (0, 6, 7, 8, 9, 10, 11, 12, 13, 14, 15, 16), None)
g4_3.add_edge((0, 2, 6, 7, 8, 9, 10, 11, 12, 14, 15, 16), (2, 4, 6, 7, 8, 9, 10, 11, 12, 14, 15, 16), None)
g4_3.add_edge((0, 2, 6, 7, 8, 9, 10, 11, 12, 14, 16, 17), (0, 2, 6, 7, 8, 9, 11, 12, 13, 14, 16, 17), None)
g4_3.add_edge((0, 2, 6, 7, 8, 9, 10, 11, 12, 14, 16, 17), (0, 2, 6, 8, 9, 10, 11, 12, 13, 14, 16, 17), None)
g4_3.add_edge((0, 2, 6, 7, 8, 9, 10, 11, 12, 14, 16, 17), (0, 6, 7, 8, 9, 10, 11, 12, 13, 14, 16, 17), None)
g4_3.add_edge((0, 2, 6, 7, 8, 9, 10, 11, 12, 14, 16, 17), (2, 4, 6, 7, 8, 9, 10, 11, 12, 14, 16, 17), None)
g4_3.add_edge((0, 2, 6, 7, 8, 9, 11, 12, 13, 14, 15, 16), (0, 2, 6, 7, 8, 9, 11, 12, 13, 14, 16, 17), None)
g4_3.add_edge((0, 2, 6, 7, 8, 9, 11, 12, 13, 14, 15, 16), (0, 2, 6, 7, 8, 9, 11, 13, 14, 15, 16, 17), None)
g4_3.add_edge((0, 2, 6, 7, 8, 9, 11, 12, 13, 14, 15, 16), (0, 2, 6, 8, 9, 10, 11, 12, 13, 14, 15, 16), None)
g4_3.add_edge((0, 2, 6, 7, 8, 9, 11, 12, 13, 14, 15, 16), (0, 6, 7, 8, 9, 10, 11, 12, 13, 14, 15, 16), None)
g4_3.add_edge((0, 2, 6, 7, 8, 9, 11, 12, 13, 14, 15, 16), (2, 4, 6, 7, 8, 9, 11, 12, 13, 14, 15, 16), None)
g4_3.add_edge((0, 2, 6, 7, 8, 9, 11, 12, 13, 14, 16, 17), (0, 2, 6, 7, 8, 9, 11, 13, 14, 15, 16, 17), None)
g4_3.add_edge((0, 2, 6, 7, 8, 9, 11, 12, 13, 14, 16, 17), (0, 2, 6, 8, 9, 10, 11, 12, 13, 14, 16, 17), None)
g4_3.add_edge((0, 2, 6, 7, 8, 9, 11, 12, 13, 14, 16, 17), (0, 6, 7, 8, 9, 10, 11, 12, 13, 14, 16, 17), None)
g4_3.add_edge((0, 2, 6, 7, 8, 9, 11, 12, 13, 14, 16, 17), (2, 4, 6, 7, 8, 9, 11, 12, 13, 14, 16, 17), None)
g4_3.add_edge((0, 2, 6, 7, 8, 9, 11, 13, 14, 15, 16, 17), (0, 2, 6, 8, 9, 10, 11, 13, 14, 15, 16, 17), None)
g4_3.add_edge((0, 2, 6, 7, 8, 9, 11, 13, 14, 15, 16, 17), (0, 6, 7, 8, 9, 10, 11, 13, 14, 15, 16, 17), None)
g4_3.add_edge((0, 2, 6, 7, 8, 9, 11, 13, 14, 15, 16, 17), (2, 4, 6, 7, 8, 9, 11, 13, 14, 15, 16, 17), None)
g4_3.add_edge((0, 2, 6, 8, 9, 10, 11, 12, 13, 14, 15, 16), (0, 2, 6, 8, 9, 10, 11, 12, 13, 14, 16, 17), None)
g4_3.add_edge((0, 2, 6, 8, 9, 10, 11, 12, 13, 14, 15, 16), (0, 2, 6, 8, 9, 10, 11, 13, 14, 15, 16, 17), None)
g4_3.add_edge((0, 2, 6, 8, 9, 10, 11, 12, 13, 14, 15, 16), (0, 2, 6, 8, 10, 11, 12, 13, 14, 15, 16, 17), None)
g4_3.add_edge((0, 2, 6, 8, 9, 10, 11, 12, 13, 14, 15, 16), (0, 6, 7, 8, 9, 10, 11, 12, 13, 14, 15, 16), None)
g4_3.add_edge((0, 2, 6, 8, 9, 10, 11, 12, 13, 14, 15, 16), (2, 4, 6, 8, 9, 10, 11, 12, 13, 14, 15, 16), None)
g4_3.add_edge((0, 2, 6, 8, 9, 10, 11, 12, 13, 14, 16, 17), (0, 2, 6, 8, 9, 10, 11, 13, 14, 15, 16, 17), None)
g4_3.add_edge((0, 2, 6, 8, 9, 10, 11, 12, 13, 14, 16, 17), (0, 2, 6, 8, 10, 11, 12, 13, 14, 15, 16, 17), None)
g4_3.add_edge((0, 2, 6, 8, 9, 10, 11, 12, 13, 14, 16, 17), (0, 6, 7, 8, 9, 10, 11, 12, 13, 14, 16, 17), None)
g4_3.add_edge((0, 2, 6, 8, 9, 10, 11, 12, 13, 14, 16, 17), (2, 4, 6, 8, 9, 10, 11, 12, 13, 14, 16, 17), None)
g4_3.add_edge((0, 2, 6, 8, 9, 10, 11, 13, 14, 15, 16, 17), (0, 2, 6, 8, 10, 11, 12, 13, 14, 15, 16, 17), None)
g4_3.add_edge((0, 2, 6, 8, 9, 10, 11, 13, 14, 15, 16, 17), (0, 6, 7, 8, 9, 10, 11, 13, 14, 15, 16, 17), None)
g4_3.add_edge((0, 2, 6, 8, 9, 10, 11, 13, 14, 15, 16, 17), (2, 4, 6, 8, 9, 10, 11, 13, 14, 15, 16, 17), None)
g4_3.add_edge((0, 2, 6, 8, 10, 11, 12, 13, 14, 15, 16, 17), (0, 6, 7, 8, 10, 11, 12, 13, 14, 15, 16, 17), None)
g4_3.add_edge((0, 2, 6, 8, 10, 11, 12, 13, 14, 15, 16, 17), (2, 4, 6, 8, 10, 11, 12, 13, 14, 15, 16, 17), None)
g4_3.add_edge((0, 3, 4, 5, 6, 7, 8, 9, 10, 11, 15, 16), (0, 3, 4, 5, 6, 7, 8, 9, 10, 11, 16, 17), None)
g4_3.add_edge((0, 3, 4, 5, 6, 7, 8, 9, 10, 11, 15, 16), (0, 3, 4, 5, 6, 7, 8, 9, 11, 15, 16, 17), None)
g4_3.add_edge((0, 3, 4, 5, 6, 7, 8, 9, 10, 11, 15, 16), (0, 3, 4, 5, 6, 7, 8, 10, 11, 12, 15, 16), None)
g4_3.add_edge((0, 3, 4, 5, 6, 7, 8, 9, 10, 11, 15, 16), (0, 3, 4, 5, 6, 8, 9, 10, 11, 15, 16, 17), None)
g4_3.add_edge((0, 3, 4, 5, 6, 7, 8, 9, 10, 11, 15, 16), (0, 3, 4, 5, 7, 8, 9, 10, 11, 12, 15, 16), None)
g4_3.add_edge((0, 3, 4, 5, 6, 7, 8, 9, 10, 11, 15, 16), (0, 3, 5, 6, 7, 8, 9, 10, 11, 15, 16, 17), None)
g4_3.add_edge((0, 3, 4, 5, 6, 7, 8, 9, 10, 11, 15, 16), (0, 4, 5, 6, 7, 8, 9, 10, 11, 12, 15, 16), None)
g4_3.add_edge((0, 3, 4, 5, 6, 7, 8, 9, 10, 11, 15, 16), (3, 4, 5, 6, 7, 8, 9, 10, 11, 14, 15, 16), None)
g4_3.add_edge((0, 3, 4, 5, 6, 7, 8, 9, 10, 11, 16, 17), (0, 3, 4, 5, 6, 7, 8, 9, 11, 15, 16, 17), None)
g4_3.add_edge((0, 3, 4, 5, 6, 7, 8, 9, 10, 11, 16, 17), (0, 3, 4, 5, 6, 7, 8, 10, 11, 12, 16, 17), None)
g4_3.add_edge((0, 3, 4, 5, 6, 7, 8, 9, 10, 11, 16, 17), (0, 3, 4, 5, 6, 8, 9, 10, 11, 15, 16, 17), None)
g4_3.add_edge((0, 3, 4, 5, 6, 7, 8, 9, 10, 11, 16, 17), (0, 3, 4, 5, 7, 8, 9, 10, 11, 12, 16, 17), None)
g4_3.add_edge((0, 3, 4, 5, 6, 7, 8, 9, 10, 11, 16, 17), (0, 3, 5, 6, 7, 8, 9, 10, 11, 15, 16, 17), None)
g4_3.add_edge((0, 3, 4, 5, 6, 7, 8, 9, 10, 11, 16, 17), (0, 4, 5, 6, 7, 8, 9, 10, 11, 12, 16, 17), None)
g4_3.add_edge((0, 3, 4, 5, 6, 7, 8, 9, 10, 11, 16, 17), (3, 4, 5, 6, 7, 8, 9, 10, 11, 14, 16, 17), None)
g4_3.add_edge((0, 3, 4, 5, 6, 7, 8, 9, 11, 15, 16, 17), (0, 3, 4, 5, 6, 7, 8, 11, 13, 15, 16, 17), None)
g4_3.add_edge((0, 3, 4, 5, 6, 7, 8, 9, 11, 15, 16, 17), (0, 3, 4, 5, 6, 8, 9, 10, 11, 15, 16, 17), None)
g4_3.add_edge((0, 3, 4, 5, 6, 7, 8, 9, 11, 15, 16, 17), (0, 3, 4, 5, 7, 8, 9, 11, 13, 15, 16, 17), None)
g4_3.add_edge((0, 3, 4, 5, 6, 7, 8, 9, 11, 15, 16, 17), (0, 3, 5, 6, 7, 8, 9, 10, 11, 15, 16, 17), None)
g4_3.add_edge((0, 3, 4, 5, 6, 7, 8, 9, 11, 15, 16, 17), (0, 4, 5, 6, 7, 8, 9, 11, 13, 15, 16, 17), None)
g4_3.add_edge((0, 3, 4, 5, 6, 7, 8, 9, 11, 15, 16, 17), (3, 4, 5, 6, 7, 8, 9, 11, 14, 15, 16, 17), None)
g4_3.add_edge((0, 3, 4, 5, 6, 7, 8, 10, 11, 12, 15, 16), (0, 3, 4, 5, 6, 7, 8, 10, 11, 12, 16, 17), None)
g4_3.add_edge((0, 3, 4, 5, 6, 7, 8, 10, 11, 12, 15, 16), (0, 3, 4, 5, 6, 7, 8, 11, 12, 13, 15, 16), None)
g4_3.add_edge((0, 3, 4, 5, 6, 7, 8, 10, 11, 12, 15, 16), (0, 3, 4, 5, 6, 8, 10, 11, 12, 15, 16, 17), None)
g4_3.add_edge((0, 3, 4, 5, 6, 7, 8, 10, 11, 12, 15, 16), (0, 3, 4, 5, 7, 8, 9, 10, 11, 12, 15, 16), None)
g4_3.add_edge((0, 3, 4, 5, 6, 7, 8, 10, 11, 12, 15, 16), (0, 3, 5, 6, 7, 8, 10, 11, 12, 15, 16, 17), None)
g4_3.add_edge((0, 3, 4, 5, 6, 7, 8, 10, 11, 12, 15, 16), (0, 4, 5, 6, 7, 8, 9, 10, 11, 12, 15, 16), None)
g4_3.add_edge((0, 3, 4, 5, 6, 7, 8, 10, 11, 12, 15, 16), (3, 4, 5, 6, 7, 8, 10, 11, 12, 14, 15, 16), None)
g4_3.add_edge((0, 3, 4, 5, 6, 7, 8, 10, 11, 12, 16, 17), (0, 3, 4, 5, 6, 7, 8, 11, 12, 13, 16, 17), None)
g4_3.add_edge((0, 3, 4, 5, 6, 7, 8, 10, 11, 12, 16, 17), (0, 3, 4, 5, 6, 8, 10, 11, 12, 15, 16, 17), None)
g4_3.add_edge((0, 3, 4, 5, 6, 7, 8, 10, 11, 12, 16, 17), (0, 3, 4, 5, 7, 8, 9, 10, 11, 12, 16, 17), None)
g4_3.add_edge((0, 3, 4, 5, 6, 7, 8, 10, 11, 12, 16, 17), (0, 3, 5, 6, 7, 8, 10, 11, 12, 15, 16, 17), None)
g4_3.add_edge((0, 3, 4, 5, 6, 7, 8, 10, 11, 12, 16, 17), (0, 4, 5, 6, 7, 8, 9, 10, 11, 12, 16, 17), None)
g4_3.add_edge((0, 3, 4, 5, 6, 7, 8, 10, 11, 12, 16, 17), (3, 4, 5, 6, 7, 8, 10, 11, 12, 14, 16, 17), None)
g4_3.add_edge((0, 3, 4, 5, 6, 7, 8, 11, 12, 13, 15, 16), (0, 3, 4, 5, 6, 7, 8, 11, 12, 13, 16, 17), None)
g4_3.add_edge((0, 3, 4, 5, 6, 7, 8, 11, 12, 13, 15, 16), (0, 3, 4, 5, 6, 7, 8, 11, 13, 15, 16, 17), None)
g4_3.add_edge((0, 3, 4, 5, 6, 7, 8, 11, 12, 13, 15, 16), (0, 3, 4, 5, 6, 7, 8, 12, 13, 14, 15, 16), None)
g4_3.add_edge((0, 3, 4, 5, 6, 7, 8, 11, 12, 13, 15, 16), (0, 3, 4, 5, 6, 8, 11, 12, 13, 15, 16, 17), None)
g4_3.add_edge((0, 3, 4, 5, 6, 7, 8, 11, 12, 13, 15, 16), (0, 3, 4, 5, 7, 8, 9, 11, 12, 13, 15, 16), None)
g4_3.add_edge((0, 3, 4, 5, 6, 7, 8, 11, 12, 13, 15, 16), (0, 3, 5, 6, 7, 8, 11, 12, 13, 15, 16, 17), None)
g4_3.add_edge((0, 3, 4, 5, 6, 7, 8, 11, 12, 13, 15, 16), (0, 4, 5, 6, 7, 8, 9, 11, 12, 13, 15, 16), None)
g4_3.add_edge((0, 3, 4, 5, 6, 7, 8, 11, 12, 13, 15, 16), (3, 4, 5, 6, 7, 8, 11, 12, 13, 14, 15, 16), None)
g4_3.add_edge((0, 3, 4, 5, 6, 7, 8, 11, 12, 13, 16, 17), (0, 3, 4, 5, 6, 7, 8, 11, 13, 15, 16, 17), None)
g4_3.add_edge((0, 3, 4, 5, 6, 7, 8, 11, 12, 13, 16, 17), (0, 3, 4, 5, 6, 7, 8, 12, 13, 14, 16, 17), None)
g4_3.add_edge((0, 3, 4, 5, 6, 7, 8, 11, 12, 13, 16, 17), (0, 3, 4, 5, 6, 8, 11, 12, 13, 15, 16, 17), None)
g4_3.add_edge((0, 3, 4, 5, 6, 7, 8, 11, 12, 13, 16, 17), (0, 3, 4, 5, 7, 8, 9, 11, 12, 13, 16, 17), None)
g4_3.add_edge((0, 3, 4, 5, 6, 7, 8, 11, 12, 13, 16, 17), (0, 3, 5, 6, 7, 8, 11, 12, 13, 15, 16, 17), None)
g4_3.add_edge((0, 3, 4, 5, 6, 7, 8, 11, 12, 13, 16, 17), (0, 4, 5, 6, 7, 8, 9, 11, 12, 13, 16, 17), None)
g4_3.add_edge((0, 3, 4, 5, 6, 7, 8, 11, 12, 13, 16, 17), (3, 4, 5, 6, 7, 8, 11, 12, 13, 14, 16, 17), None)
g4_3.add_edge((0, 3, 4, 5, 6, 7, 8, 11, 13, 15, 16, 17), (0, 3, 4, 5, 6, 7, 8, 13, 14, 15, 16, 17), None)
g4_3.add_edge((0, 3, 4, 5, 6, 7, 8, 11, 13, 15, 16, 17), (0, 3, 4, 5, 6, 8, 11, 12, 13, 15, 16, 17), None)
g4_3.add_edge((0, 3, 4, 5, 6, 7, 8, 11, 13, 15, 16, 17), (0, 3, 4, 5, 7, 8, 9, 11, 13, 15, 16, 17), None)
g4_3.add_edge((0, 3, 4, 5, 6, 7, 8, 11, 13, 15, 16, 17), (0, 3, 5, 6, 7, 8, 11, 12, 13, 15, 16, 17), None)
g4_3.add_edge((0, 3, 4, 5, 6, 7, 8, 11, 13, 15, 16, 17), (0, 4, 5, 6, 7, 8, 9, 11, 13, 15, 16, 17), None)
g4_3.add_edge((0, 3, 4, 5, 6, 7, 8, 11, 13, 15, 16, 17), (3, 4, 5, 6, 7, 8, 11, 13, 14, 15, 16, 17), None)
g4_3.add_edge((0, 3, 4, 5, 6, 7, 8, 12, 13, 14, 15, 16), (0, 3, 4, 5, 6, 7, 8, 12, 13, 14, 16, 17), None)
g4_3.add_edge((0, 3, 4, 5, 6, 7, 8, 12, 13, 14, 15, 16), (0, 3, 4, 5, 6, 7, 8, 13, 14, 15, 16, 17), None)
g4_3.add_edge((0, 3, 4, 5, 6, 7, 8, 12, 13, 14, 15, 16), (0, 3, 4, 5, 6, 8, 12, 13, 14, 15, 16, 17), None)
g4_3.add_edge((0, 3, 4, 5, 6, 7, 8, 12, 13, 14, 15, 16), (0, 3, 4, 5, 7, 8, 9, 12, 13, 14, 15, 16), None)
g4_3.add_edge((0, 3, 4, 5, 6, 7, 8, 12, 13, 14, 15, 16), (0, 3, 5, 6, 7, 8, 12, 13, 14, 15, 16, 17), None)
g4_3.add_edge((0, 3, 4, 5, 6, 7, 8, 12, 13, 14, 15, 16), (0, 4, 5, 6, 7, 8, 9, 12, 13, 14, 15, 16), None)
g4_3.add_edge((0, 3, 4, 5, 6, 7, 8, 12, 13, 14, 15, 16), (3, 4, 5, 6, 7, 8, 11, 12, 13, 14, 15, 16), None)
g4_3.add_edge((0, 3, 4, 5, 6, 7, 8, 12, 13, 14, 16, 17), (0, 3, 4, 5, 6, 7, 8, 13, 14, 15, 16, 17), None)
g4_3.add_edge((0, 3, 4, 5, 6, 7, 8, 12, 13, 14, 16, 17), (0, 3, 4, 5, 6, 8, 12, 13, 14, 15, 16, 17), None)
g4_3.add_edge((0, 3, 4, 5, 6, 7, 8, 12, 13, 14, 16, 17), (0, 3, 4, 5, 7, 8, 9, 12, 13, 14, 16, 17), None)
g4_3.add_edge((0, 3, 4, 5, 6, 7, 8, 12, 13, 14, 16, 17), (0, 3, 5, 6, 7, 8, 12, 13, 14, 15, 16, 17), None)
g4_3.add_edge((0, 3, 4, 5, 6, 7, 8, 12, 13, 14, 16, 17), (0, 4, 5, 6, 7, 8, 9, 12, 13, 14, 16, 17), None)
g4_3.add_edge((0, 3, 4, 5, 6, 7, 8, 12, 13, 14, 16, 17), (3, 4, 5, 6, 7, 8, 11, 12, 13, 14, 16, 17), None)
g4_3.add_edge((0, 3, 4, 5, 6, 7, 8, 13, 14, 15, 16, 17), (0, 3, 4, 5, 6, 8, 12, 13, 14, 15, 16, 17), None)
g4_3.add_edge((0, 3, 4, 5, 6, 7, 8, 13, 14, 15, 16, 17), (0, 3, 4, 5, 7, 8, 9, 13, 14, 15, 16, 17), None)
g4_3.add_edge((0, 3, 4, 5, 6, 7, 8, 13, 14, 15, 16, 17), (0, 3, 5, 6, 7, 8, 12, 13, 14, 15, 16, 17), None)
g4_3.add_edge((0, 3, 4, 5, 6, 7, 8, 13, 14, 15, 16, 17), (0, 4, 5, 6, 7, 8, 9, 13, 14, 15, 16, 17), None)
g4_3.add_edge((0, 3, 4, 5, 6, 7, 8, 13, 14, 15, 16, 17), (3, 4, 5, 6, 7, 8, 11, 13, 14, 15, 16, 17), None)
g4_3.add_edge((0, 3, 4, 5, 6, 8, 9, 10, 11, 15, 16, 17), (0, 3, 4, 5, 6, 8, 10, 11, 12, 15, 16, 17), None)
g4_3.add_edge((0, 3, 4, 5, 6, 8, 9, 10, 11, 15, 16, 17), (0, 3, 4, 5, 8, 9, 10, 11, 13, 15, 16, 17), None)
g4_3.add_edge((0, 3, 4, 5, 6, 8, 9, 10, 11, 15, 16, 17), (0, 3, 5, 6, 7, 8, 9, 10, 11, 15, 16, 17), None)
g4_3.add_edge((0, 3, 4, 5, 6, 8, 9, 10, 11, 15, 16, 17), (0, 4, 5, 6, 8, 9, 10, 11, 13, 15, 16, 17), None)
g4_3.add_edge((0, 3, 4, 5, 6, 8, 9, 10, 11, 15, 16, 17), (3, 4, 5, 6, 8, 9, 10, 11, 14, 15, 16, 17), None)
g4_3.add_edge((0, 3, 4, 5, 6, 8, 10, 11, 12, 15, 16, 17), (0, 3, 4, 5, 6, 8, 11, 12, 13, 15, 16, 17), None)
g4_3.add_edge((0, 3, 4, 5, 6, 8, 10, 11, 12, 15, 16, 17), (0, 3, 4, 5, 8, 10, 11, 12, 13, 15, 16, 17), None)
g4_3.add_edge((0, 3, 4, 5, 6, 8, 10, 11, 12, 15, 16, 17), (0, 3, 5, 6, 7, 8, 10, 11, 12, 15, 16, 17), None)
g4_3.add_edge((0, 3, 4, 5, 6, 8, 10, 11, 12, 15, 16, 17), (0, 4, 5, 6, 8, 10, 11, 12, 13, 15, 16, 17), None)
g4_3.add_edge((0, 3, 4, 5, 6, 8, 10, 11, 12, 15, 16, 17), (3, 4, 5, 6, 8, 10, 11, 12, 14, 15, 16, 17), None)
g4_3.add_edge((0, 3, 4, 5, 6, 8, 11, 12, 13, 15, 16, 17), (0, 3, 4, 5, 6, 8, 12, 13, 14, 15, 16, 17), None)
g4_3.add_edge((0, 3, 4, 5, 6, 8, 11, 12, 13, 15, 16, 17), (0, 3, 4, 5, 8, 10, 11, 12, 13, 15, 16, 17), None)
g4_3.add_edge((0, 3, 4, 5, 6, 8, 11, 12, 13, 15, 16, 17), (0, 3, 5, 6, 7, 8, 11, 12, 13, 15, 16, 17), None)
g4_3.add_edge((0, 3, 4, 5, 6, 8, 11, 12, 13, 15, 16, 17), (0, 4, 5, 6, 8, 10, 11, 12, 13, 15, 16, 17), None)
g4_3.add_edge((0, 3, 4, 5, 6, 8, 11, 12, 13, 15, 16, 17), (3, 4, 5, 6, 8, 11, 12, 13, 14, 15, 16, 17), None)
g4_3.add_edge((0, 3, 4, 5, 6, 8, 12, 13, 14, 15, 16, 17), (0, 3, 4, 5, 8, 10, 12, 13, 14, 15, 16, 17), None)
g4_3.add_edge((0, 3, 4, 5, 6, 8, 12, 13, 14, 15, 16, 17), (0, 3, 5, 6, 7, 8, 12, 13, 14, 15, 16, 17), None)
g4_3.add_edge((0, 3, 4, 5, 6, 8, 12, 13, 14, 15, 16, 17), (0, 4, 5, 6, 8, 10, 12, 13, 14, 15, 16, 17), None)
g4_3.add_edge((0, 3, 4, 5, 6, 8, 12, 13, 14, 15, 16, 17), (3, 4, 5, 6, 8, 11, 12, 13, 14, 15, 16, 17), None)
g4_3.add_edge((0, 3, 4, 5, 7, 8, 9, 10, 11, 12, 15, 16), (0, 3, 4, 5, 7, 8, 9, 10, 11, 12, 16, 17), None)
g4_3.add_edge((0, 3, 4, 5, 7, 8, 9, 10, 11, 12, 15, 16), (0, 3, 4, 5, 7, 8, 9, 11, 12, 13, 15, 16), None)
g4_3.add_edge((0, 3, 4, 5, 7, 8, 9, 10, 11, 12, 15, 16), (0, 3, 4, 5, 8, 9, 10, 11, 12, 13, 15, 16), None)
g4_3.add_edge((0, 3, 4, 5, 7, 8, 9, 10, 11, 12, 15, 16), (0, 3, 5, 7, 8, 9, 10, 11, 12, 15, 16, 17), None)
g4_3.add_edge((0, 3, 4, 5, 7, 8, 9, 10, 11, 12, 15, 16), (0, 4, 5, 6, 7, 8, 9, 10, 11, 12, 15, 16), None)
g4_3.add_edge((0, 3, 4, 5, 7, 8, 9, 10, 11, 12, 15, 16), (3, 4, 5, 7, 8, 9, 10, 11, 12, 14, 15, 16), None)
g4_3.add_edge((0, 3, 4, 5, 7, 8, 9, 10, 11, 12, 16, 17), (0, 3, 4, 5, 7, 8, 9, 11, 12, 13, 16, 17), None)
g4_3.add_edge((0, 3, 4, 5, 7, 8, 9, 10, 11, 12, 16, 17), (0, 3, 4, 5, 8, 9, 10, 11, 12, 13, 16, 17), None)
g4_3.add_edge((0, 3, 4, 5, 7, 8, 9, 10, 11, 12, 16, 17), (0, 3, 5, 7, 8, 9, 10, 11, 12, 15, 16, 17), None)
g4_3.add_edge((0, 3, 4, 5, 7, 8, 9, 10, 11, 12, 16, 17), (0, 4, 5, 6, 7, 8, 9, 10, 11, 12, 16, 17), None)
g4_3.add_edge((0, 3, 4, 5, 7, 8, 9, 10, 11, 12, 16, 17), (3, 4, 5, 7, 8, 9, 10, 11, 12, 14, 16, 17), None)
g4_3.add_edge((0, 3, 4, 5, 7, 8, 9, 11, 12, 13, 15, 16), (0, 3, 4, 5, 7, 8, 9, 11, 12, 13, 16, 17), None)
g4_3.add_edge((0, 3, 4, 5, 7, 8, 9, 11, 12, 13, 15, 16), (0, 3, 4, 5, 7, 8, 9, 11, 13, 15, 16, 17), None)
g4_3.add_edge((0, 3, 4, 5, 7, 8, 9, 11, 12, 13, 15, 16), (0, 3, 4, 5, 7, 8, 9, 12, 13, 14, 15, 16), None)
g4_3.add_edge((0, 3, 4, 5, 7, 8, 9, 11, 12, 13, 15, 16), (0, 3, 4, 5, 8, 9, 10, 11, 12, 13, 15, 16), None)
g4_3.add_edge((0, 3, 4, 5, 7, 8, 9, 11, 12, 13, 15, 16), (0, 3, 5, 7, 8, 9, 11, 12, 13, 15, 16, 17), None)
g4_3.add_edge((0, 3, 4, 5, 7, 8, 9, 11, 12, 13, 15, 16), (0, 4, 5, 6, 7, 8, 9, 11, 12, 13, 15, 16), None)
g4_3.add_edge((0, 3, 4, 5, 7, 8, 9, 11, 12, 13, 15, 16), (3, 4, 5, 7, 8, 9, 11, 12, 13, 14, 15, 16), None)
g4_3.add_edge((0, 3, 4, 5, 7, 8, 9, 11, 12, 13, 16, 17), (0, 3, 4, 5, 7, 8, 9, 11, 13, 15, 16, 17), None)
g4_3.add_edge((0, 3, 4, 5, 7, 8, 9, 11, 12, 13, 16, 17), (0, 3, 4, 5, 7, 8, 9, 12, 13, 14, 16, 17), None)
g4_3.add_edge((0, 3, 4, 5, 7, 8, 9, 11, 12, 13, 16, 17), (0, 3, 4, 5, 8, 9, 10, 11, 12, 13, 16, 17), None)
g4_3.add_edge((0, 3, 4, 5, 7, 8, 9, 11, 12, 13, 16, 17), (0, 3, 5, 7, 8, 9, 11, 12, 13, 15, 16, 17), None)
g4_3.add_edge((0, 3, 4, 5, 7, 8, 9, 11, 12, 13, 16, 17), (0, 4, 5, 6, 7, 8, 9, 11, 12, 13, 16, 17), None)
g4_3.add_edge((0, 3, 4, 5, 7, 8, 9, 11, 12, 13, 16, 17), (3, 4, 5, 7, 8, 9, 11, 12, 13, 14, 16, 17), None)
g4_3.add_edge((0, 3, 4, 5, 7, 8, 9, 11, 13, 15, 16, 17), (0, 3, 4, 5, 7, 8, 9, 13, 14, 15, 16, 17), None)
g4_3.add_edge((0, 3, 4, 5, 7, 8, 9, 11, 13, 15, 16, 17), (0, 3, 4, 5, 8, 9, 10, 11, 13, 15, 16, 17), None)
g4_3.add_edge((0, 3, 4, 5, 7, 8, 9, 11, 13, 15, 16, 17), (0, 3, 5, 7, 8, 9, 11, 12, 13, 15, 16, 17), None)
g4_3.add_edge((0, 3, 4, 5, 7, 8, 9, 11, 13, 15, 16, 17), (0, 4, 5, 6, 7, 8, 9, 11, 13, 15, 16, 17), None)
g4_3.add_edge((0, 3, 4, 5, 7, 8, 9, 11, 13, 15, 16, 17), (3, 4, 5, 7, 8, 9, 11, 13, 14, 15, 16, 17), None)
g4_3.add_edge((0, 3, 4, 5, 7, 8, 9, 12, 13, 14, 15, 16), (0, 3, 4, 5, 7, 8, 9, 12, 13, 14, 16, 17), None)
g4_3.add_edge((0, 3, 4, 5, 7, 8, 9, 12, 13, 14, 15, 16), (0, 3, 4, 5, 7, 8, 9, 13, 14, 15, 16, 17), None)
g4_3.add_edge((0, 3, 4, 5, 7, 8, 9, 12, 13, 14, 15, 16), (0, 3, 4, 5, 8, 9, 10, 12, 13, 14, 15, 16), None)
g4_3.add_edge((0, 3, 4, 5, 7, 8, 9, 12, 13, 14, 15, 16), (0, 3, 5, 7, 8, 9, 12, 13, 14, 15, 16, 17), None)
g4_3.add_edge((0, 3, 4, 5, 7, 8, 9, 12, 13, 14, 15, 16), (0, 4, 5, 6, 7, 8, 9, 12, 13, 14, 15, 16), None)
g4_3.add_edge((0, 3, 4, 5, 7, 8, 9, 12, 13, 14, 15, 16), (3, 4, 5, 7, 8, 9, 11, 12, 13, 14, 15, 16), None)
g4_3.add_edge((0, 3, 4, 5, 7, 8, 9, 12, 13, 14, 16, 17), (0, 3, 4, 5, 7, 8, 9, 13, 14, 15, 16, 17), None)
g4_3.add_edge((0, 3, 4, 5, 7, 8, 9, 12, 13, 14, 16, 17), (0, 3, 4, 5, 8, 9, 10, 12, 13, 14, 16, 17), None)
g4_3.add_edge((0, 3, 4, 5, 7, 8, 9, 12, 13, 14, 16, 17), (0, 3, 5, 7, 8, 9, 12, 13, 14, 15, 16, 17), None)
g4_3.add_edge((0, 3, 4, 5, 7, 8, 9, 12, 13, 14, 16, 17), (0, 4, 5, 6, 7, 8, 9, 12, 13, 14, 16, 17), None)
g4_3.add_edge((0, 3, 4, 5, 7, 8, 9, 12, 13, 14, 16, 17), (3, 4, 5, 7, 8, 9, 11, 12, 13, 14, 16, 17), None)
g4_3.add_edge((0, 3, 4, 5, 7, 8, 9, 13, 14, 15, 16, 17), (0, 3, 4, 5, 8, 9, 10, 13, 14, 15, 16, 17), None)
g4_3.add_edge((0, 3, 4, 5, 7, 8, 9, 13, 14, 15, 16, 17), (0, 3, 5, 7, 8, 9, 12, 13, 14, 15, 16, 17), None)
g4_3.add_edge((0, 3, 4, 5, 7, 8, 9, 13, 14, 15, 16, 17), (0, 4, 5, 6, 7, 8, 9, 13, 14, 15, 16, 17), None)
g4_3.add_edge((0, 3, 4, 5, 7, 8, 9, 13, 14, 15, 16, 17), (3, 4, 5, 7, 8, 9, 11, 13, 14, 15, 16, 17), None)
g4_3.add_edge((0, 3, 4, 5, 8, 9, 10, 11, 12, 13, 15, 16), (0, 3, 4, 5, 8, 9, 10, 11, 12, 13, 16, 17), None)
g4_3.add_edge((0, 3, 4, 5, 8, 9, 10, 11, 12, 13, 15, 16), (0, 3, 4, 5, 8, 9, 10, 11, 13, 15, 16, 17), None)
g4_3.add_edge((0, 3, 4, 5, 8, 9, 10, 11, 12, 13, 15, 16), (0, 3, 4, 5, 8, 9, 10, 12, 13, 14, 15, 16), None)
g4_3.add_edge((0, 3, 4, 5, 8, 9, 10, 11, 12, 13, 15, 16), (0, 3, 4, 5, 8, 10, 11, 12, 13, 15, 16, 17), None)
g4_3.add_edge((0, 3, 4, 5, 8, 9, 10, 11, 12, 13, 15, 16), (0, 3, 4, 5, 9, 10, 11, 12, 13, 14, 15, 16), None)
g4_3.add_edge((0, 3, 4, 5, 8, 9, 10, 11, 12, 13, 15, 16), (0, 3, 5, 8, 9, 10, 11, 12, 13, 15, 16, 17), None)
g4_3.add_edge((0, 3, 4, 5, 8, 9, 10, 11, 12, 13, 15, 16), (0, 4, 5, 6, 8, 9, 10, 11, 12, 13, 15, 16), None)
g4_3.add_edge((0, 3, 4, 5, 8, 9, 10, 11, 12, 13, 15, 16), (3, 4, 5, 8, 9, 10, 11, 12, 13, 14, 15, 16), None)
g4_3.add_edge((0, 3, 4, 5, 8, 9, 10, 11, 12, 13, 16, 17), (0, 3, 4, 5, 8, 9, 10, 11, 13, 15, 16, 17), None)
g4_3.add_edge((0, 3, 4, 5, 8, 9, 10, 11, 12, 13, 16, 17), (0, 3, 4, 5, 8, 9, 10, 12, 13, 14, 16, 17), None)
g4_3.add_edge((0, 3, 4, 5, 8, 9, 10, 11, 12, 13, 16, 17), (0, 3, 4, 5, 8, 10, 11, 12, 13, 15, 16, 17), None)
g4_3.add_edge((0, 3, 4, 5, 8, 9, 10, 11, 12, 13, 16, 17), (0, 3, 4, 5, 9, 10, 11, 12, 13, 14, 16, 17), None)
g4_3.add_edge((0, 3, 4, 5, 8, 9, 10, 11, 12, 13, 16, 17), (0, 3, 5, 8, 9, 10, 11, 12, 13, 15, 16, 17), None)
g4_3.add_edge((0, 3, 4, 5, 8, 9, 10, 11, 12, 13, 16, 17), (0, 4, 5, 6, 8, 9, 10, 11, 12, 13, 16, 17), None)
g4_3.add_edge((0, 3, 4, 5, 8, 9, 10, 11, 12, 13, 16, 17), (3, 4, 5, 8, 9, 10, 11, 12, 13, 14, 16, 17), None)
g4_3.add_edge((0, 3, 4, 5, 8, 9, 10, 11, 13, 15, 16, 17), (0, 3, 4, 5, 8, 9, 10, 13, 14, 15, 16, 17), None)
g4_3.add_edge((0, 3, 4, 5, 8, 9, 10, 11, 13, 15, 16, 17), (0, 3, 4, 5, 8, 10, 11, 12, 13, 15, 16, 17), None)
g4_3.add_edge((0, 3, 4, 5, 8, 9, 10, 11, 13, 15, 16, 17), (0, 3, 4, 5, 9, 10, 11, 13, 14, 15, 16, 17), None)
g4_3.add_edge((0, 3, 4, 5, 8, 9, 10, 11, 13, 15, 16, 17), (0, 3, 5, 8, 9, 10, 11, 12, 13, 15, 16, 17), None)
g4_3.add_edge((0, 3, 4, 5, 8, 9, 10, 11, 13, 15, 16, 17), (0, 4, 5, 6, 8, 9, 10, 11, 13, 15, 16, 17), None)
g4_3.add_edge((0, 3, 4, 5, 8, 9, 10, 11, 13, 15, 16, 17), (3, 4, 5, 8, 9, 10, 11, 13, 14, 15, 16, 17), None)
g4_3.add_edge((0, 3, 4, 5, 8, 9, 10, 12, 13, 14, 15, 16), (0, 3, 4, 5, 8, 9, 10, 12, 13, 14, 16, 17), None)
g4_3.add_edge((0, 3, 4, 5, 8, 9, 10, 12, 13, 14, 15, 16), (0, 3, 4, 5, 8, 9, 10, 13, 14, 15, 16, 17), None)
g4_3.add_edge((0, 3, 4, 5, 8, 9, 10, 12, 13, 14, 15, 16), (0, 3, 4, 5, 8, 10, 12, 13, 14, 15, 16, 17), None)
g4_3.add_edge((0, 3, 4, 5, 8, 9, 10, 12, 13, 14, 15, 16), (0, 3, 4, 5, 9, 10, 11, 12, 13, 14, 15, 16), None)
g4_3.add_edge((0, 3, 4, 5, 8, 9, 10, 12, 13, 14, 15, 16), (0, 3, 5, 8, 9, 10, 12, 13, 14, 15, 16, 17), None)
g4_3.add_edge((0, 3, 4, 5, 8, 9, 10, 12, 13, 14, 15, 16), (0, 4, 5, 6, 8, 9, 10, 12, 13, 14, 15, 16), None)
g4_3.add_edge((0, 3, 4, 5, 8, 9, 10, 12, 13, 14, 15, 16), (3, 4, 5, 8, 9, 10, 11, 12, 13, 14, 15, 16), None)
g4_3.add_edge((0, 3, 4, 5, 8, 9, 10, 12, 13, 14, 16, 17), (0, 3, 4, 5, 8, 9, 10, 13, 14, 15, 16, 17), None)
g4_3.add_edge((0, 3, 4, 5, 8, 9, 10, 12, 13, 14, 16, 17), (0, 3, 4, 5, 8, 10, 12, 13, 14, 15, 16, 17), None)
g4_3.add_edge((0, 3, 4, 5, 8, 9, 10, 12, 13, 14, 16, 17), (0, 3, 4, 5, 9, 10, 11, 12, 13, 14, 16, 17), None)
g4_3.add_edge((0, 3, 4, 5, 8, 9, 10, 12, 13, 14, 16, 17), (0, 3, 5, 8, 9, 10, 12, 13, 14, 15, 16, 17), None)
g4_3.add_edge((0, 3, 4, 5, 8, 9, 10, 12, 13, 14, 16, 17), (0, 4, 5, 6, 8, 9, 10, 12, 13, 14, 16, 17), None)
g4_3.add_edge((0, 3, 4, 5, 8, 9, 10, 12, 13, 14, 16, 17), (3, 4, 5, 8, 9, 10, 11, 12, 13, 14, 16, 17), None)
g4_3.add_edge((0, 3, 4, 5, 8, 9, 10, 13, 14, 15, 16, 17), (0, 3, 4, 5, 8, 10, 12, 13, 14, 15, 16, 17), None)
g4_3.add_edge((0, 3, 4, 5, 8, 9, 10, 13, 14, 15, 16, 17), (0, 3, 4, 5, 9, 10, 11, 13, 14, 15, 16, 17), None)
g4_3.add_edge((0, 3, 4, 5, 8, 9, 10, 13, 14, 15, 16, 17), (0, 3, 5, 8, 9, 10, 12, 13, 14, 15, 16, 17), None)
g4_3.add_edge((0, 3, 4, 5, 8, 9, 10, 13, 14, 15, 16, 17), (0, 4, 5, 6, 8, 9, 10, 13, 14, 15, 16, 17), None)
g4_3.add_edge((0, 3, 4, 5, 8, 9, 10, 13, 14, 15, 16, 17), (3, 4, 5, 8, 9, 10, 11, 13, 14, 15, 16, 17), None)
g4_3.add_edge((0, 3, 4, 5, 8, 10, 11, 12, 13, 15, 16, 17), (0, 3, 4, 5, 8, 10, 12, 13, 14, 15, 16, 17), None)
g4_3.add_edge((0, 3, 4, 5, 8, 10, 11, 12, 13, 15, 16, 17), (0, 3, 4, 5, 10, 11, 12, 13, 14, 15, 16, 17), None)
g4_3.add_edge((0, 3, 4, 5, 8, 10, 11, 12, 13, 15, 16, 17), (0, 3, 5, 8, 9, 10, 11, 12, 13, 15, 16, 17), None)
g4_3.add_edge((0, 3, 4, 5, 8, 10, 11, 12, 13, 15, 16, 17), (0, 4, 5, 6, 8, 10, 11, 12, 13, 15, 16, 17), None)
g4_3.add_edge((0, 3, 4, 5, 8, 10, 11, 12, 13, 15, 16, 17), (3, 4, 5, 8, 10, 11, 12, 13, 14, 15, 16, 17), None)
g4_3.add_edge((0, 3, 4, 5, 8, 10, 12, 13, 14, 15, 16, 17), (0, 3, 4, 5, 10, 11, 12, 13, 14, 15, 16, 17), None)
g4_3.add_edge((0, 3, 4, 5, 8, 10, 12, 13, 14, 15, 16, 17), (0, 3, 5, 8, 9, 10, 12, 13, 14, 15, 16, 17), None)
g4_3.add_edge((0, 3, 4, 5, 8, 10, 12, 13, 14, 15, 16, 17), (0, 4, 5, 6, 8, 10, 12, 13, 14, 15, 16, 17), None)
g4_3.add_edge((0, 3, 4, 5, 8, 10, 12, 13, 14, 15, 16, 17), (3, 4, 5, 8, 10, 11, 12, 13, 14, 15, 16, 17), None)
g4_3.add_edge((0, 3, 4, 5, 9, 10, 11, 12, 13, 14, 15, 16), (0, 3, 4, 5, 9, 10, 11, 12, 13, 14, 16, 17), None)
g4_3.add_edge((0, 3, 4, 5, 9, 10, 11, 12, 13, 14, 15, 16), (0, 3, 4, 5, 9, 10, 11, 13, 14, 15, 16, 17), None)
g4_3.add_edge((0, 3, 4, 5, 9, 10, 11, 12, 13, 14, 15, 16), (0, 3, 4, 5, 10, 11, 12, 13, 14, 15, 16, 17), None)
g4_3.add_edge((0, 3, 4, 5, 9, 10, 11, 12, 13, 14, 15, 16), (0, 3, 5, 9, 10, 11, 12, 13, 14, 15, 16, 17), None)
g4_3.add_edge((0, 3, 4, 5, 9, 10, 11, 12, 13, 14, 15, 16), (0, 4, 5, 6, 9, 10, 11, 12, 13, 14, 15, 16), None)
g4_3.add_edge((0, 3, 4, 5, 9, 10, 11, 12, 13, 14, 15, 16), (3, 4, 5, 8, 9, 10, 11, 12, 13, 14, 15, 16), None)
g4_3.add_edge((0, 3, 4, 5, 9, 10, 11, 12, 13, 14, 16, 17), (0, 3, 4, 5, 9, 10, 11, 13, 14, 15, 16, 17), None)
g4_3.add_edge((0, 3, 4, 5, 9, 10, 11, 12, 13, 14, 16, 17), (0, 3, 4, 5, 10, 11, 12, 13, 14, 15, 16, 17), None)
g4_3.add_edge((0, 3, 4, 5, 9, 10, 11, 12, 13, 14, 16, 17), (0, 3, 5, 9, 10, 11, 12, 13, 14, 15, 16, 17), None)
g4_3.add_edge((0, 3, 4, 5, 9, 10, 11, 12, 13, 14, 16, 17), (0, 4, 5, 6, 9, 10, 11, 12, 13, 14, 16, 17), None)
g4_3.add_edge((0, 3, 4, 5, 9, 10, 11, 12, 13, 14, 16, 17), (3, 4, 5, 8, 9, 10, 11, 12, 13, 14, 16, 17), None)
g4_3.add_edge((0, 3, 4, 5, 9, 10, 11, 13, 14, 15, 16, 17), (0, 3, 4, 5, 10, 11, 12, 13, 14, 15, 16, 17), None)
g4_3.add_edge((0, 3, 4, 5, 9, 10, 11, 13, 14, 15, 16, 17), (0, 3, 5, 9, 10, 11, 12, 13, 14, 15, 16, 17), None)
g4_3.add_edge((0, 3, 4, 5, 9, 10, 11, 13, 14, 15, 16, 17), (0, 4, 5, 6, 9, 10, 11, 13, 14, 15, 16, 17), None)
g4_3.add_edge((0, 3, 4, 5, 9, 10, 11, 13, 14, 15, 16, 17), (3, 4, 5, 8, 9, 10, 11, 13, 14, 15, 16, 17), None)
g4_3.add_edge((0, 3, 4, 5, 10, 11, 12, 13, 14, 15, 16, 17), (0, 3, 5, 9, 10, 11, 12, 13, 14, 15, 16, 17), None)
g4_3.add_edge((0, 3, 4, 5, 10, 11, 12, 13, 14, 15, 16, 17), (0, 4, 5, 6, 10, 11, 12, 13, 14, 15, 16, 17), None)
g4_3.add_edge((0, 3, 4, 5, 10, 11, 12, 13, 14, 15, 16, 17), (3, 4, 5, 8, 10, 11, 12, 13, 14, 15, 16, 17), None)
g4_3.add_edge((0, 3, 5, 6, 7, 8, 9, 10, 11, 15, 16, 17), (0, 3, 5, 6, 7, 8, 10, 11, 12, 15, 16, 17), None)
g4_3.add_edge((0, 3, 5, 6, 7, 8, 9, 10, 11, 15, 16, 17), (0, 3, 5, 7, 8, 9, 10, 11, 12, 15, 16, 17), None)
g4_3.add_edge((0, 3, 5, 6, 7, 8, 9, 10, 11, 15, 16, 17), (0, 5, 6, 7, 8, 9, 10, 11, 13, 15, 16, 17), None)
g4_3.add_edge((0, 3, 5, 6, 7, 8, 9, 10, 11, 15, 16, 17), (3, 5, 6, 7, 8, 9, 10, 11, 14, 15, 16, 17), None)
g4_3.add_edge((0, 3, 5, 6, 7, 8, 10, 11, 12, 15, 16, 17), (0, 3, 5, 6, 7, 8, 11, 12, 13, 15, 16, 17), None)
g4_3.add_edge((0, 3, 5, 6, 7, 8, 10, 11, 12, 15, 16, 17), (0, 3, 5, 7, 8, 9, 10, 11, 12, 15, 16, 17), None)
g4_3.add_edge((0, 3, 5, 6, 7, 8, 10, 11, 12, 15, 16, 17), (0, 5, 6, 7, 8, 10, 11, 12, 13, 15, 16, 17), None)
g4_3.add_edge((0, 3, 5, 6, 7, 8, 10, 11, 12, 15, 16, 17), (3, 5, 6, 7, 8, 10, 11, 12, 14, 15, 16, 17), None)
g4_3.add_edge((0, 3, 5, 6, 7, 8, 11, 12, 13, 15, 16, 17), (0, 3, 5, 6, 7, 8, 12, 13, 14, 15, 16, 17), None)
g4_3.add_edge((0, 3, 5, 6, 7, 8, 11, 12, 13, 15, 16, 17), (0, 3, 5, 7, 8, 9, 11, 12, 13, 15, 16, 17), None)
g4_3.add_edge((0, 3, 5, 6, 7, 8, 11, 12, 13, 15, 16, 17), (0, 5, 6, 7, 8, 10, 11, 12, 13, 15, 16, 17), None)
g4_3.add_edge((0, 3, 5, 6, 7, 8, 11, 12, 13, 15, 16, 17), (3, 5, 6, 7, 8, 11, 12, 13, 14, 15, 16, 17), None)
g4_3.add_edge((0, 3, 5, 6, 7, 8, 12, 13, 14, 15, 16, 17), (0, 3, 5, 7, 8, 9, 12, 13, 14, 15, 16, 17), None)
g4_3.add_edge((0, 3, 5, 6, 7, 8, 12, 13, 14, 15, 16, 17), (0, 5, 6, 7, 8, 10, 12, 13, 14, 15, 16, 17), None)
g4_3.add_edge((0, 3, 5, 6, 7, 8, 12, 13, 14, 15, 16, 17), (3, 5, 6, 7, 8, 11, 12, 13, 14, 15, 16, 17), None)
g4_3.add_edge((0, 3, 5, 7, 8, 9, 10, 11, 12, 15, 16, 17), (0, 3, 5, 7, 8, 9, 11, 12, 13, 15, 16, 17), None)
g4_3.add_edge((0, 3, 5, 7, 8, 9, 10, 11, 12, 15, 16, 17), (0, 3, 5, 8, 9, 10, 11, 12, 13, 15, 16, 17), None)
g4_3.add_edge((0, 3, 5, 7, 8, 9, 10, 11, 12, 15, 16, 17), (0, 5, 7, 8, 9, 10, 11, 12, 13, 15, 16, 17), None)
g4_3.add_edge((0, 3, 5, 7, 8, 9, 10, 11, 12, 15, 16, 17), (3, 5, 7, 8, 9, 10, 11, 12, 14, 15, 16, 17), None)
g4_3.add_edge((0, 3, 5, 7, 8, 9, 11, 12, 13, 15, 16, 17), (0, 3, 5, 7, 8, 9, 12, 13, 14, 15, 16, 17), None)
g4_3.add_edge((0, 3, 5, 7, 8, 9, 11, 12, 13, 15, 16, 17), (0, 3, 5, 8, 9, 10, 11, 12, 13, 15, 16, 17), None)
g4_3.add_edge((0, 3, 5, 7, 8, 9, 11, 12, 13, 15, 16, 17), (0, 5, 7, 8, 9, 10, 11, 12, 13, 15, 16, 17), None)
g4_3.add_edge((0, 3, 5, 7, 8, 9, 11, 12, 13, 15, 16, 17), (3, 5, 7, 8, 9, 11, 12, 13, 14, 15, 16, 17), None)
g4_3.add_edge((0, 3, 5, 7, 8, 9, 12, 13, 14, 15, 16, 17), (0, 3, 5, 8, 9, 10, 12, 13, 14, 15, 16, 17), None)
g4_3.add_edge((0, 3, 5, 7, 8, 9, 12, 13, 14, 15, 16, 17), (0, 5, 7, 8, 9, 10, 12, 13, 14, 15, 16, 17), None)
g4_3.add_edge((0, 3, 5, 7, 8, 9, 12, 13, 14, 15, 16, 17), (3, 5, 7, 8, 9, 11, 12, 13, 14, 15, 16, 17), None)
g4_3.add_edge((0, 3, 5, 8, 9, 10, 11, 12, 13, 15, 16, 17), (0, 3, 5, 8, 9, 10, 12, 13, 14, 15, 16, 17), None)
g4_3.add_edge((0, 3, 5, 8, 9, 10, 11, 12, 13, 15, 16, 17), (0, 3, 5, 9, 10, 11, 12, 13, 14, 15, 16, 17), None)
g4_3.add_edge((0, 3, 5, 8, 9, 10, 11, 12, 13, 15, 16, 17), (0, 5, 7, 8, 9, 10, 11, 12, 13, 15, 16, 17), None)
g4_3.add_edge((0, 3, 5, 8, 9, 10, 11, 12, 13, 15, 16, 17), (3, 5, 8, 9, 10, 11, 12, 13, 14, 15, 16, 17), None)
g4_3.add_edge((0, 3, 5, 8, 9, 10, 12, 13, 14, 15, 16, 17), (0, 3, 5, 9, 10, 11, 12, 13, 14, 15, 16, 17), None)
g4_3.add_edge((0, 3, 5, 8, 9, 10, 12, 13, 14, 15, 16, 17), (0, 5, 7, 8, 9, 10, 12, 13, 14, 15, 16, 17), None)
g4_3.add_edge((0, 3, 5, 8, 9, 10, 12, 13, 14, 15, 16, 17), (3, 5, 8, 9, 10, 11, 12, 13, 14, 15, 16, 17), None)
g4_3.add_edge((0, 3, 5, 9, 10, 11, 12, 13, 14, 15, 16, 17), (0, 5, 7, 9, 10, 11, 12, 13, 14, 15, 16, 17), None)
g4_3.add_edge((0, 3, 5, 9, 10, 11, 12, 13, 14, 15, 16, 17), (3, 5, 8, 9, 10, 11, 12, 13, 14, 15, 16, 17), None)
g4_3.add_edge((0, 4, 5, 6, 7, 8, 9, 10, 11, 12, 15, 16), (0, 4, 5, 6, 7, 8, 9, 10, 11, 12, 16, 17), None)
g4_3.add_edge((0, 4, 5, 6, 7, 8, 9, 10, 11, 12, 15, 16), (0, 4, 5, 6, 7, 8, 9, 11, 12, 13, 15, 16), None)
g4_3.add_edge((0, 4, 5, 6, 7, 8, 9, 10, 11, 12, 15, 16), (0, 4, 5, 6, 8, 9, 10, 11, 12, 13, 15, 16), None)
g4_3.add_edge((0, 4, 5, 6, 7, 8, 9, 10, 11, 12, 15, 16), (0, 5, 6, 7, 8, 9, 10, 11, 12, 13, 15, 16), None)
g4_3.add_edge((0, 4, 5, 6, 7, 8, 9, 10, 11, 12, 15, 16), (4, 5, 6, 7, 8, 9, 10, 11, 12, 14, 15, 16), None)
g4_3.add_edge((0, 4, 5, 6, 7, 8, 9, 10, 11, 12, 16, 17), (0, 4, 5, 6, 7, 8, 9, 11, 12, 13, 16, 17), None)
g4_3.add_edge((0, 4, 5, 6, 7, 8, 9, 10, 11, 12, 16, 17), (0, 4, 5, 6, 8, 9, 10, 11, 12, 13, 16, 17), None)
g4_3.add_edge((0, 4, 5, 6, 7, 8, 9, 10, 11, 12, 16, 17), (0, 5, 6, 7, 8, 9, 10, 11, 12, 13, 16, 17), None)
g4_3.add_edge((0, 4, 5, 6, 7, 8, 9, 10, 11, 12, 16, 17), (4, 5, 6, 7, 8, 9, 10, 11, 12, 14, 16, 17), None)
g4_3.add_edge((0, 4, 5, 6, 7, 8, 9, 11, 12, 13, 15, 16), (0, 4, 5, 6, 7, 8, 9, 11, 12, 13, 16, 17), None)
g4_3.add_edge((0, 4, 5, 6, 7, 8, 9, 11, 12, 13, 15, 16), (0, 4, 5, 6, 7, 8, 9, 11, 13, 15, 16, 17), None)
g4_3.add_edge((0, 4, 5, 6, 7, 8, 9, 11, 12, 13, 15, 16), (0, 4, 5, 6, 7, 8, 9, 12, 13, 14, 15, 16), None)
g4_3.add_edge((0, 4, 5, 6, 7, 8, 9, 11, 12, 13, 15, 16), (0, 4, 5, 6, 8, 9, 10, 11, 12, 13, 15, 16), None)
g4_3.add_edge((0, 4, 5, 6, 7, 8, 9, 11, 12, 13, 15, 16), (0, 5, 6, 7, 8, 9, 10, 11, 12, 13, 15, 16), None)
g4_3.add_edge((0, 4, 5, 6, 7, 8, 9, 11, 12, 13, 15, 16), (4, 5, 6, 7, 8, 9, 11, 12, 13, 14, 15, 16), None)
g4_3.add_edge((0, 4, 5, 6, 7, 8, 9, 11, 12, 13, 16, 17), (0, 4, 5, 6, 7, 8, 9, 11, 13, 15, 16, 17), None)
g4_3.add_edge((0, 4, 5, 6, 7, 8, 9, 11, 12, 13, 16, 17), (0, 4, 5, 6, 7, 8, 9, 12, 13, 14, 16, 17), None)
g4_3.add_edge((0, 4, 5, 6, 7, 8, 9, 11, 12, 13, 16, 17), (0, 4, 5, 6, 8, 9, 10, 11, 12, 13, 16, 17), None)
g4_3.add_edge((0, 4, 5, 6, 7, 8, 9, 11, 12, 13, 16, 17), (0, 5, 6, 7, 8, 9, 10, 11, 12, 13, 16, 17), None)
g4_3.add_edge((0, 4, 5, 6, 7, 8, 9, 11, 12, 13, 16, 17), (4, 5, 6, 7, 8, 9, 11, 12, 13, 14, 16, 17), None)
g4_3.add_edge((0, 4, 5, 6, 7, 8, 9, 11, 13, 15, 16, 17), (0, 4, 5, 6, 7, 8, 9, 13, 14, 15, 16, 17), None)
g4_3.add_edge((0, 4, 5, 6, 7, 8, 9, 11, 13, 15, 16, 17), (0, 4, 5, 6, 8, 9, 10, 11, 13, 15, 16, 17), None)
g4_3.add_edge((0, 4, 5, 6, 7, 8, 9, 11, 13, 15, 16, 17), (0, 5, 6, 7, 8, 9, 10, 11, 13, 15, 16, 17), None)
g4_3.add_edge((0, 4, 5, 6, 7, 8, 9, 11, 13, 15, 16, 17), (4, 5, 6, 7, 8, 9, 11, 13, 14, 15, 16, 17), None)
g4_3.add_edge((0, 4, 5, 6, 7, 8, 9, 12, 13, 14, 15, 16), (0, 4, 5, 6, 7, 8, 9, 12, 13, 14, 16, 17), None)
g4_3.add_edge((0, 4, 5, 6, 7, 8, 9, 12, 13, 14, 15, 16), (0, 4, 5, 6, 7, 8, 9, 13, 14, 15, 16, 17), None)
g4_3.add_edge((0, 4, 5, 6, 7, 8, 9, 12, 13, 14, 15, 16), (0, 4, 5, 6, 8, 9, 10, 12, 13, 14, 15, 16), None)
g4_3.add_edge((0, 4, 5, 6, 7, 8, 9, 12, 13, 14, 15, 16), (0, 5, 6, 7, 8, 9, 10, 12, 13, 14, 15, 16), None)
g4_3.add_edge((0, 4, 5, 6, 7, 8, 9, 12, 13, 14, 15, 16), (4, 5, 6, 7, 8, 9, 11, 12, 13, 14, 15, 16), None)
g4_3.add_edge((0, 4, 5, 6, 7, 8, 9, 12, 13, 14, 16, 17), (0, 4, 5, 6, 7, 8, 9, 13, 14, 15, 16, 17), None)
g4_3.add_edge((0, 4, 5, 6, 7, 8, 9, 12, 13, 14, 16, 17), (0, 4, 5, 6, 8, 9, 10, 12, 13, 14, 16, 17), None)
g4_3.add_edge((0, 4, 5, 6, 7, 8, 9, 12, 13, 14, 16, 17), (0, 5, 6, 7, 8, 9, 10, 12, 13, 14, 16, 17), None)
g4_3.add_edge((0, 4, 5, 6, 7, 8, 9, 12, 13, 14, 16, 17), (4, 5, 6, 7, 8, 9, 11, 12, 13, 14, 16, 17), None)
g4_3.add_edge((0, 4, 5, 6, 7, 8, 9, 13, 14, 15, 16, 17), (0, 4, 5, 6, 8, 9, 10, 13, 14, 15, 16, 17), None)
g4_3.add_edge((0, 4, 5, 6, 7, 8, 9, 13, 14, 15, 16, 17), (0, 5, 6, 7, 8, 9, 10, 13, 14, 15, 16, 17), None)
g4_3.add_edge((0, 4, 5, 6, 7, 8, 9, 13, 14, 15, 16, 17), (4, 5, 6, 7, 8, 9, 11, 13, 14, 15, 16, 17), None)
g4_3.add_edge((0, 4, 5, 6, 8, 9, 10, 11, 12, 13, 15, 16), (0, 4, 5, 6, 8, 9, 10, 11, 12, 13, 16, 17), None)
g4_3.add_edge((0, 4, 5, 6, 8, 9, 10, 11, 12, 13, 15, 16), (0, 4, 5, 6, 8, 9, 10, 11, 13, 15, 16, 17), None)
g4_3.add_edge((0, 4, 5, 6, 8, 9, 10, 11, 12, 13, 15, 16), (0, 4, 5, 6, 8, 9, 10, 12, 13, 14, 15, 16), None)
g4_3.add_edge((0, 4, 5, 6, 8, 9, 10, 11, 12, 13, 15, 16), (0, 4, 5, 6, 8, 10, 11, 12, 13, 15, 16, 17), None)
g4_3.add_edge((0, 4, 5, 6, 8, 9, 10, 11, 12, 13, 15, 16), (0, 4, 5, 6, 9, 10, 11, 12, 13, 14, 15, 16), None)
g4_3.add_edge((0, 4, 5, 6, 8, 9, 10, 11, 12, 13, 15, 16), (0, 5, 6, 7, 8, 9, 10, 11, 12, 13, 15, 16), None)
g4_3.add_edge((0, 4, 5, 6, 8, 9, 10, 11, 12, 13, 15, 16), (4, 5, 6, 8, 9, 10, 11, 12, 13, 14, 15, 16), None)
g4_3.add_edge((0, 4, 5, 6, 8, 9, 10, 11, 12, 13, 16, 17), (0, 4, 5, 6, 8, 9, 10, 11, 13, 15, 16, 17), None)
g4_3.add_edge((0, 4, 5, 6, 8, 9, 10, 11, 12, 13, 16, 17), (0, 4, 5, 6, 8, 9, 10, 12, 13, 14, 16, 17), None)
g4_3.add_edge((0, 4, 5, 6, 8, 9, 10, 11, 12, 13, 16, 17), (0, 4, 5, 6, 8, 10, 11, 12, 13, 15, 16, 17), None)
g4_3.add_edge((0, 4, 5, 6, 8, 9, 10, 11, 12, 13, 16, 17), (0, 4, 5, 6, 9, 10, 11, 12, 13, 14, 16, 17), None)
g4_3.add_edge((0, 4, 5, 6, 8, 9, 10, 11, 12, 13, 16, 17), (0, 5, 6, 7, 8, 9, 10, 11, 12, 13, 16, 17), None)
g4_3.add_edge((0, 4, 5, 6, 8, 9, 10, 11, 12, 13, 16, 17), (4, 5, 6, 8, 9, 10, 11, 12, 13, 14, 16, 17), None)
g4_3.add_edge((0, 4, 5, 6, 8, 9, 10, 11, 13, 15, 16, 17), (0, 4, 5, 6, 8, 9, 10, 13, 14, 15, 16, 17), None)
g4_3.add_edge((0, 4, 5, 6, 8, 9, 10, 11, 13, 15, 16, 17), (0, 4, 5, 6, 8, 10, 11, 12, 13, 15, 16, 17), None)
g4_3.add_edge((0, 4, 5, 6, 8, 9, 10, 11, 13, 15, 16, 17), (0, 4, 5, 6, 9, 10, 11, 13, 14, 15, 16, 17), None)
g4_3.add_edge((0, 4, 5, 6, 8, 9, 10, 11, 13, 15, 16, 17), (0, 5, 6, 7, 8, 9, 10, 11, 13, 15, 16, 17), None)
g4_3.add_edge((0, 4, 5, 6, 8, 9, 10, 11, 13, 15, 16, 17), (4, 5, 6, 8, 9, 10, 11, 13, 14, 15, 16, 17), None)
g4_3.add_edge((0, 4, 5, 6, 8, 9, 10, 12, 13, 14, 15, 16), (0, 4, 5, 6, 8, 9, 10, 12, 13, 14, 16, 17), None)
g4_3.add_edge((0, 4, 5, 6, 8, 9, 10, 12, 13, 14, 15, 16), (0, 4, 5, 6, 8, 9, 10, 13, 14, 15, 16, 17), None)
g4_3.add_edge((0, 4, 5, 6, 8, 9, 10, 12, 13, 14, 15, 16), (0, 4, 5, 6, 8, 10, 12, 13, 14, 15, 16, 17), None)
g4_3.add_edge((0, 4, 5, 6, 8, 9, 10, 12, 13, 14, 15, 16), (0, 4, 5, 6, 9, 10, 11, 12, 13, 14, 15, 16), None)
g4_3.add_edge((0, 4, 5, 6, 8, 9, 10, 12, 13, 14, 15, 16), (0, 5, 6, 7, 8, 9, 10, 12, 13, 14, 15, 16), None)
g4_3.add_edge((0, 4, 5, 6, 8, 9, 10, 12, 13, 14, 15, 16), (4, 5, 6, 8, 9, 10, 11, 12, 13, 14, 15, 16), None)
g4_3.add_edge((0, 4, 5, 6, 8, 9, 10, 12, 13, 14, 16, 17), (0, 4, 5, 6, 8, 9, 10, 13, 14, 15, 16, 17), None)
g4_3.add_edge((0, 4, 5, 6, 8, 9, 10, 12, 13, 14, 16, 17), (0, 4, 5, 6, 8, 10, 12, 13, 14, 15, 16, 17), None)
g4_3.add_edge((0, 4, 5, 6, 8, 9, 10, 12, 13, 14, 16, 17), (0, 4, 5, 6, 9, 10, 11, 12, 13, 14, 16, 17), None)
g4_3.add_edge((0, 4, 5, 6, 8, 9, 10, 12, 13, 14, 16, 17), (0, 5, 6, 7, 8, 9, 10, 12, 13, 14, 16, 17), None)
g4_3.add_edge((0, 4, 5, 6, 8, 9, 10, 12, 13, 14, 16, 17), (4, 5, 6, 8, 9, 10, 11, 12, 13, 14, 16, 17), None)
g4_3.add_edge((0, 4, 5, 6, 8, 9, 10, 13, 14, 15, 16, 17), (0, 4, 5, 6, 8, 10, 12, 13, 14, 15, 16, 17), None)
g4_3.add_edge((0, 4, 5, 6, 8, 9, 10, 13, 14, 15, 16, 17), (0, 4, 5, 6, 9, 10, 11, 13, 14, 15, 16, 17), None)
g4_3.add_edge((0, 4, 5, 6, 8, 9, 10, 13, 14, 15, 16, 17), (0, 5, 6, 7, 8, 9, 10, 13, 14, 15, 16, 17), None)
g4_3.add_edge((0, 4, 5, 6, 8, 9, 10, 13, 14, 15, 16, 17), (4, 5, 6, 8, 9, 10, 11, 13, 14, 15, 16, 17), None)
g4_3.add_edge((0, 4, 5, 6, 8, 10, 11, 12, 13, 15, 16, 17), (0, 4, 5, 6, 8, 10, 12, 13, 14, 15, 16, 17), None)
g4_3.add_edge((0, 4, 5, 6, 8, 10, 11, 12, 13, 15, 16, 17), (0, 4, 5, 6, 10, 11, 12, 13, 14, 15, 16, 17), None)
g4_3.add_edge((0, 4, 5, 6, 8, 10, 11, 12, 13, 15, 16, 17), (0, 5, 6, 7, 8, 10, 11, 12, 13, 15, 16, 17), None)
g4_3.add_edge((0, 4, 5, 6, 8, 10, 11, 12, 13, 15, 16, 17), (4, 5, 6, 8, 10, 11, 12, 13, 14, 15, 16, 17), None)
g4_3.add_edge((0, 4, 5, 6, 8, 10, 12, 13, 14, 15, 16, 17), (0, 4, 5, 6, 10, 11, 12, 13, 14, 15, 16, 17), None)
g4_3.add_edge((0, 4, 5, 6, 8, 10, 12, 13, 14, 15, 16, 17), (0, 5, 6, 7, 8, 10, 12, 13, 14, 15, 16, 17), None)
g4_3.add_edge((0, 4, 5, 6, 8, 10, 12, 13, 14, 15, 16, 17), (4, 5, 6, 8, 10, 11, 12, 13, 14, 15, 16, 17), None)
g4_3.add_edge((0, 4, 5, 6, 9, 10, 11, 12, 13, 14, 15, 16), (0, 4, 5, 6, 9, 10, 11, 12, 13, 14, 16, 17), None)
g4_3.add_edge((0, 4, 5, 6, 9, 10, 11, 12, 13, 14, 15, 16), (0, 4, 5, 6, 9, 10, 11, 13, 14, 15, 16, 17), None)
g4_3.add_edge((0, 4, 5, 6, 9, 10, 11, 12, 13, 14, 15, 16), (0, 4, 5, 6, 10, 11, 12, 13, 14, 15, 16, 17), None)
g4_3.add_edge((0, 4, 5, 6, 9, 10, 11, 12, 13, 14, 15, 16), (0, 5, 6, 7, 9, 10, 11, 12, 13, 14, 15, 16), None)
g4_3.add_edge((0, 4, 5, 6, 9, 10, 11, 12, 13, 14, 15, 16), (4, 5, 6, 8, 9, 10, 11, 12, 13, 14, 15, 16), None)
g4_3.add_edge((0, 4, 5, 6, 9, 10, 11, 12, 13, 14, 16, 17), (0, 4, 5, 6, 9, 10, 11, 13, 14, 15, 16, 17), None)
g4_3.add_edge((0, 4, 5, 6, 9, 10, 11, 12, 13, 14, 16, 17), (0, 4, 5, 6, 10, 11, 12, 13, 14, 15, 16, 17), None)
g4_3.add_edge((0, 4, 5, 6, 9, 10, 11, 12, 13, 14, 16, 17), (0, 5, 6, 7, 9, 10, 11, 12, 13, 14, 16, 17), None)
g4_3.add_edge((0, 4, 5, 6, 9, 10, 11, 12, 13, 14, 16, 17), (4, 5, 6, 8, 9, 10, 11, 12, 13, 14, 16, 17), None)
g4_3.add_edge((0, 4, 5, 6, 9, 10, 11, 13, 14, 15, 16, 17), (0, 4, 5, 6, 10, 11, 12, 13, 14, 15, 16, 17), None)
g4_3.add_edge((0, 4, 5, 6, 9, 10, 11, 13, 14, 15, 16, 17), (0, 5, 6, 7, 9, 10, 11, 13, 14, 15, 16, 17), None)
g4_3.add_edge((0, 4, 5, 6, 9, 10, 11, 13, 14, 15, 16, 17), (4, 5, 6, 8, 9, 10, 11, 13, 14, 15, 16, 17), None)
g4_3.add_edge((0, 4, 5, 6, 10, 11, 12, 13, 14, 15, 16, 17), (0, 5, 6, 7, 10, 11, 12, 13, 14, 15, 16, 17), None)
g4_3.add_edge((0, 4, 5, 6, 10, 11, 12, 13, 14, 15, 16, 17), (4, 5, 6, 8, 10, 11, 12, 13, 14, 15, 16, 17), None)
g4_3.add_edge((0, 5, 6, 7, 8, 9, 10, 11, 12, 13, 15, 16), (0, 5, 6, 7, 8, 9, 10, 11, 12, 13, 16, 17), None)
g4_3.add_edge((0, 5, 6, 7, 8, 9, 10, 11, 12, 13, 15, 16), (0, 5, 6, 7, 8, 9, 10, 11, 13, 15, 16, 17), None)
g4_3.add_edge((0, 5, 6, 7, 8, 9, 10, 11, 12, 13, 15, 16), (0, 5, 6, 7, 8, 9, 10, 12, 13, 14, 15, 16), None)
g4_3.add_edge((0, 5, 6, 7, 8, 9, 10, 11, 12, 13, 15, 16), (0, 5, 6, 7, 8, 10, 11, 12, 13, 15, 16, 17), None)
g4_3.add_edge((0, 5, 6, 7, 8, 9, 10, 11, 12, 13, 15, 16), (0, 5, 6, 7, 9, 10, 11, 12, 13, 14, 15, 16), None)
g4_3.add_edge((0, 5, 6, 7, 8, 9, 10, 11, 12, 13, 15, 16), (0, 5, 7, 8, 9, 10, 11, 12, 13, 15, 16, 17), None)
g4_3.add_edge((0, 5, 6, 7, 8, 9, 10, 11, 12, 13, 15, 16), (0, 6, 7, 8, 9, 10, 11, 12, 13, 14, 15, 16), None)
g4_3.add_edge((0, 5, 6, 7, 8, 9, 10, 11, 12, 13, 15, 16), (5, 6, 7, 8, 9, 10, 11, 12, 13, 14, 15, 16), None)
g4_3.add_edge((0, 5, 6, 7, 8, 9, 10, 11, 12, 13, 16, 17), (0, 5, 6, 7, 8, 9, 10, 11, 13, 15, 16, 17), None)
g4_3.add_edge((0, 5, 6, 7, 8, 9, 10, 11, 12, 13, 16, 17), (0, 5, 6, 7, 8, 9, 10, 12, 13, 14, 16, 17), None)
g4_3.add_edge((0, 5, 6, 7, 8, 9, 10, 11, 12, 13, 16, 17), (0, 5, 6, 7, 8, 10, 11, 12, 13, 15, 16, 17), None)
g4_3.add_edge((0, 5, 6, 7, 8, 9, 10, 11, 12, 13, 16, 17), (0, 5, 6, 7, 9, 10, 11, 12, 13, 14, 16, 17), None)
g4_3.add_edge((0, 5, 6, 7, 8, 9, 10, 11, 12, 13, 16, 17), (0, 5, 7, 8, 9, 10, 11, 12, 13, 15, 16, 17), None)
g4_3.add_edge((0, 5, 6, 7, 8, 9, 10, 11, 12, 13, 16, 17), (0, 6, 7, 8, 9, 10, 11, 12, 13, 14, 16, 17), None)
g4_3.add_edge((0, 5, 6, 7, 8, 9, 10, 11, 12, 13, 16, 17), (5, 6, 7, 8, 9, 10, 11, 12, 13, 14, 16, 17), None)
g4_3.add_edge((0, 5, 6, 7, 8, 9, 10, 11, 13, 15, 16, 17), (0, 5, 6, 7, 8, 9, 10, 13, 14, 15, 16, 17), None)
g4_3.add_edge((0, 5, 6, 7, 8, 9, 10, 11, 13, 15, 16, 17), (0, 5, 6, 7, 8, 10, 11, 12, 13, 15, 16, 17), None)
g4_3.add_edge((0, 5, 6, 7, 8, 9, 10, 11, 13, 15, 16, 17), (0, 5, 6, 7, 9, 10, 11, 13, 14, 15, 16, 17), None)
g4_3.add_edge((0, 5, 6, 7, 8, 9, 10, 11, 13, 15, 16, 17), (0, 5, 7, 8, 9, 10, 11, 12, 13, 15, 16, 17), None)
g4_3.add_edge((0, 5, 6, 7, 8, 9, 10, 11, 13, 15, 16, 17), (0, 6, 7, 8, 9, 10, 11, 13, 14, 15, 16, 17), None)
g4_3.add_edge((0, 5, 6, 7, 8, 9, 10, 11, 13, 15, 16, 17), (5, 6, 7, 8, 9, 10, 11, 13, 14, 15, 16, 17), None)
g4_3.add_edge((0, 5, 6, 7, 8, 9, 10, 12, 13, 14, 15, 16), (0, 5, 6, 7, 8, 9, 10, 12, 13, 14, 16, 17), None)
g4_3.add_edge((0, 5, 6, 7, 8, 9, 10, 12, 13, 14, 15, 16), (0, 5, 6, 7, 8, 9, 10, 13, 14, 15, 16, 17), None)
g4_3.add_edge((0, 5, 6, 7, 8, 9, 10, 12, 13, 14, 15, 16), (0, 5, 6, 7, 8, 10, 12, 13, 14, 15, 16, 17), None)
g4_3.add_edge((0, 5, 6, 7, 8, 9, 10, 12, 13, 14, 15, 16), (0, 5, 6, 7, 9, 10, 11, 12, 13, 14, 15, 16), None)
g4_3.add_edge((0, 5, 6, 7, 8, 9, 10, 12, 13, 14, 15, 16), (0, 5, 7, 8, 9, 10, 12, 13, 14, 15, 16, 17), None)
g4_3.add_edge((0, 5, 6, 7, 8, 9, 10, 12, 13, 14, 15, 16), (0, 6, 7, 8, 9, 10, 11, 12, 13, 14, 15, 16), None)
g4_3.add_edge((0, 5, 6, 7, 8, 9, 10, 12, 13, 14, 15, 16), (5, 6, 7, 8, 9, 10, 11, 12, 13, 14, 15, 16), None)
g4_3.add_edge((0, 5, 6, 7, 8, 9, 10, 12, 13, 14, 16, 17), (0, 5, 6, 7, 8, 9, 10, 13, 14, 15, 16, 17), None)
g4_3.add_edge((0, 5, 6, 7, 8, 9, 10, 12, 13, 14, 16, 17), (0, 5, 6, 7, 8, 10, 12, 13, 14, 15, 16, 17), None)
g4_3.add_edge((0, 5, 6, 7, 8, 9, 10, 12, 13, 14, 16, 17), (0, 5, 6, 7, 9, 10, 11, 12, 13, 14, 16, 17), None)
g4_3.add_edge((0, 5, 6, 7, 8, 9, 10, 12, 13, 14, 16, 17), (0, 5, 7, 8, 9, 10, 12, 13, 14, 15, 16, 17), None)
g4_3.add_edge((0, 5, 6, 7, 8, 9, 10, 12, 13, 14, 16, 17), (0, 6, 7, 8, 9, 10, 11, 12, 13, 14, 16, 17), None)
g4_3.add_edge((0, 5, 6, 7, 8, 9, 10, 12, 13, 14, 16, 17), (5, 6, 7, 8, 9, 10, 11, 12, 13, 14, 16, 17), None)
g4_3.add_edge((0, 5, 6, 7, 8, 9, 10, 13, 14, 15, 16, 17), (0, 5, 6, 7, 8, 10, 12, 13, 14, 15, 16, 17), None)
g4_3.add_edge((0, 5, 6, 7, 8, 9, 10, 13, 14, 15, 16, 17), (0, 5, 6, 7, 9, 10, 11, 13, 14, 15, 16, 17), None)
g4_3.add_edge((0, 5, 6, 7, 8, 9, 10, 13, 14, 15, 16, 17), (0, 5, 7, 8, 9, 10, 12, 13, 14, 15, 16, 17), None)
g4_3.add_edge((0, 5, 6, 7, 8, 9, 10, 13, 14, 15, 16, 17), (0, 6, 7, 8, 9, 10, 11, 13, 14, 15, 16, 17), None)
g4_3.add_edge((0, 5, 6, 7, 8, 9, 10, 13, 14, 15, 16, 17), (5, 6, 7, 8, 9, 10, 11, 13, 14, 15, 16, 17), None)
g4_3.add_edge((0, 5, 6, 7, 8, 10, 11, 12, 13, 15, 16, 17), (0, 5, 6, 7, 8, 10, 12, 13, 14, 15, 16, 17), None)
g4_3.add_edge((0, 5, 6, 7, 8, 10, 11, 12, 13, 15, 16, 17), (0, 5, 6, 7, 10, 11, 12, 13, 14, 15, 16, 17), None)
g4_3.add_edge((0, 5, 6, 7, 8, 10, 11, 12, 13, 15, 16, 17), (0, 5, 7, 8, 9, 10, 11, 12, 13, 15, 16, 17), None)
g4_3.add_edge((0, 5, 6, 7, 8, 10, 11, 12, 13, 15, 16, 17), (0, 6, 7, 8, 10, 11, 12, 13, 14, 15, 16, 17), None)
g4_3.add_edge((0, 5, 6, 7, 8, 10, 11, 12, 13, 15, 16, 17), (5, 6, 7, 8, 10, 11, 12, 13, 14, 15, 16, 17), None)
g4_3.add_edge((0, 5, 6, 7, 8, 10, 12, 13, 14, 15, 16, 17), (0, 5, 6, 7, 10, 11, 12, 13, 14, 15, 16, 17), None)
g4_3.add_edge((0, 5, 6, 7, 8, 10, 12, 13, 14, 15, 16, 17), (0, 5, 7, 8, 9, 10, 12, 13, 14, 15, 16, 17), None)
g4_3.add_edge((0, 5, 6, 7, 8, 10, 12, 13, 14, 15, 16, 17), (0, 6, 7, 8, 10, 11, 12, 13, 14, 15, 16, 17), None)
g4_3.add_edge((0, 5, 6, 7, 8, 10, 12, 13, 14, 15, 16, 17), (5, 6, 7, 8, 10, 11, 12, 13, 14, 15, 16, 17), None)
g4_3.add_edge((0, 5, 6, 7, 9, 10, 11, 12, 13, 14, 15, 16), (0, 5, 6, 7, 9, 10, 11, 12, 13, 14, 16, 17), None)
g4_3.add_edge((0, 5, 6, 7, 9, 10, 11, 12, 13, 14, 15, 16), (0, 5, 6, 7, 9, 10, 11, 13, 14, 15, 16, 17), None)
g4_3.add_edge((0, 5, 6, 7, 9, 10, 11, 12, 13, 14, 15, 16), (0, 5, 6, 7, 10, 11, 12, 13, 14, 15, 16, 17), None)
g4_3.add_edge((0, 5, 6, 7, 9, 10, 11, 12, 13, 14, 15, 16), (0, 5, 7, 9, 10, 11, 12, 13, 14, 15, 16, 17), None)
g4_3.add_edge((0, 5, 6, 7, 9, 10, 11, 12, 13, 14, 15, 16), (0, 6, 7, 8, 9, 10, 11, 12, 13, 14, 15, 16), None)
g4_3.add_edge((0, 5, 6, 7, 9, 10, 11, 12, 13, 14, 15, 16), (5, 6, 7, 8, 9, 10, 11, 12, 13, 14, 15, 16), None)
g4_3.add_edge((0, 5, 6, 7, 9, 10, 11, 12, 13, 14, 16, 17), (0, 5, 6, 7, 9, 10, 11, 13, 14, 15, 16, 17), None)
g4_3.add_edge((0, 5, 6, 7, 9, 10, 11, 12, 13, 14, 16, 17), (0, 5, 6, 7, 10, 11, 12, 13, 14, 15, 16, 17), None)
g4_3.add_edge((0, 5, 6, 7, 9, 10, 11, 12, 13, 14, 16, 17), (0, 5, 7, 9, 10, 11, 12, 13, 14, 15, 16, 17), None)
g4_3.add_edge((0, 5, 6, 7, 9, 10, 11, 12, 13, 14, 16, 17), (0, 6, 7, 8, 9, 10, 11, 12, 13, 14, 16, 17), None)
g4_3.add_edge((0, 5, 6, 7, 9, 10, 11, 12, 13, 14, 16, 17), (5, 6, 7, 8, 9, 10, 11, 12, 13, 14, 16, 17), None)
g4_3.add_edge((0, 5, 6, 7, 9, 10, 11, 13, 14, 15, 16, 17), (0, 5, 6, 7, 10, 11, 12, 13, 14, 15, 16, 17), None)
g4_3.add_edge((0, 5, 6, 7, 9, 10, 11, 13, 14, 15, 16, 17), (0, 5, 7, 9, 10, 11, 12, 13, 14, 15, 16, 17), None)
g4_3.add_edge((0, 5, 6, 7, 9, 10, 11, 13, 14, 15, 16, 17), (0, 6, 7, 8, 9, 10, 11, 13, 14, 15, 16, 17), None)
g4_3.add_edge((0, 5, 6, 7, 9, 10, 11, 13, 14, 15, 16, 17), (5, 6, 7, 8, 9, 10, 11, 13, 14, 15, 16, 17), None)
g4_3.add_edge((0, 5, 6, 7, 10, 11, 12, 13, 14, 15, 16, 17), (0, 5, 7, 9, 10, 11, 12, 13, 14, 15, 16, 17), None)
g4_3.add_edge((0, 5, 6, 7, 10, 11, 12, 13, 14, 15, 16, 17), (0, 6, 7, 8, 10, 11, 12, 13, 14, 15, 16, 17), None)
g4_3.add_edge((0, 5, 6, 7, 10, 11, 12, 13, 14, 15, 16, 17), (5, 6, 7, 8, 10, 11, 12, 13, 14, 15, 16, 17), None)
g4_3.add_edge((0, 5, 7, 8, 9, 10, 11, 12, 13, 15, 16, 17), (0, 5, 7, 8, 9, 10, 12, 13, 14, 15, 16, 17), None)
g4_3.add_edge((0, 5, 7, 8, 9, 10, 11, 12, 13, 15, 16, 17), (0, 5, 7, 9, 10, 11, 12, 13, 14, 15, 16, 17), None)
g4_3.add_edge((0, 5, 7, 8, 9, 10, 11, 12, 13, 15, 16, 17), (0, 7, 8, 9, 10, 11, 12, 13, 14, 15, 16, 17), None)
g4_3.add_edge((0, 5, 7, 8, 9, 10, 11, 12, 13, 15, 16, 17), (5, 7, 8, 9, 10, 11, 12, 13, 14, 15, 16, 17), None)
g4_3.add_edge((0, 5, 7, 8, 9, 10, 12, 13, 14, 15, 16, 17), (0, 5, 7, 9, 10, 11, 12, 13, 14, 15, 16, 17), None)
g4_3.add_edge((0, 5, 7, 8, 9, 10, 12, 13, 14, 15, 16, 17), (0, 7, 8, 9, 10, 11, 12, 13, 14, 15, 16, 17), None)
g4_3.add_edge((0, 5, 7, 8, 9, 10, 12, 13, 14, 15, 16, 17), (5, 7, 8, 9, 10, 11, 12, 13, 14, 15, 16, 17), None)
g4_3.add_edge((0, 5, 7, 9, 10, 11, 12, 13, 14, 15, 16, 17), (0, 7, 8, 9, 10, 11, 12, 13, 14, 15, 16, 17), None)
g4_3.add_edge((0, 5, 7, 9, 10, 11, 12, 13, 14, 15, 16, 17), (5, 7, 8, 9, 10, 11, 12, 13, 14, 15, 16, 17), None)
g4_3.add_edge((0, 6, 7, 8, 9, 10, 11, 12, 13, 14, 15, 16), (0, 6, 7, 8, 9, 10, 11, 12, 13, 14, 16, 17), None)
g4_3.add_edge((0, 6, 7, 8, 9, 10, 11, 12, 13, 14, 15, 16), (0, 6, 7, 8, 9, 10, 11, 13, 14, 15, 16, 17), None)
g4_3.add_edge((0, 6, 7, 8, 9, 10, 11, 12, 13, 14, 15, 16), (0, 6, 7, 8, 10, 11, 12, 13, 14, 15, 16, 17), None)
g4_3.add_edge((0, 6, 7, 8, 9, 10, 11, 12, 13, 14, 15, 16), (0, 7, 8, 9, 10, 11, 12, 13, 14, 15, 16, 17), None)
g4_3.add_edge((0, 6, 7, 8, 9, 10, 11, 12, 13, 14, 15, 16), (5, 6, 7, 8, 9, 10, 11, 12, 13, 14, 15, 16), None)
g4_3.add_edge((0, 6, 7, 8, 9, 10, 11, 12, 13, 14, 16, 17), (0, 6, 7, 8, 9, 10, 11, 13, 14, 15, 16, 17), None)
g4_3.add_edge((0, 6, 7, 8, 9, 10, 11, 12, 13, 14, 16, 17), (0, 6, 7, 8, 10, 11, 12, 13, 14, 15, 16, 17), None)
g4_3.add_edge((0, 6, 7, 8, 9, 10, 11, 12, 13, 14, 16, 17), (0, 7, 8, 9, 10, 11, 12, 13, 14, 15, 16, 17), None)
g4_3.add_edge((0, 6, 7, 8, 9, 10, 11, 12, 13, 14, 16, 17), (5, 6, 7, 8, 9, 10, 11, 12, 13, 14, 16, 17), None)
g4_3.add_edge((0, 6, 7, 8, 9, 10, 11, 13, 14, 15, 16, 17), (0, 6, 7, 8, 10, 11, 12, 13, 14, 15, 16, 17), None)
g4_3.add_edge((0, 6, 7, 8, 9, 10, 11, 13, 14, 15, 16, 17), (0, 7, 8, 9, 10, 11, 12, 13, 14, 15, 16, 17), None)
g4_3.add_edge((0, 6, 7, 8, 9, 10, 11, 13, 14, 15, 16, 17), (5, 6, 7, 8, 9, 10, 11, 13, 14, 15, 16, 17), None)
g4_3.add_edge((0, 6, 7, 8, 10, 11, 12, 13, 14, 15, 16, 17), (0, 7, 8, 9, 10, 11, 12, 13, 14, 15, 16, 17), None)
g4_3.add_edge((0, 6, 7, 8, 10, 11, 12, 13, 14, 15, 16, 17), (5, 6, 7, 8, 10, 11, 12, 13, 14, 15, 16, 17), None)
g4_3.add_edge((0, 7, 8, 9, 10, 11, 12, 13, 14, 15, 16, 17), (5, 7, 8, 9, 10, 11, 12, 13, 14, 15, 16, 17), None)
g4_3.add_edge((1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12), (1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 12, 17), None)
g4_3.add_edge((1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12), (1, 2, 3, 4, 5, 6, 7, 8, 9, 11, 12, 13), None)
g4_3.add_edge((1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12), (1, 2, 3, 4, 5, 6, 7, 9, 10, 11, 12, 17), None)
g4_3.add_edge((1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12), (1, 2, 3, 4, 5, 6, 8, 9, 10, 11, 12, 13), None)
g4_3.add_edge((1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12), (1, 2, 3, 4, 6, 7, 8, 9, 10, 11, 12, 17), None)
g4_3.add_edge((1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12), (1, 2, 3, 5, 6, 7, 8, 9, 10, 11, 12, 13), None)
g4_3.add_edge((1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12), (1, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 17), None)
g4_3.add_edge((1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12), (2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13), None)
g4_3.add_edge((1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 12, 17), (1, 2, 3, 4, 5, 6, 7, 8, 9, 12, 14, 17), None)
g4_3.add_edge((1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 12, 17), (1, 2, 3, 4, 5, 6, 7, 9, 10, 11, 12, 17), None)
g4_3.add_edge((1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 12, 17), (1, 2, 3, 4, 5, 6, 8, 9, 10, 12, 14, 17), None)
g4_3.add_edge((1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 12, 17), (1, 2, 3, 4, 6, 7, 8, 9, 10, 11, 12, 17), None)
g4_3.add_edge((1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 12, 17), (1, 2, 3, 5, 6, 7, 8, 9, 10, 12, 14, 17), None)
g4_3.add_edge((1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 12, 17), (1, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 17), None)
g4_3.add_edge((1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 12, 17), (2, 3, 4, 5, 6, 7, 8, 9, 10, 12, 14, 17), None)
g4_3.add_edge((1, 2, 3, 4, 5, 6, 7, 8, 9, 11, 12, 13), (1, 2, 3, 4, 5, 6, 7, 8, 9, 11, 13, 15), None)
g4_3.add_edge((1, 2, 3, 4, 5, 6, 7, 8, 9, 11, 12, 13), (1, 2, 3, 4, 5, 6, 7, 8, 9, 12, 13, 14), None)
g4_3.add_edge((1, 2, 3, 4, 5, 6, 7, 8, 9, 11, 12, 13), (1, 2, 3, 4, 5, 6, 7, 9, 11, 12, 13, 17), None)
g4_3.add_edge((1, 2, 3, 4, 5, 6, 7, 8, 9, 11, 12, 13), (1, 2, 3, 4, 5, 6, 8, 9, 10, 11, 12, 13), None)
g4_3.add_edge((1, 2, 3, 4, 5, 6, 7, 8, 9, 11, 12, 13), (1, 2, 3, 4, 6, 7, 8, 9, 11, 12, 13, 17), None)
g4_3.add_edge((1, 2, 3, 4, 5, 6, 7, 8, 9, 11, 12, 13), (1, 2, 3, 5, 6, 7, 8, 9, 10, 11, 12, 13), None)
g4_3.add_edge((1, 2, 3, 4, 5, 6, 7, 8, 9, 11, 12, 13), (1, 3, 4, 5, 6, 7, 8, 9, 11, 12, 13, 17), None)
g4_3.add_edge((1, 2, 3, 4, 5, 6, 7, 8, 9, 11, 12, 13), (2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13), None)
g4_3.add_edge((1, 2, 3, 4, 5, 6, 7, 8, 9, 11, 13, 15), (1, 2, 3, 4, 5, 6, 7, 8, 9, 13, 14, 15), None)
g4_3.add_edge((1, 2, 3, 4, 5, 6, 7, 8, 9, 11, 13, 15), (1, 2, 3, 4, 5, 6, 7, 9, 11, 13, 15, 17), None)
g4_3.add_edge((1, 2, 3, 4, 5, 6, 7, 8, 9, 11, 13, 15), (1, 2, 3, 4, 5, 6, 8, 9, 10, 11, 13, 15), None)
g4_3.add_edge((1, 2, 3, 4, 5, 6, 7, 8, 9, 11, 13, 15), (1, 2, 3, 4, 6, 7, 8, 9, 11, 13, 15, 17), None)
g4_3.add_edge((1, 2, 3, 4, 5, 6, 7, 8, 9, 11, 13, 15), (1, 2, 3, 5, 6, 7, 8, 9, 10, 11, 13, 15), None)
g4_3.add_edge((1, 2, 3, 4, 5, 6, 7, 8, 9, 11, 13, 15), (1, 3, 4, 5, 6, 7, 8, 9, 11, 13, 15, 17), None)
g4_3.add_edge((1, 2, 3, 4, 5, 6, 7, 8, 9, 11, 13, 15), (2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 13, 15), None)
g4_3.add_edge((1, 2, 3, 4, 5, 6, 7, 8, 9, 12, 13, 14), (1, 2, 3, 4, 5, 6, 7, 8, 9, 12, 14, 17), None)
g4_3.add_edge((1, 2, 3, 4, 5, 6, 7, 8, 9, 12, 13, 14), (1, 2, 3, 4, 5, 6, 7, 8, 9, 13, 14, 15), None)
g4_3.add_edge((1, 2, 3, 4, 5, 6, 7, 8, 9, 12, 13, 14), (1, 2, 3, 4, 5, 6, 7, 9, 12, 13, 14, 17), None)
g4_3.add_edge((1, 2, 3, 4, 5, 6, 7, 8, 9, 12, 13, 14), (1, 2, 3, 4, 5, 6, 8, 9, 10, 12, 13, 14), None)
g4_3.add_edge((1, 2, 3, 4, 5, 6, 7, 8, 9, 12, 13, 14), (1, 2, 3, 4, 6, 7, 8, 9, 12, 13, 14, 17), None)
g4_3.add_edge((1, 2, 3, 4, 5, 6, 7, 8, 9, 12, 13, 14), (1, 2, 3, 5, 6, 7, 8, 9, 10, 12, 13, 14), None)
g4_3.add_edge((1, 2, 3, 4, 5, 6, 7, 8, 9, 12, 13, 14), (1, 3, 4, 5, 6, 7, 8, 9, 12, 13, 14, 17), None)
g4_3.add_edge((1, 2, 3, 4, 5, 6, 7, 8, 9, 12, 13, 14), (2, 3, 4, 5, 6, 7, 8, 9, 10, 12, 13, 14), None)
g4_3.add_edge((1, 2, 3, 4, 5, 6, 7, 8, 9, 12, 14, 17), (1, 2, 3, 4, 5, 6, 7, 8, 9, 14, 16, 17), None)
g4_3.add_edge((1, 2, 3, 4, 5, 6, 7, 8, 9, 12, 14, 17), (1, 2, 3, 4, 5, 6, 7, 9, 12, 13, 14, 17), None)
g4_3.add_edge((1, 2, 3, 4, 5, 6, 7, 8, 9, 12, 14, 17), (1, 2, 3, 4, 5, 6, 8, 9, 10, 12, 14, 17), None)
g4_3.add_edge((1, 2, 3, 4, 5, 6, 7, 8, 9, 12, 14, 17), (1, 2, 3, 4, 6, 7, 8, 9, 12, 13, 14, 17), None)
g4_3.add_edge((1, 2, 3, 4, 5, 6, 7, 8, 9, 12, 14, 17), (1, 2, 3, 5, 6, 7, 8, 9, 10, 12, 14, 17), None)
g4_3.add_edge((1, 2, 3, 4, 5, 6, 7, 8, 9, 12, 14, 17), (1, 3, 4, 5, 6, 7, 8, 9, 12, 13, 14, 17), None)
g4_3.add_edge((1, 2, 3, 4, 5, 6, 7, 8, 9, 12, 14, 17), (2, 3, 4, 5, 6, 7, 8, 9, 10, 12, 14, 17), None)
g4_3.add_edge((1, 2, 3, 4, 5, 6, 7, 8, 9, 13, 14, 15), (1, 2, 3, 4, 5, 6, 7, 8, 9, 14, 15, 16), None)
g4_3.add_edge((1, 2, 3, 4, 5, 6, 7, 8, 9, 13, 14, 15), (1, 2, 3, 4, 5, 6, 7, 9, 13, 14, 15, 17), None)
g4_3.add_edge((1, 2, 3, 4, 5, 6, 7, 8, 9, 13, 14, 15), (1, 2, 3, 4, 5, 6, 8, 9, 10, 13, 14, 15), None)
g4_3.add_edge((1, 2, 3, 4, 5, 6, 7, 8, 9, 13, 14, 15), (1, 2, 3, 4, 6, 7, 8, 9, 13, 14, 15, 17), None)
g4_3.add_edge((1, 2, 3, 4, 5, 6, 7, 8, 9, 13, 14, 15), (1, 2, 3, 5, 6, 7, 8, 9, 10, 13, 14, 15), None)
g4_3.add_edge((1, 2, 3, 4, 5, 6, 7, 8, 9, 13, 14, 15), (1, 3, 4, 5, 6, 7, 8, 9, 13, 14, 15, 17), None)
g4_3.add_edge((1, 2, 3, 4, 5, 6, 7, 8, 9, 13, 14, 15), (2, 3, 4, 5, 6, 7, 8, 9, 10, 13, 14, 15), None)
g4_3.add_edge((1, 2, 3, 4, 5, 6, 7, 8, 9, 14, 15, 16), (1, 2, 3, 4, 5, 6, 7, 8, 9, 14, 16, 17), None)
g4_3.add_edge((1, 2, 3, 4, 5, 6, 7, 8, 9, 14, 15, 16), (1, 2, 3, 4, 5, 6, 7, 9, 14, 15, 16, 17), None)
g4_3.add_edge((1, 2, 3, 4, 5, 6, 7, 8, 9, 14, 15, 16), (1, 2, 3, 4, 5, 6, 8, 9, 10, 14, 15, 16), None)
g4_3.add_edge((1, 2, 3, 4, 5, 6, 7, 8, 9, 14, 15, 16), (1, 2, 3, 4, 6, 7, 8, 9, 14, 15, 16, 17), None)
g4_3.add_edge((1, 2, 3, 4, 5, 6, 7, 8, 9, 14, 15, 16), (1, 2, 3, 5, 6, 7, 8, 9, 10, 14, 15, 16), None)
g4_3.add_edge((1, 2, 3, 4, 5, 6, 7, 8, 9, 14, 15, 16), (1, 3, 4, 5, 6, 7, 8, 9, 14, 15, 16, 17), None)
g4_3.add_edge((1, 2, 3, 4, 5, 6, 7, 8, 9, 14, 15, 16), (2, 3, 4, 5, 6, 7, 8, 9, 10, 14, 15, 16), None)
g4_3.add_edge((1, 2, 3, 4, 5, 6, 7, 8, 9, 14, 16, 17), (1, 2, 3, 4, 5, 6, 7, 9, 14, 15, 16, 17), None)
g4_3.add_edge((1, 2, 3, 4, 5, 6, 7, 8, 9, 14, 16, 17), (1, 2, 3, 4, 5, 6, 8, 9, 10, 14, 16, 17), None)
g4_3.add_edge((1, 2, 3, 4, 5, 6, 7, 8, 9, 14, 16, 17), (1, 2, 3, 4, 6, 7, 8, 9, 14, 15, 16, 17), None)
g4_3.add_edge((1, 2, 3, 4, 5, 6, 7, 8, 9, 14, 16, 17), (1, 2, 3, 5, 6, 7, 8, 9, 10, 14, 16, 17), None)
g4_3.add_edge((1, 2, 3, 4, 5, 6, 7, 8, 9, 14, 16, 17), (1, 3, 4, 5, 6, 7, 8, 9, 14, 15, 16, 17), None)
g4_3.add_edge((1, 2, 3, 4, 5, 6, 7, 8, 9, 14, 16, 17), (2, 3, 4, 5, 6, 7, 8, 9, 10, 14, 16, 17), None)
g4_3.add_edge((1, 2, 3, 4, 5, 6, 7, 9, 10, 11, 12, 17), (1, 2, 3, 4, 5, 6, 7, 9, 11, 12, 13, 17), None)
g4_3.add_edge((1, 2, 3, 4, 5, 6, 7, 9, 10, 11, 12, 17), (1, 2, 3, 4, 5, 6, 9, 10, 11, 12, 14, 17), None)
g4_3.add_edge((1, 2, 3, 4, 5, 6, 7, 9, 10, 11, 12, 17), (1, 2, 3, 4, 6, 7, 8, 9, 10, 11, 12, 17), None)
g4_3.add_edge((1, 2, 3, 4, 5, 6, 7, 9, 10, 11, 12, 17), (1, 2, 3, 5, 6, 7, 9, 10, 11, 12, 14, 17), None)
g4_3.add_edge((1, 2, 3, 4, 5, 6, 7, 9, 10, 11, 12, 17), (1, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 17), None)
g4_3.add_edge((1, 2, 3, 4, 5, 6, 7, 9, 10, 11, 12, 17), (2, 3, 4, 5, 6, 7, 9, 10, 11, 12, 14, 17), None)
g4_3.add_edge((1, 2, 3, 4, 5, 6, 7, 9, 11, 12, 13, 17), (1, 2, 3, 4, 5, 6, 7, 9, 11, 13, 15, 17), None)
g4_3.add_edge((1, 2, 3, 4, 5, 6, 7, 9, 11, 12, 13, 17), (1, 2, 3, 4, 5, 6, 7, 9, 12, 13, 14, 17), None)
g4_3.add_edge((1, 2, 3, 4, 5, 6, 7, 9, 11, 12, 13, 17), (1, 2, 3, 4, 5, 6, 9, 11, 12, 13, 14, 17), None)
g4_3.add_edge((1, 2, 3, 4, 5, 6, 7, 9, 11, 12, 13, 17), (1, 2, 3, 4, 6, 7, 8, 9, 11, 12, 13, 17), None)
g4_3.add_edge((1, 2, 3, 4, 5, 6, 7, 9, 11, 12, 13, 17), (1, 2, 3, 5, 6, 7, 9, 11, 12, 13, 14, 17), None)
g4_3.add_edge((1, 2, 3, 4, 5, 6, 7, 9, 11, 12, 13, 17), (1, 3, 4, 5, 6, 7, 8, 9, 11, 12, 13, 17), None)
g4_3.add_edge((1, 2, 3, 4, 5, 6, 7, 9, 11, 12, 13, 17), (2, 3, 4, 5, 6, 7, 9, 11, 12, 13, 14, 17), None)
g4_3.add_edge((1, 2, 3, 4, 5, 6, 7, 9, 11, 13, 15, 17), (1, 2, 3, 4, 5, 6, 7, 9, 13, 14, 15, 17), None)
g4_3.add_edge((1, 2, 3, 4, 5, 6, 7, 9, 11, 13, 15, 17), (1, 2, 3, 4, 5, 6, 9, 11, 13, 14, 15, 17), None)
g4_3.add_edge((1, 2, 3, 4, 5, 6, 7, 9, 11, 13, 15, 17), (1, 2, 3, 4, 6, 7, 8, 9, 11, 13, 15, 17), None)
g4_3.add_edge((1, 2, 3, 4, 5, 6, 7, 9, 11, 13, 15, 17), (1, 2, 3, 5, 6, 7, 9, 11, 13, 14, 15, 17), None)
g4_3.add_edge((1, 2, 3, 4, 5, 6, 7, 9, 11, 13, 15, 17), (1, 3, 4, 5, 6, 7, 8, 9, 11, 13, 15, 17), None)
g4_3.add_edge((1, 2, 3, 4, 5, 6, 7, 9, 11, 13, 15, 17), (2, 3, 4, 5, 6, 7, 9, 11, 13, 14, 15, 17), None)
g4_3.add_edge((1, 2, 3, 4, 5, 6, 7, 9, 12, 13, 14, 17), (1, 2, 3, 4, 5, 6, 7, 9, 13, 14, 15, 17), None)
g4_3.add_edge((1, 2, 3, 4, 5, 6, 7, 9, 12, 13, 14, 17), (1, 2, 3, 4, 5, 6, 9, 11, 12, 13, 14, 17), None)
g4_3.add_edge((1, 2, 3, 4, 5, 6, 7, 9, 12, 13, 14, 17), (1, 2, 3, 4, 6, 7, 8, 9, 12, 13, 14, 17), None)
g4_3.add_edge((1, 2, 3, 4, 5, 6, 7, 9, 12, 13, 14, 17), (1, 2, 3, 5, 6, 7, 9, 11, 12, 13, 14, 17), None)
g4_3.add_edge((1, 2, 3, 4, 5, 6, 7, 9, 12, 13, 14, 17), (1, 3, 4, 5, 6, 7, 8, 9, 12, 13, 14, 17), None)
g4_3.add_edge((1, 2, 3, 4, 5, 6, 7, 9, 12, 13, 14, 17), (2, 3, 4, 5, 6, 7, 9, 11, 12, 13, 14, 17), None)
g4_3.add_edge((1, 2, 3, 4, 5, 6, 7, 9, 13, 14, 15, 17), (1, 2, 3, 4, 5, 6, 7, 9, 14, 15, 16, 17), None)
g4_3.add_edge((1, 2, 3, 4, 5, 6, 7, 9, 13, 14, 15, 17), (1, 2, 3, 4, 5, 6, 9, 11, 13, 14, 15, 17), None)
g4_3.add_edge((1, 2, 3, 4, 5, 6, 7, 9, 13, 14, 15, 17), (1, 2, 3, 4, 6, 7, 8, 9, 13, 14, 15, 17), None)
g4_3.add_edge((1, 2, 3, 4, 5, 6, 7, 9, 13, 14, 15, 17), (1, 2, 3, 5, 6, 7, 9, 11, 13, 14, 15, 17), None)
g4_3.add_edge((1, 2, 3, 4, 5, 6, 7, 9, 13, 14, 15, 17), (1, 3, 4, 5, 6, 7, 8, 9, 13, 14, 15, 17), None)
g4_3.add_edge((1, 2, 3, 4, 5, 6, 7, 9, 13, 14, 15, 17), (2, 3, 4, 5, 6, 7, 9, 11, 13, 14, 15, 17), None)
g4_3.add_edge((1, 2, 3, 4, 5, 6, 7, 9, 14, 15, 16, 17), (1, 2, 3, 4, 5, 6, 9, 11, 14, 15, 16, 17), None)
g4_3.add_edge((1, 2, 3, 4, 5, 6, 7, 9, 14, 15, 16, 17), (1, 2, 3, 4, 6, 7, 8, 9, 14, 15, 16, 17), None)
g4_3.add_edge((1, 2, 3, 4, 5, 6, 7, 9, 14, 15, 16, 17), (1, 2, 3, 5, 6, 7, 9, 11, 14, 15, 16, 17), None)
g4_3.add_edge((1, 2, 3, 4, 5, 6, 7, 9, 14, 15, 16, 17), (1, 3, 4, 5, 6, 7, 8, 9, 14, 15, 16, 17), None)
g4_3.add_edge((1, 2, 3, 4, 5, 6, 7, 9, 14, 15, 16, 17), (2, 3, 4, 5, 6, 7, 9, 11, 14, 15, 16, 17), None)
g4_3.add_edge((1, 2, 3, 4, 5, 6, 8, 9, 10, 11, 12, 13), (1, 2, 3, 4, 5, 6, 8, 9, 10, 11, 13, 15), None)
g4_3.add_edge((1, 2, 3, 4, 5, 6, 8, 9, 10, 11, 12, 13), (1, 2, 3, 4, 5, 6, 8, 9, 10, 12, 13, 14), None)
g4_3.add_edge((1, 2, 3, 4, 5, 6, 8, 9, 10, 11, 12, 13), (1, 2, 3, 4, 5, 6, 8, 10, 11, 12, 13, 15), None)
g4_3.add_edge((1, 2, 3, 4, 5, 6, 8, 9, 10, 11, 12, 13), (1, 2, 3, 4, 5, 6, 9, 10, 11, 12, 13, 14), None)
g4_3.add_edge((1, 2, 3, 4, 5, 6, 8, 9, 10, 11, 12, 13), (1, 2, 3, 4, 6, 8, 9, 10, 11, 12, 13, 17), None)
g4_3.add_edge((1, 2, 3, 4, 5, 6, 8, 9, 10, 11, 12, 13), (1, 2, 3, 5, 6, 7, 8, 9, 10, 11, 12, 13), None)
g4_3.add_edge((1, 2, 3, 4, 5, 6, 8, 9, 10, 11, 12, 13), (1, 3, 4, 5, 6, 8, 9, 10, 11, 12, 13, 17), None)
g4_3.add_edge((1, 2, 3, 4, 5, 6, 8, 9, 10, 11, 12, 13), (2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13), None)
g4_3.add_edge((1, 2, 3, 4, 5, 6, 8, 9, 10, 11, 13, 15), (1, 2, 3, 4, 5, 6, 8, 9, 10, 13, 14, 15), None)
g4_3.add_edge((1, 2, 3, 4, 5, 6, 8, 9, 10, 11, 13, 15), (1, 2, 3, 4, 5, 6, 8, 10, 11, 12, 13, 15), None)
g4_3.add_edge((1, 2, 3, 4, 5, 6, 8, 9, 10, 11, 13, 15), (1, 2, 3, 4, 5, 6, 9, 10, 11, 13, 14, 15), None)
g4_3.add_edge((1, 2, 3, 4, 5, 6, 8, 9, 10, 11, 13, 15), (1, 2, 3, 4, 6, 8, 9, 10, 11, 13, 15, 17), None)
g4_3.add_edge((1, 2, 3, 4, 5, 6, 8, 9, 10, 11, 13, 15), (1, 2, 3, 5, 6, 7, 8, 9, 10, 11, 13, 15), None)
g4_3.add_edge((1, 2, 3, 4, 5, 6, 8, 9, 10, 11, 13, 15), (1, 3, 4, 5, 6, 8, 9, 10, 11, 13, 15, 17), None)
g4_3.add_edge((1, 2, 3, 4, 5, 6, 8, 9, 10, 11, 13, 15), (2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 13, 15), None)
g4_3.add_edge((1, 2, 3, 4, 5, 6, 8, 9, 10, 12, 13, 14), (1, 2, 3, 4, 5, 6, 8, 9, 10, 12, 14, 17), None)
g4_3.add_edge((1, 2, 3, 4, 5, 6, 8, 9, 10, 12, 13, 14), (1, 2, 3, 4, 5, 6, 8, 9, 10, 13, 14, 15), None)
g4_3.add_edge((1, 2, 3, 4, 5, 6, 8, 9, 10, 12, 13, 14), (1, 2, 3, 4, 5, 6, 8, 10, 12, 13, 14, 15), None)
g4_3.add_edge((1, 2, 3, 4, 5, 6, 8, 9, 10, 12, 13, 14), (1, 2, 3, 4, 5, 6, 9, 10, 11, 12, 13, 14), None)
g4_3.add_edge((1, 2, 3, 4, 5, 6, 8, 9, 10, 12, 13, 14), (1, 2, 3, 4, 6, 8, 9, 10, 12, 13, 14, 17), None)
g4_3.add_edge((1, 2, 3, 4, 5, 6, 8, 9, 10, 12, 13, 14), (1, 2, 3, 5, 6, 7, 8, 9, 10, 12, 13, 14), None)
g4_3.add_edge((1, 2, 3, 4, 5, 6, 8, 9, 10, 12, 13, 14), (1, 3, 4, 5, 6, 8, 9, 10, 12, 13, 14, 17), None)
g4_3.add_edge((1, 2, 3, 4, 5, 6, 8, 9, 10, 12, 13, 14), (2, 3, 4, 5, 6, 7, 8, 9, 10, 12, 13, 14), None)
g4_3.add_edge((1, 2, 3, 4, 5, 6, 8, 9, 10, 12, 14, 17), (1, 2, 3, 4, 5, 6, 8, 9, 10, 14, 16, 17), None)
g4_3.add_edge((1, 2, 3, 4, 5, 6, 8, 9, 10, 12, 14, 17), (1, 2, 3, 4, 5, 6, 8, 10, 12, 14, 16, 17), None)
g4_3.add_edge((1, 2, 3, 4, 5, 6, 8, 9, 10, 12, 14, 17), (1, 2, 3, 4, 5, 6, 9, 10, 11, 12, 14, 17), None)
g4_3.add_edge((1, 2, 3, 4, 5, 6, 8, 9, 10, 12, 14, 17), (1, 2, 3, 4, 6, 8, 9, 10, 12, 13, 14, 17), None)
g4_3.add_edge((1, 2, 3, 4, 5, 6, 8, 9, 10, 12, 14, 17), (1, 2, 3, 5, 6, 7, 8, 9, 10, 12, 14, 17), None)
g4_3.add_edge((1, 2, 3, 4, 5, 6, 8, 9, 10, 12, 14, 17), (1, 3, 4, 5, 6, 8, 9, 10, 12, 13, 14, 17), None)
g4_3.add_edge((1, 2, 3, 4, 5, 6, 8, 9, 10, 12, 14, 17), (2, 3, 4, 5, 6, 7, 8, 9, 10, 12, 14, 17), None)
g4_3.add_edge((1, 2, 3, 4, 5, 6, 8, 9, 10, 13, 14, 15), (1, 2, 3, 4, 5, 6, 8, 9, 10, 14, 15, 16), None)
g4_3.add_edge((1, 2, 3, 4, 5, 6, 8, 9, 10, 13, 14, 15), (1, 2, 3, 4, 5, 6, 8, 10, 12, 13, 14, 15), None)
g4_3.add_edge((1, 2, 3, 4, 5, 6, 8, 9, 10, 13, 14, 15), (1, 2, 3, 4, 5, 6, 9, 10, 11, 13, 14, 15), None)
g4_3.add_edge((1, 2, 3, 4, 5, 6, 8, 9, 10, 13, 14, 15), (1, 2, 3, 4, 6, 8, 9, 10, 13, 14, 15, 17), None)
g4_3.add_edge((1, 2, 3, 4, 5, 6, 8, 9, 10, 13, 14, 15), (1, 2, 3, 5, 6, 7, 8, 9, 10, 13, 14, 15), None)
g4_3.add_edge((1, 2, 3, 4, 5, 6, 8, 9, 10, 13, 14, 15), (1, 3, 4, 5, 6, 8, 9, 10, 13, 14, 15, 17), None)
g4_3.add_edge((1, 2, 3, 4, 5, 6, 8, 9, 10, 13, 14, 15), (2, 3, 4, 5, 6, 7, 8, 9, 10, 13, 14, 15), None)
g4_3.add_edge((1, 2, 3, 4, 5, 6, 8, 9, 10, 14, 15, 16), (1, 2, 3, 4, 5, 6, 8, 9, 10, 14, 16, 17), None)
g4_3.add_edge((1, 2, 3, 4, 5, 6, 8, 9, 10, 14, 15, 16), (1, 2, 3, 4, 5, 6, 8, 10, 12, 14, 15, 16), None)
g4_3.add_edge((1, 2, 3, 4, 5, 6, 8, 9, 10, 14, 15, 16), (1, 2, 3, 4, 5, 6, 9, 10, 11, 14, 15, 16), None)
g4_3.add_edge((1, 2, 3, 4, 5, 6, 8, 9, 10, 14, 15, 16), (1, 2, 3, 4, 6, 8, 9, 10, 14, 15, 16, 17), None)
g4_3.add_edge((1, 2, 3, 4, 5, 6, 8, 9, 10, 14, 15, 16), (1, 2, 3, 5, 6, 7, 8, 9, 10, 14, 15, 16), None)
g4_3.add_edge((1, 2, 3, 4, 5, 6, 8, 9, 10, 14, 15, 16), (1, 3, 4, 5, 6, 8, 9, 10, 14, 15, 16, 17), None)
g4_3.add_edge((1, 2, 3, 4, 5, 6, 8, 9, 10, 14, 15, 16), (2, 3, 4, 5, 6, 7, 8, 9, 10, 14, 15, 16), None)
g4_3.add_edge((1, 2, 3, 4, 5, 6, 8, 9, 10, 14, 16, 17), (1, 2, 3, 4, 5, 6, 8, 10, 12, 14, 16, 17), None)
g4_3.add_edge((1, 2, 3, 4, 5, 6, 8, 9, 10, 14, 16, 17), (1, 2, 3, 4, 5, 6, 9, 10, 11, 14, 16, 17), None)
g4_3.add_edge((1, 2, 3, 4, 5, 6, 8, 9, 10, 14, 16, 17), (1, 2, 3, 4, 6, 8, 9, 10, 14, 15, 16, 17), None)
g4_3.add_edge((1, 2, 3, 4, 5, 6, 8, 9, 10, 14, 16, 17), (1, 2, 3, 5, 6, 7, 8, 9, 10, 14, 16, 17), None)
g4_3.add_edge((1, 2, 3, 4, 5, 6, 8, 9, 10, 14, 16, 17), (1, 3, 4, 5, 6, 8, 9, 10, 14, 15, 16, 17), None)
g4_3.add_edge((1, 2, 3, 4, 5, 6, 8, 9, 10, 14, 16, 17), (2, 3, 4, 5, 6, 7, 8, 9, 10, 14, 16, 17), None)
g4_3.add_edge((1, 2, 3, 4, 5, 6, 8, 10, 11, 12, 13, 15), (1, 2, 3, 4, 5, 6, 8, 10, 12, 13, 14, 15), None)
g4_3.add_edge((1, 2, 3, 4, 5, 6, 8, 10, 11, 12, 13, 15), (1, 2, 3, 4, 5, 6, 10, 11, 12, 13, 14, 15), None)
g4_3.add_edge((1, 2, 3, 4, 5, 6, 8, 10, 11, 12, 13, 15), (1, 2, 3, 4, 6, 8, 10, 11, 12, 13, 15, 17), None)
g4_3.add_edge((1, 2, 3, 4, 5, 6, 8, 10, 11, 12, 13, 15), (1, 2, 3, 5, 6, 7, 8, 10, 11, 12, 13, 15), None)
g4_3.add_edge((1, 2, 3, 4, 5, 6, 8, 10, 11, 12, 13, 15), (1, 3, 4, 5, 6, 8, 10, 11, 12, 13, 15, 17), None)
g4_3.add_edge((1, 2, 3, 4, 5, 6, 8, 10, 11, 12, 13, 15), (2, 3, 4, 5, 6, 7, 8, 10, 11, 12, 13, 15), None)
g4_3.add_edge((1, 2, 3, 4, 5, 6, 8, 10, 12, 13, 14, 15), (1, 2, 3, 4, 5, 6, 8, 10, 12, 14, 15, 16), None)
g4_3.add_edge((1, 2, 3, 4, 5, 6, 8, 10, 12, 13, 14, 15), (1, 2, 3, 4, 5, 6, 10, 11, 12, 13, 14, 15), None)
g4_3.add_edge((1, 2, 3, 4, 5, 6, 8, 10, 12, 13, 14, 15), (1, 2, 3, 4, 6, 8, 10, 12, 13, 14, 15, 17), None)
g4_3.add_edge((1, 2, 3, 4, 5, 6, 8, 10, 12, 13, 14, 15), (1, 2, 3, 5, 6, 7, 8, 10, 12, 13, 14, 15), None)
g4_3.add_edge((1, 2, 3, 4, 5, 6, 8, 10, 12, 13, 14, 15), (1, 3, 4, 5, 6, 8, 10, 12, 13, 14, 15, 17), None)
g4_3.add_edge((1, 2, 3, 4, 5, 6, 8, 10, 12, 13, 14, 15), (2, 3, 4, 5, 6, 7, 8, 10, 12, 13, 14, 15), None)
g4_3.add_edge((1, 2, 3, 4, 5, 6, 8, 10, 12, 14, 15, 16), (1, 2, 3, 4, 5, 6, 8, 10, 12, 14, 16, 17), None)
g4_3.add_edge((1, 2, 3, 4, 5, 6, 8, 10, 12, 14, 15, 16), (1, 2, 3, 4, 5, 6, 10, 11, 12, 14, 15, 16), None)
g4_3.add_edge((1, 2, 3, 4, 5, 6, 8, 10, 12, 14, 15, 16), (1, 2, 3, 4, 6, 8, 10, 12, 14, 15, 16, 17), None)
g4_3.add_edge((1, 2, 3, 4, 5, 6, 8, 10, 12, 14, 15, 16), (1, 2, 3, 5, 6, 7, 8, 10, 12, 14, 15, 16), None)
g4_3.add_edge((1, 2, 3, 4, 5, 6, 8, 10, 12, 14, 15, 16), (1, 3, 4, 5, 6, 8, 10, 12, 14, 15, 16, 17), None)
g4_3.add_edge((1, 2, 3, 4, 5, 6, 8, 10, 12, 14, 15, 16), (2, 3, 4, 5, 6, 7, 8, 10, 12, 14, 15, 16), None)
g4_3.add_edge((1, 2, 3, 4, 5, 6, 8, 10, 12, 14, 16, 17), (1, 2, 3, 4, 5, 6, 10, 11, 12, 14, 16, 17), None)
g4_3.add_edge((1, 2, 3, 4, 5, 6, 8, 10, 12, 14, 16, 17), (1, 2, 3, 4, 6, 8, 10, 12, 14, 15, 16, 17), None)
g4_3.add_edge((1, 2, 3, 4, 5, 6, 8, 10, 12, 14, 16, 17), (1, 2, 3, 5, 6, 7, 8, 10, 12, 14, 16, 17), None)
g4_3.add_edge((1, 2, 3, 4, 5, 6, 8, 10, 12, 14, 16, 17), (1, 3, 4, 5, 6, 8, 10, 12, 14, 15, 16, 17), None)
g4_3.add_edge((1, 2, 3, 4, 5, 6, 8, 10, 12, 14, 16, 17), (2, 3, 4, 5, 6, 7, 8, 10, 12, 14, 16, 17), None)
g4_3.add_edge((1, 2, 3, 4, 5, 6, 9, 10, 11, 12, 13, 14), (1, 2, 3, 4, 5, 6, 9, 10, 11, 12, 14, 17), None)
g4_3.add_edge((1, 2, 3, 4, 5, 6, 9, 10, 11, 12, 13, 14), (1, 2, 3, 4, 5, 6, 9, 10, 11, 13, 14, 15), None)
g4_3.add_edge((1, 2, 3, 4, 5, 6, 9, 10, 11, 12, 13, 14), (1, 2, 3, 4, 5, 6, 9, 11, 12, 13, 14, 17), None)
g4_3.add_edge((1, 2, 3, 4, 5, 6, 9, 10, 11, 12, 13, 14), (1, 2, 3, 4, 5, 6, 10, 11, 12, 13, 14, 15), None)
g4_3.add_edge((1, 2, 3, 4, 5, 6, 9, 10, 11, 12, 13, 14), (1, 2, 3, 4, 6, 9, 10, 11, 12, 13, 14, 17), None)
g4_3.add_edge((1, 2, 3, 4, 5, 6, 9, 10, 11, 12, 13, 14), (1, 2, 3, 5, 6, 7, 9, 10, 11, 12, 13, 14), None)
g4_3.add_edge((1, 2, 3, 4, 5, 6, 9, 10, 11, 12, 13, 14), (1, 3, 4, 5, 6, 9, 10, 11, 12, 13, 14, 17), None)
g4_3.add_edge((1, 2, 3, 4, 5, 6, 9, 10, 11, 12, 13, 14), (2, 3, 4, 5, 6, 7, 9, 10, 11, 12, 13, 14), None)
g4_3.add_edge((1, 2, 3, 4, 5, 6, 9, 10, 11, 12, 14, 17), (1, 2, 3, 4, 5, 6, 9, 10, 11, 14, 16, 17), None)
g4_3.add_edge((1, 2, 3, 4, 5, 6, 9, 10, 11, 12, 14, 17), (1, 2, 3, 4, 5, 6, 9, 11, 12, 13, 14, 17), None)
g4_3.add_edge((1, 2, 3, 4, 5, 6, 9, 10, 11, 12, 14, 17), (1, 2, 3, 4, 5, 6, 10, 11, 12, 14, 16, 17), None)
g4_3.add_edge((1, 2, 3, 4, 5, 6, 9, 10, 11, 12, 14, 17), (1, 2, 3, 4, 6, 9, 10, 11, 12, 13, 14, 17), None)
g4_3.add_edge((1, 2, 3, 4, 5, 6, 9, 10, 11, 12, 14, 17), (1, 2, 3, 5, 6, 7, 9, 10, 11, 12, 14, 17), None)
g4_3.add_edge((1, 2, 3, 4, 5, 6, 9, 10, 11, 12, 14, 17), (1, 3, 4, 5, 6, 9, 10, 11, 12, 13, 14, 17), None)
g4_3.add_edge((1, 2, 3, 4, 5, 6, 9, 10, 11, 12, 14, 17), (2, 3, 4, 5, 6, 7, 9, 10, 11, 12, 14, 17), None)
g4_3.add_edge((1, 2, 3, 4, 5, 6, 9, 10, 11, 13, 14, 15), (1, 2, 3, 4, 5, 6, 9, 10, 11, 14, 15, 16), None)
g4_3.add_edge((1, 2, 3, 4, 5, 6, 9, 10, 11, 13, 14, 15), (1, 2, 3, 4, 5, 6, 9, 11, 13, 14, 15, 17), None)
g4_3.add_edge((1, 2, 3, 4, 5, 6, 9, 10, 11, 13, 14, 15), (1, 2, 3, 4, 5, 6, 10, 11, 12, 13, 14, 15), None)
g4_3.add_edge((1, 2, 3, 4, 5, 6, 9, 10, 11, 13, 14, 15), (1, 2, 3, 4, 6, 9, 10, 11, 13, 14, 15, 17), None)
g4_3.add_edge((1, 2, 3, 4, 5, 6, 9, 10, 11, 13, 14, 15), (1, 2, 3, 5, 6, 7, 9, 10, 11, 13, 14, 15), None)
g4_3.add_edge((1, 2, 3, 4, 5, 6, 9, 10, 11, 13, 14, 15), (1, 3, 4, 5, 6, 9, 10, 11, 13, 14, 15, 17), None)
g4_3.add_edge((1, 2, 3, 4, 5, 6, 9, 10, 11, 13, 14, 15), (2, 3, 4, 5, 6, 7, 9, 10, 11, 13, 14, 15), None)
g4_3.add_edge((1, 2, 3, 4, 5, 6, 9, 10, 11, 14, 15, 16), (1, 2, 3, 4, 5, 6, 9, 10, 11, 14, 16, 17), None)
g4_3.add_edge((1, 2, 3, 4, 5, 6, 9, 10, 11, 14, 15, 16), (1, 2, 3, 4, 5, 6, 9, 11, 14, 15, 16, 17), None)
g4_3.add_edge((1, 2, 3, 4, 5, 6, 9, 10, 11, 14, 15, 16), (1, 2, 3, 4, 5, 6, 10, 11, 12, 14, 15, 16), None)
g4_3.add_edge((1, 2, 3, 4, 5, 6, 9, 10, 11, 14, 15, 16), (1, 2, 3, 4, 6, 9, 10, 11, 14, 15, 16, 17), None)
g4_3.add_edge((1, 2, 3, 4, 5, 6, 9, 10, 11, 14, 15, 16), (1, 2, 3, 5, 6, 7, 9, 10, 11, 14, 15, 16), None)
g4_3.add_edge((1, 2, 3, 4, 5, 6, 9, 10, 11, 14, 15, 16), (1, 3, 4, 5, 6, 9, 10, 11, 14, 15, 16, 17), None)
g4_3.add_edge((1, 2, 3, 4, 5, 6, 9, 10, 11, 14, 15, 16), (2, 3, 4, 5, 6, 7, 9, 10, 11, 14, 15, 16), None)
g4_3.add_edge((1, 2, 3, 4, 5, 6, 9, 10, 11, 14, 16, 17), (1, 2, 3, 4, 5, 6, 9, 11, 14, 15, 16, 17), None)
g4_3.add_edge((1, 2, 3, 4, 5, 6, 9, 10, 11, 14, 16, 17), (1, 2, 3, 4, 5, 6, 10, 11, 12, 14, 16, 17), None)
g4_3.add_edge((1, 2, 3, 4, 5, 6, 9, 10, 11, 14, 16, 17), (1, 2, 3, 4, 6, 9, 10, 11, 14, 15, 16, 17), None)
g4_3.add_edge((1, 2, 3, 4, 5, 6, 9, 10, 11, 14, 16, 17), (1, 2, 3, 5, 6, 7, 9, 10, 11, 14, 16, 17), None)
g4_3.add_edge((1, 2, 3, 4, 5, 6, 9, 10, 11, 14, 16, 17), (1, 3, 4, 5, 6, 9, 10, 11, 14, 15, 16, 17), None)
g4_3.add_edge((1, 2, 3, 4, 5, 6, 9, 10, 11, 14, 16, 17), (2, 3, 4, 5, 6, 7, 9, 10, 11, 14, 16, 17), None)
g4_3.add_edge((1, 2, 3, 4, 5, 6, 9, 11, 12, 13, 14, 17), (1, 2, 3, 4, 5, 6, 9, 11, 13, 14, 15, 17), None)
g4_3.add_edge((1, 2, 3, 4, 5, 6, 9, 11, 12, 13, 14, 17), (1, 2, 3, 4, 5, 6, 11, 12, 13, 14, 16, 17), None)
g4_3.add_edge((1, 2, 3, 4, 5, 6, 9, 11, 12, 13, 14, 17), (1, 2, 3, 4, 6, 9, 10, 11, 12, 13, 14, 17), None)
g4_3.add_edge((1, 2, 3, 4, 5, 6, 9, 11, 12, 13, 14, 17), (1, 2, 3, 5, 6, 7, 9, 11, 12, 13, 14, 17), None)
g4_3.add_edge((1, 2, 3, 4, 5, 6, 9, 11, 12, 13, 14, 17), (1, 3, 4, 5, 6, 9, 10, 11, 12, 13, 14, 17), None)
g4_3.add_edge((1, 2, 3, 4, 5, 6, 9, 11, 12, 13, 14, 17), (2, 3, 4, 5, 6, 7, 9, 11, 12, 13, 14, 17), None)
g4_3.add_edge((1, 2, 3, 4, 5, 6, 9, 11, 13, 14, 15, 17), (1, 2, 3, 4, 5, 6, 9, 11, 14, 15, 16, 17), None)
g4_3.add_edge((1, 2, 3, 4, 5, 6, 9, 11, 13, 14, 15, 17), (1, 2, 3, 4, 5, 6, 11, 13, 14, 15, 16, 17), None)
g4_3.add_edge((1, 2, 3, 4, 5, 6, 9, 11, 13, 14, 15, 17), (1, 2, 3, 4, 6, 9, 10, 11, 13, 14, 15, 17), None)
g4_3.add_edge((1, 2, 3, 4, 5, 6, 9, 11, 13, 14, 15, 17), (1, 2, 3, 5, 6, 7, 9, 11, 13, 14, 15, 17), None)
g4_3.add_edge((1, 2, 3, 4, 5, 6, 9, 11, 13, 14, 15, 17), (1, 3, 4, 5, 6, 9, 10, 11, 13, 14, 15, 17), None)
g4_3.add_edge((1, 2, 3, 4, 5, 6, 9, 11, 13, 14, 15, 17), (2, 3, 4, 5, 6, 7, 9, 11, 13, 14, 15, 17), None)
g4_3.add_edge((1, 2, 3, 4, 5, 6, 9, 11, 14, 15, 16, 17), (1, 2, 3, 4, 5, 6, 11, 13, 14, 15, 16, 17), None)
g4_3.add_edge((1, 2, 3, 4, 5, 6, 9, 11, 14, 15, 16, 17), (1, 2, 3, 4, 6, 9, 10, 11, 14, 15, 16, 17), None)
g4_3.add_edge((1, 2, 3, 4, 5, 6, 9, 11, 14, 15, 16, 17), (1, 2, 3, 5, 6, 7, 9, 11, 14, 15, 16, 17), None)
g4_3.add_edge((1, 2, 3, 4, 5, 6, 9, 11, 14, 15, 16, 17), (1, 3, 4, 5, 6, 9, 10, 11, 14, 15, 16, 17), None)
g4_3.add_edge((1, 2, 3, 4, 5, 6, 9, 11, 14, 15, 16, 17), (2, 3, 4, 5, 6, 7, 9, 11, 14, 15, 16, 17), None)
g4_3.add_edge((1, 2, 3, 4, 5, 6, 10, 11, 12, 13, 14, 15), (1, 2, 3, 4, 5, 6, 10, 11, 12, 14, 15, 16), None)
g4_3.add_edge((1, 2, 3, 4, 5, 6, 10, 11, 12, 13, 14, 15), (1, 2, 3, 4, 5, 6, 11, 12, 13, 14, 15, 16), None)
g4_3.add_edge((1, 2, 3, 4, 5, 6, 10, 11, 12, 13, 14, 15), (1, 2, 3, 4, 6, 10, 11, 12, 13, 14, 15, 17), None)
g4_3.add_edge((1, 2, 3, 4, 5, 6, 10, 11, 12, 13, 14, 15), (1, 2, 3, 5, 6, 7, 10, 11, 12, 13, 14, 15), None)
g4_3.add_edge((1, 2, 3, 4, 5, 6, 10, 11, 12, 13, 14, 15), (1, 3, 4, 5, 6, 10, 11, 12, 13, 14, 15, 17), None)
g4_3.add_edge((1, 2, 3, 4, 5, 6, 10, 11, 12, 13, 14, 15), (2, 3, 4, 5, 6, 7, 10, 11, 12, 13, 14, 15), None)
g4_3.add_edge((1, 2, 3, 4, 5, 6, 10, 11, 12, 14, 15, 16), (1, 2, 3, 4, 5, 6, 10, 11, 12, 14, 16, 17), None)
g4_3.add_edge((1, 2, 3, 4, 5, 6, 10, 11, 12, 14, 15, 16), (1, 2, 3, 4, 5, 6, 11, 12, 13, 14, 15, 16), None)
g4_3.add_edge((1, 2, 3, 4, 5, 6, 10, 11, 12, 14, 15, 16), (1, 2, 3, 4, 6, 10, 11, 12, 14, 15, 16, 17), None)
g4_3.add_edge((1, 2, 3, 4, 5, 6, 10, 11, 12, 14, 15, 16), (1, 2, 3, 5, 6, 7, 10, 11, 12, 14, 15, 16), None)
g4_3.add_edge((1, 2, 3, 4, 5, 6, 10, 11, 12, 14, 15, 16), (1, 3, 4, 5, 6, 10, 11, 12, 14, 15, 16, 17), None)
g4_3.add_edge((1, 2, 3, 4, 5, 6, 10, 11, 12, 14, 15, 16), (2, 3, 4, 5, 6, 7, 10, 11, 12, 14, 15, 16), None)
g4_3.add_edge((1, 2, 3, 4, 5, 6, 10, 11, 12, 14, 16, 17), (1, 2, 3, 4, 5, 6, 11, 12, 13, 14, 16, 17), None)
g4_3.add_edge((1, 2, 3, 4, 5, 6, 10, 11, 12, 14, 16, 17), (1, 2, 3, 4, 6, 10, 11, 12, 14, 15, 16, 17), None)
g4_3.add_edge((1, 2, 3, 4, 5, 6, 10, 11, 12, 14, 16, 17), (1, 2, 3, 5, 6, 7, 10, 11, 12, 14, 16, 17), None)
g4_3.add_edge((1, 2, 3, 4, 5, 6, 10, 11, 12, 14, 16, 17), (1, 3, 4, 5, 6, 10, 11, 12, 14, 15, 16, 17), None)
g4_3.add_edge((1, 2, 3, 4, 5, 6, 10, 11, 12, 14, 16, 17), (2, 3, 4, 5, 6, 7, 10, 11, 12, 14, 16, 17), None)
g4_3.add_edge((1, 2, 3, 4, 5, 6, 11, 12, 13, 14, 15, 16), (1, 2, 3, 4, 5, 6, 11, 12, 13, 14, 16, 17), None)
g4_3.add_edge((1, 2, 3, 4, 5, 6, 11, 12, 13, 14, 15, 16), (1, 2, 3, 4, 5, 6, 11, 13, 14, 15, 16, 17), None)
g4_3.add_edge((1, 2, 3, 4, 5, 6, 11, 12, 13, 14, 15, 16), (1, 2, 3, 4, 6, 11, 12, 13, 14, 15, 16, 17), None)
g4_3.add_edge((1, 2, 3, 4, 5, 6, 11, 12, 13, 14, 15, 16), (1, 2, 3, 5, 6, 7, 11, 12, 13, 14, 15, 16), None)
g4_3.add_edge((1, 2, 3, 4, 5, 6, 11, 12, 13, 14, 15, 16), (1, 3, 4, 5, 6, 11, 12, 13, 14, 15, 16, 17), None)
g4_3.add_edge((1, 2, 3, 4, 5, 6, 11, 12, 13, 14, 15, 16), (2, 3, 4, 5, 6, 7, 11, 12, 13, 14, 15, 16), None)
g4_3.add_edge((1, 2, 3, 4, 5, 6, 11, 12, 13, 14, 16, 17), (1, 2, 3, 4, 5, 6, 11, 13, 14, 15, 16, 17), None)
g4_3.add_edge((1, 2, 3, 4, 5, 6, 11, 12, 13, 14, 16, 17), (1, 2, 3, 4, 6, 11, 12, 13, 14, 15, 16, 17), None)
g4_3.add_edge((1, 2, 3, 4, 5, 6, 11, 12, 13, 14, 16, 17), (1, 2, 3, 5, 6, 7, 11, 12, 13, 14, 16, 17), None)
g4_3.add_edge((1, 2, 3, 4, 5, 6, 11, 12, 13, 14, 16, 17), (1, 3, 4, 5, 6, 11, 12, 13, 14, 15, 16, 17), None)
g4_3.add_edge((1, 2, 3, 4, 5, 6, 11, 12, 13, 14, 16, 17), (2, 3, 4, 5, 6, 7, 11, 12, 13, 14, 16, 17), None)
g4_3.add_edge((1, 2, 3, 4, 5, 6, 11, 13, 14, 15, 16, 17), (1, 2, 3, 4, 6, 11, 12, 13, 14, 15, 16, 17), None)
g4_3.add_edge((1, 2, 3, 4, 5, 6, 11, 13, 14, 15, 16, 17), (1, 2, 3, 5, 6, 7, 11, 13, 14, 15, 16, 17), None)
g4_3.add_edge((1, 2, 3, 4, 5, 6, 11, 13, 14, 15, 16, 17), (1, 3, 4, 5, 6, 11, 12, 13, 14, 15, 16, 17), None)
g4_3.add_edge((1, 2, 3, 4, 5, 6, 11, 13, 14, 15, 16, 17), (2, 3, 4, 5, 6, 7, 11, 13, 14, 15, 16, 17), None)
g4_3.add_edge((1, 2, 3, 4, 6, 7, 8, 9, 10, 11, 12, 17), (1, 2, 3, 4, 6, 7, 8, 9, 11, 12, 13, 17), None)
g4_3.add_edge((1, 2, 3, 4, 6, 7, 8, 9, 10, 11, 12, 17), (1, 2, 3, 4, 6, 8, 9, 10, 11, 12, 13, 17), None)
g4_3.add_edge((1, 2, 3, 4, 6, 7, 8, 9, 10, 11, 12, 17), (1, 2, 3, 6, 7, 8, 9, 10, 11, 12, 14, 17), None)
g4_3.add_edge((1, 2, 3, 4, 6, 7, 8, 9, 10, 11, 12, 17), (1, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 17), None)
g4_3.add_edge((1, 2, 3, 4, 6, 7, 8, 9, 10, 11, 12, 17), (2, 3, 4, 6, 7, 8, 9, 10, 11, 12, 14, 17), None)
g4_3.add_edge((1, 2, 3, 4, 6, 7, 8, 9, 11, 12, 13, 17), (1, 2, 3, 4, 6, 7, 8, 9, 11, 13, 15, 17), None)
g4_3.add_edge((1, 2, 3, 4, 6, 7, 8, 9, 11, 12, 13, 17), (1, 2, 3, 4, 6, 7, 8, 9, 12, 13, 14, 17), None)
g4_3.add_edge((1, 2, 3, 4, 6, 7, 8, 9, 11, 12, 13, 17), (1, 2, 3, 4, 6, 8, 9, 10, 11, 12, 13, 17), None)
g4_3.add_edge((1, 2, 3, 4, 6, 7, 8, 9, 11, 12, 13, 17), (1, 2, 3, 6, 7, 8, 9, 11, 12, 13, 14, 17), None)
g4_3.add_edge((1, 2, 3, 4, 6, 7, 8, 9, 11, 12, 13, 17), (1, 3, 4, 5, 6, 7, 8, 9, 11, 12, 13, 17), None)
g4_3.add_edge((1, 2, 3, 4, 6, 7, 8, 9, 11, 12, 13, 17), (2, 3, 4, 6, 7, 8, 9, 11, 12, 13, 14, 17), None)
g4_3.add_edge((1, 2, 3, 4, 6, 7, 8, 9, 11, 13, 15, 17), (1, 2, 3, 4, 6, 7, 8, 9, 13, 14, 15, 17), None)
g4_3.add_edge((1, 2, 3, 4, 6, 7, 8, 9, 11, 13, 15, 17), (1, 2, 3, 4, 6, 8, 9, 10, 11, 13, 15, 17), None)
g4_3.add_edge((1, 2, 3, 4, 6, 7, 8, 9, 11, 13, 15, 17), (1, 2, 3, 6, 7, 8, 9, 11, 13, 14, 15, 17), None)
g4_3.add_edge((1, 2, 3, 4, 6, 7, 8, 9, 11, 13, 15, 17), (1, 3, 4, 5, 6, 7, 8, 9, 11, 13, 15, 17), None)
g4_3.add_edge((1, 2, 3, 4, 6, 7, 8, 9, 11, 13, 15, 17), (2, 3, 4, 6, 7, 8, 9, 11, 13, 14, 15, 17), None)
g4_3.add_edge((1, 2, 3, 4, 6, 7, 8, 9, 12, 13, 14, 17), (1, 2, 3, 4, 6, 7, 8, 9, 13, 14, 15, 17), None)
g4_3.add_edge((1, 2, 3, 4, 6, 7, 8, 9, 12, 13, 14, 17), (1, 2, 3, 4, 6, 8, 9, 10, 12, 13, 14, 17), None)
g4_3.add_edge((1, 2, 3, 4, 6, 7, 8, 9, 12, 13, 14, 17), (1, 2, 3, 6, 7, 8, 9, 11, 12, 13, 14, 17), None)
g4_3.add_edge((1, 2, 3, 4, 6, 7, 8, 9, 12, 13, 14, 17), (1, 3, 4, 5, 6, 7, 8, 9, 12, 13, 14, 17), None)
g4_3.add_edge((1, 2, 3, 4, 6, 7, 8, 9, 12, 13, 14, 17), (2, 3, 4, 6, 7, 8, 9, 11, 12, 13, 14, 17), None)
g4_3.add_edge((1, 2, 3, 4, 6, 7, 8, 9, 13, 14, 15, 17), (1, 2, 3, 4, 6, 7, 8, 9, 14, 15, 16, 17), None)
g4_3.add_edge((1, 2, 3, 4, 6, 7, 8, 9, 13, 14, 15, 17), (1, 2, 3, 4, 6, 8, 9, 10, 13, 14, 15, 17), None)
g4_3.add_edge((1, 2, 3, 4, 6, 7, 8, 9, 13, 14, 15, 17), (1, 2, 3, 6, 7, 8, 9, 11, 13, 14, 15, 17), None)
g4_3.add_edge((1, 2, 3, 4, 6, 7, 8, 9, 13, 14, 15, 17), (1, 3, 4, 5, 6, 7, 8, 9, 13, 14, 15, 17), None)
g4_3.add_edge((1, 2, 3, 4, 6, 7, 8, 9, 13, 14, 15, 17), (2, 3, 4, 6, 7, 8, 9, 11, 13, 14, 15, 17), None)
g4_3.add_edge((1, 2, 3, 4, 6, 7, 8, 9, 14, 15, 16, 17), (1, 2, 3, 4, 6, 8, 9, 10, 14, 15, 16, 17), None)
g4_3.add_edge((1, 2, 3, 4, 6, 7, 8, 9, 14, 15, 16, 17), (1, 2, 3, 6, 7, 8, 9, 11, 14, 15, 16, 17), None)
g4_3.add_edge((1, 2, 3, 4, 6, 7, 8, 9, 14, 15, 16, 17), (1, 3, 4, 5, 6, 7, 8, 9, 14, 15, 16, 17), None)
g4_3.add_edge((1, 2, 3, 4, 6, 7, 8, 9, 14, 15, 16, 17), (2, 3, 4, 6, 7, 8, 9, 11, 14, 15, 16, 17), None)
g4_3.add_edge((1, 2, 3, 4, 6, 8, 9, 10, 11, 12, 13, 17), (1, 2, 3, 4, 6, 8, 9, 10, 11, 13, 15, 17), None)
g4_3.add_edge((1, 2, 3, 4, 6, 8, 9, 10, 11, 12, 13, 17), (1, 2, 3, 4, 6, 8, 9, 10, 12, 13, 14, 17), None)
g4_3.add_edge((1, 2, 3, 4, 6, 8, 9, 10, 11, 12, 13, 17), (1, 2, 3, 4, 6, 8, 10, 11, 12, 13, 15, 17), None)
g4_3.add_edge((1, 2, 3, 4, 6, 8, 9, 10, 11, 12, 13, 17), (1, 2, 3, 4, 6, 9, 10, 11, 12, 13, 14, 17), None)
g4_3.add_edge((1, 2, 3, 4, 6, 8, 9, 10, 11, 12, 13, 17), (1, 2, 3, 6, 8, 9, 10, 11, 12, 13, 14, 17), None)
g4_3.add_edge((1, 2, 3, 4, 6, 8, 9, 10, 11, 12, 13, 17), (1, 3, 4, 5, 6, 8, 9, 10, 11, 12, 13, 17), None)
g4_3.add_edge((1, 2, 3, 4, 6, 8, 9, 10, 11, 12, 13, 17), (2, 3, 4, 6, 8, 9, 10, 11, 12, 13, 14, 17), None)
g4_3.add_edge((1, 2, 3, 4, 6, 8, 9, 10, 11, 13, 15, 17), (1, 2, 3, 4, 6, 8, 9, 10, 13, 14, 15, 17), None)
g4_3.add_edge((1, 2, 3, 4, 6, 8, 9, 10, 11, 13, 15, 17), (1, 2, 3, 4, 6, 8, 10, 11, 12, 13, 15, 17), None)
g4_3.add_edge((1, 2, 3, 4, 6, 8, 9, 10, 11, 13, 15, 17), (1, 2, 3, 4, 6, 9, 10, 11, 13, 14, 15, 17), None)
g4_3.add_edge((1, 2, 3, 4, 6, 8, 9, 10, 11, 13, 15, 17), (1, 2, 3, 6, 8, 9, 10, 11, 13, 14, 15, 17), None)
g4_3.add_edge((1, 2, 3, 4, 6, 8, 9, 10, 11, 13, 15, 17), (1, 3, 4, 5, 6, 8, 9, 10, 11, 13, 15, 17), None)
g4_3.add_edge((1, 2, 3, 4, 6, 8, 9, 10, 11, 13, 15, 17), (2, 3, 4, 6, 8, 9, 10, 11, 13, 14, 15, 17), None)
g4_3.add_edge((1, 2, 3, 4, 6, 8, 9, 10, 12, 13, 14, 17), (1, 2, 3, 4, 6, 8, 9, 10, 13, 14, 15, 17), None)
g4_3.add_edge((1, 2, 3, 4, 6, 8, 9, 10, 12, 13, 14, 17), (1, 2, 3, 4, 6, 8, 10, 12, 13, 14, 15, 17), None)
g4_3.add_edge((1, 2, 3, 4, 6, 8, 9, 10, 12, 13, 14, 17), (1, 2, 3, 4, 6, 9, 10, 11, 12, 13, 14, 17), None)
g4_3.add_edge((1, 2, 3, 4, 6, 8, 9, 10, 12, 13, 14, 17), (1, 2, 3, 6, 8, 9, 10, 11, 12, 13, 14, 17), None)
g4_3.add_edge((1, 2, 3, 4, 6, 8, 9, 10, 12, 13, 14, 17), (1, 3, 4, 5, 6, 8, 9, 10, 12, 13, 14, 17), None)
g4_3.add_edge((1, 2, 3, 4, 6, 8, 9, 10, 12, 13, 14, 17), (2, 3, 4, 6, 8, 9, 10, 11, 12, 13, 14, 17), None)
g4_3.add_edge((1, 2, 3, 4, 6, 8, 9, 10, 13, 14, 15, 17), (1, 2, 3, 4, 6, 8, 9, 10, 14, 15, 16, 17), None)
g4_3.add_edge((1, 2, 3, 4, 6, 8, 9, 10, 13, 14, 15, 17), (1, 2, 3, 4, 6, 8, 10, 12, 13, 14, 15, 17), None)
g4_3.add_edge((1, 2, 3, 4, 6, 8, 9, 10, 13, 14, 15, 17), (1, 2, 3, 4, 6, 9, 10, 11, 13, 14, 15, 17), None)
g4_3.add_edge((1, 2, 3, 4, 6, 8, 9, 10, 13, 14, 15, 17), (1, 2, 3, 6, 8, 9, 10, 11, 13, 14, 15, 17), None)
g4_3.add_edge((1, 2, 3, 4, 6, 8, 9, 10, 13, 14, 15, 17), (1, 3, 4, 5, 6, 8, 9, 10, 13, 14, 15, 17), None)
g4_3.add_edge((1, 2, 3, 4, 6, 8, 9, 10, 13, 14, 15, 17), (2, 3, 4, 6, 8, 9, 10, 11, 13, 14, 15, 17), None)
g4_3.add_edge((1, 2, 3, 4, 6, 8, 9, 10, 14, 15, 16, 17), (1, 2, 3, 4, 6, 8, 10, 12, 14, 15, 16, 17), None)
g4_3.add_edge((1, 2, 3, 4, 6, 8, 9, 10, 14, 15, 16, 17), (1, 2, 3, 4, 6, 9, 10, 11, 14, 15, 16, 17), None)
g4_3.add_edge((1, 2, 3, 4, 6, 8, 9, 10, 14, 15, 16, 17), (1, 2, 3, 6, 8, 9, 10, 11, 14, 15, 16, 17), None)
g4_3.add_edge((1, 2, 3, 4, 6, 8, 9, 10, 14, 15, 16, 17), (1, 3, 4, 5, 6, 8, 9, 10, 14, 15, 16, 17), None)
g4_3.add_edge((1, 2, 3, 4, 6, 8, 9, 10, 14, 15, 16, 17), (2, 3, 4, 6, 8, 9, 10, 11, 14, 15, 16, 17), None)
g4_3.add_edge((1, 2, 3, 4, 6, 8, 10, 11, 12, 13, 15, 17), (1, 2, 3, 4, 6, 8, 10, 12, 13, 14, 15, 17), None)
g4_3.add_edge((1, 2, 3, 4, 6, 8, 10, 11, 12, 13, 15, 17), (1, 2, 3, 4, 6, 10, 11, 12, 13, 14, 15, 17), None)
g4_3.add_edge((1, 2, 3, 4, 6, 8, 10, 11, 12, 13, 15, 17), (1, 2, 3, 6, 8, 10, 11, 12, 13, 14, 15, 17), None)
g4_3.add_edge((1, 2, 3, 4, 6, 8, 10, 11, 12, 13, 15, 17), (1, 3, 4, 5, 6, 8, 10, 11, 12, 13, 15, 17), None)
g4_3.add_edge((1, 2, 3, 4, 6, 8, 10, 11, 12, 13, 15, 17), (2, 3, 4, 6, 8, 10, 11, 12, 13, 14, 15, 17), None)
g4_3.add_edge((1, 2, 3, 4, 6, 8, 10, 12, 13, 14, 15, 17), (1, 2, 3, 4, 6, 8, 10, 12, 14, 15, 16, 17), None)
g4_3.add_edge((1, 2, 3, 4, 6, 8, 10, 12, 13, 14, 15, 17), (1, 2, 3, 4, 6, 10, 11, 12, 13, 14, 15, 17), None)
g4_3.add_edge((1, 2, 3, 4, 6, 8, 10, 12, 13, 14, 15, 17), (1, 2, 3, 6, 8, 10, 11, 12, 13, 14, 15, 17), None)
g4_3.add_edge((1, 2, 3, 4, 6, 8, 10, 12, 13, 14, 15, 17), (1, 3, 4, 5, 6, 8, 10, 12, 13, 14, 15, 17), None)
g4_3.add_edge((1, 2, 3, 4, 6, 8, 10, 12, 13, 14, 15, 17), (2, 3, 4, 6, 8, 10, 11, 12, 13, 14, 15, 17), None)
g4_3.add_edge((1, 2, 3, 4, 6, 8, 10, 12, 14, 15, 16, 17), (1, 2, 3, 4, 6, 10, 11, 12, 14, 15, 16, 17), None)
g4_3.add_edge((1, 2, 3, 4, 6, 8, 10, 12, 14, 15, 16, 17), (1, 2, 3, 6, 8, 10, 11, 12, 14, 15, 16, 17), None)
g4_3.add_edge((1, 2, 3, 4, 6, 8, 10, 12, 14, 15, 16, 17), (1, 3, 4, 5, 6, 8, 10, 12, 14, 15, 16, 17), None)
g4_3.add_edge((1, 2, 3, 4, 6, 8, 10, 12, 14, 15, 16, 17), (2, 3, 4, 6, 8, 10, 11, 12, 14, 15, 16, 17), None)
g4_3.add_edge((1, 2, 3, 4, 6, 9, 10, 11, 12, 13, 14, 17), (1, 2, 3, 4, 6, 9, 10, 11, 13, 14, 15, 17), None)
g4_3.add_edge((1, 2, 3, 4, 6, 9, 10, 11, 12, 13, 14, 17), (1, 2, 3, 4, 6, 10, 11, 12, 13, 14, 15, 17), None)
g4_3.add_edge((1, 2, 3, 4, 6, 9, 10, 11, 12, 13, 14, 17), (1, 2, 3, 6, 8, 9, 10, 11, 12, 13, 14, 17), None)
g4_3.add_edge((1, 2, 3, 4, 6, 9, 10, 11, 12, 13, 14, 17), (1, 3, 4, 5, 6, 9, 10, 11, 12, 13, 14, 17), None)
g4_3.add_edge((1, 2, 3, 4, 6, 9, 10, 11, 12, 13, 14, 17), (2, 3, 4, 6, 8, 9, 10, 11, 12, 13, 14, 17), None)
g4_3.add_edge((1, 2, 3, 4, 6, 9, 10, 11, 13, 14, 15, 17), (1, 2, 3, 4, 6, 9, 10, 11, 14, 15, 16, 17), None)
g4_3.add_edge((1, 2, 3, 4, 6, 9, 10, 11, 13, 14, 15, 17), (1, 2, 3, 4, 6, 10, 11, 12, 13, 14, 15, 17), None)
g4_3.add_edge((1, 2, 3, 4, 6, 9, 10, 11, 13, 14, 15, 17), (1, 2, 3, 6, 8, 9, 10, 11, 13, 14, 15, 17), None)
g4_3.add_edge((1, 2, 3, 4, 6, 9, 10, 11, 13, 14, 15, 17), (1, 3, 4, 5, 6, 9, 10, 11, 13, 14, 15, 17), None)
g4_3.add_edge((1, 2, 3, 4, 6, 9, 10, 11, 13, 14, 15, 17), (2, 3, 4, 6, 8, 9, 10, 11, 13, 14, 15, 17), None)
g4_3.add_edge((1, 2, 3, 4, 6, 9, 10, 11, 14, 15, 16, 17), (1, 2, 3, 4, 6, 10, 11, 12, 14, 15, 16, 17), None)
g4_3.add_edge((1, 2, 3, 4, 6, 9, 10, 11, 14, 15, 16, 17), (1, 2, 3, 6, 8, 9, 10, 11, 14, 15, 16, 17), None)
g4_3.add_edge((1, 2, 3, 4, 6, 9, 10, 11, 14, 15, 16, 17), (1, 3, 4, 5, 6, 9, 10, 11, 14, 15, 16, 17), None)
g4_3.add_edge((1, 2, 3, 4, 6, 9, 10, 11, 14, 15, 16, 17), (2, 3, 4, 6, 8, 9, 10, 11, 14, 15, 16, 17), None)
g4_3.add_edge((1, 2, 3, 4, 6, 10, 11, 12, 13, 14, 15, 17), (1, 2, 3, 4, 6, 10, 11, 12, 14, 15, 16, 17), None)
g4_3.add_edge((1, 2, 3, 4, 6, 10, 11, 12, 13, 14, 15, 17), (1, 2, 3, 4, 6, 11, 12, 13, 14, 15, 16, 17), None)
g4_3.add_edge((1, 2, 3, 4, 6, 10, 11, 12, 13, 14, 15, 17), (1, 2, 3, 6, 8, 10, 11, 12, 13, 14, 15, 17), None)
g4_3.add_edge((1, 2, 3, 4, 6, 10, 11, 12, 13, 14, 15, 17), (1, 3, 4, 5, 6, 10, 11, 12, 13, 14, 15, 17), None)
g4_3.add_edge((1, 2, 3, 4, 6, 10, 11, 12, 13, 14, 15, 17), (2, 3, 4, 6, 8, 10, 11, 12, 13, 14, 15, 17), None)
g4_3.add_edge((1, 2, 3, 4, 6, 10, 11, 12, 14, 15, 16, 17), (1, 2, 3, 4, 6, 11, 12, 13, 14, 15, 16, 17), None)
g4_3.add_edge((1, 2, 3, 4, 6, 10, 11, 12, 14, 15, 16, 17), (1, 2, 3, 6, 8, 10, 11, 12, 14, 15, 16, 17), None)
g4_3.add_edge((1, 2, 3, 4, 6, 10, 11, 12, 14, 15, 16, 17), (1, 3, 4, 5, 6, 10, 11, 12, 14, 15, 16, 17), None)
g4_3.add_edge((1, 2, 3, 4, 6, 10, 11, 12, 14, 15, 16, 17), (2, 3, 4, 6, 8, 10, 11, 12, 14, 15, 16, 17), None)
g4_3.add_edge((1, 2, 3, 4, 6, 11, 12, 13, 14, 15, 16, 17), (1, 2, 3, 6, 8, 11, 12, 13, 14, 15, 16, 17), None)
g4_3.add_edge((1, 2, 3, 4, 6, 11, 12, 13, 14, 15, 16, 17), (1, 3, 4, 5, 6, 11, 12, 13, 14, 15, 16, 17), None)
g4_3.add_edge((1, 2, 3, 4, 6, 11, 12, 13, 14, 15, 16, 17), (2, 3, 4, 6, 8, 11, 12, 13, 14, 15, 16, 17), None)
g4_3.add_edge((1, 2, 3, 5, 6, 7, 8, 9, 10, 11, 12, 13), (1, 2, 3, 5, 6, 7, 8, 9, 10, 11, 13, 15), None)
g4_3.add_edge((1, 2, 3, 5, 6, 7, 8, 9, 10, 11, 12, 13), (1, 2, 3, 5, 6, 7, 8, 9, 10, 12, 13, 14), None)
g4_3.add_edge((1, 2, 3, 5, 6, 7, 8, 9, 10, 11, 12, 13), (1, 2, 3, 5, 6, 7, 8, 10, 11, 12, 13, 15), None)
g4_3.add_edge((1, 2, 3, 5, 6, 7, 8, 9, 10, 11, 12, 13), (1, 2, 3, 5, 6, 7, 9, 10, 11, 12, 13, 14), None)
g4_3.add_edge((1, 2, 3, 5, 6, 7, 8, 9, 10, 11, 12, 13), (1, 2, 3, 5, 7, 8, 9, 10, 11, 12, 13, 15), None)
g4_3.add_edge((1, 2, 3, 5, 6, 7, 8, 9, 10, 11, 12, 13), (1, 2, 3, 6, 7, 8, 9, 10, 11, 12, 13, 14), None)
g4_3.add_edge((1, 2, 3, 5, 6, 7, 8, 9, 10, 11, 12, 13), (1, 3, 5, 6, 7, 8, 9, 10, 11, 12, 13, 17), None)
g4_3.add_edge((1, 2, 3, 5, 6, 7, 8, 9, 10, 11, 12, 13), (2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13), None)
g4_3.add_edge((1, 2, 3, 5, 6, 7, 8, 9, 10, 11, 13, 15), (1, 2, 3, 5, 6, 7, 8, 9, 10, 13, 14, 15), None)
g4_3.add_edge((1, 2, 3, 5, 6, 7, 8, 9, 10, 11, 13, 15), (1, 2, 3, 5, 6, 7, 8, 10, 11, 12, 13, 15), None)
g4_3.add_edge((1, 2, 3, 5, 6, 7, 8, 9, 10, 11, 13, 15), (1, 2, 3, 5, 6, 7, 9, 10, 11, 13, 14, 15), None)
g4_3.add_edge((1, 2, 3, 5, 6, 7, 8, 9, 10, 11, 13, 15), (1, 2, 3, 5, 7, 8, 9, 10, 11, 12, 13, 15), None)
g4_3.add_edge((1, 2, 3, 5, 6, 7, 8, 9, 10, 11, 13, 15), (1, 2, 3, 6, 7, 8, 9, 10, 11, 13, 14, 15), None)
g4_3.add_edge((1, 2, 3, 5, 6, 7, 8, 9, 10, 11, 13, 15), (1, 3, 5, 6, 7, 8, 9, 10, 11, 13, 15, 17), None)
g4_3.add_edge((1, 2, 3, 5, 6, 7, 8, 9, 10, 11, 13, 15), (2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 13, 15), None)
g4_3.add_edge((1, 2, 3, 5, 6, 7, 8, 9, 10, 12, 13, 14), (1, 2, 3, 5, 6, 7, 8, 9, 10, 12, 14, 17), None)
g4_3.add_edge((1, 2, 3, 5, 6, 7, 8, 9, 10, 12, 13, 14), (1, 2, 3, 5, 6, 7, 8, 9, 10, 13, 14, 15), None)
g4_3.add_edge((1, 2, 3, 5, 6, 7, 8, 9, 10, 12, 13, 14), (1, 2, 3, 5, 6, 7, 8, 10, 12, 13, 14, 15), None)
g4_3.add_edge((1, 2, 3, 5, 6, 7, 8, 9, 10, 12, 13, 14), (1, 2, 3, 5, 6, 7, 9, 10, 11, 12, 13, 14), None)
g4_3.add_edge((1, 2, 3, 5, 6, 7, 8, 9, 10, 12, 13, 14), (1, 2, 3, 5, 7, 8, 9, 10, 12, 13, 14, 15), None)
g4_3.add_edge((1, 2, 3, 5, 6, 7, 8, 9, 10, 12, 13, 14), (1, 2, 3, 6, 7, 8, 9, 10, 11, 12, 13, 14), None)
g4_3.add_edge((1, 2, 3, 5, 6, 7, 8, 9, 10, 12, 13, 14), (1, 3, 5, 6, 7, 8, 9, 10, 12, 13, 14, 17), None)
g4_3.add_edge((1, 2, 3, 5, 6, 7, 8, 9, 10, 12, 13, 14), (2, 3, 4, 5, 6, 7, 8, 9, 10, 12, 13, 14), None)
g4_3.add_edge((1, 2, 3, 5, 6, 7, 8, 9, 10, 12, 14, 17), (1, 2, 3, 5, 6, 7, 8, 9, 10, 14, 16, 17), None)
g4_3.add_edge((1, 2, 3, 5, 6, 7, 8, 9, 10, 12, 14, 17), (1, 2, 3, 5, 6, 7, 8, 10, 12, 14, 16, 17), None)
g4_3.add_edge((1, 2, 3, 5, 6, 7, 8, 9, 10, 12, 14, 17), (1, 2, 3, 5, 6, 7, 9, 10, 11, 12, 14, 17), None)
g4_3.add_edge((1, 2, 3, 5, 6, 7, 8, 9, 10, 12, 14, 17), (1, 2, 3, 5, 7, 8, 9, 10, 12, 14, 16, 17), None)
g4_3.add_edge((1, 2, 3, 5, 6, 7, 8, 9, 10, 12, 14, 17), (1, 2, 3, 6, 7, 8, 9, 10, 11, 12, 14, 17), None)
g4_3.add_edge((1, 2, 3, 5, 6, 7, 8, 9, 10, 12, 14, 17), (1, 3, 5, 6, 7, 8, 9, 10, 12, 13, 14, 17), None)
g4_3.add_edge((1, 2, 3, 5, 6, 7, 8, 9, 10, 12, 14, 17), (2, 3, 4, 5, 6, 7, 8, 9, 10, 12, 14, 17), None)
g4_3.add_edge((1, 2, 3, 5, 6, 7, 8, 9, 10, 13, 14, 15), (1, 2, 3, 5, 6, 7, 8, 9, 10, 14, 15, 16), None)
g4_3.add_edge((1, 2, 3, 5, 6, 7, 8, 9, 10, 13, 14, 15), (1, 2, 3, 5, 6, 7, 8, 10, 12, 13, 14, 15), None)
g4_3.add_edge((1, 2, 3, 5, 6, 7, 8, 9, 10, 13, 14, 15), (1, 2, 3, 5, 6, 7, 9, 10, 11, 13, 14, 15), None)
g4_3.add_edge((1, 2, 3, 5, 6, 7, 8, 9, 10, 13, 14, 15), (1, 2, 3, 5, 7, 8, 9, 10, 12, 13, 14, 15), None)
g4_3.add_edge((1, 2, 3, 5, 6, 7, 8, 9, 10, 13, 14, 15), (1, 2, 3, 6, 7, 8, 9, 10, 11, 13, 14, 15), None)
g4_3.add_edge((1, 2, 3, 5, 6, 7, 8, 9, 10, 13, 14, 15), (1, 3, 5, 6, 7, 8, 9, 10, 13, 14, 15, 17), None)
g4_3.add_edge((1, 2, 3, 5, 6, 7, 8, 9, 10, 13, 14, 15), (2, 3, 4, 5, 6, 7, 8, 9, 10, 13, 14, 15), None)
g4_3.add_edge((1, 2, 3, 5, 6, 7, 8, 9, 10, 14, 15, 16), (1, 2, 3, 5, 6, 7, 8, 9, 10, 14, 16, 17), None)
g4_3.add_edge((1, 2, 3, 5, 6, 7, 8, 9, 10, 14, 15, 16), (1, 2, 3, 5, 6, 7, 8, 10, 12, 14, 15, 16), None)
g4_3.add_edge((1, 2, 3, 5, 6, 7, 8, 9, 10, 14, 15, 16), (1, 2, 3, 5, 6, 7, 9, 10, 11, 14, 15, 16), None)
g4_3.add_edge((1, 2, 3, 5, 6, 7, 8, 9, 10, 14, 15, 16), (1, 2, 3, 5, 7, 8, 9, 10, 12, 14, 15, 16), None)
g4_3.add_edge((1, 2, 3, 5, 6, 7, 8, 9, 10, 14, 15, 16), (1, 2, 3, 6, 7, 8, 9, 10, 11, 14, 15, 16), None)
g4_3.add_edge((1, 2, 3, 5, 6, 7, 8, 9, 10, 14, 15, 16), (1, 3, 5, 6, 7, 8, 9, 10, 14, 15, 16, 17), None)
g4_3.add_edge((1, 2, 3, 5, 6, 7, 8, 9, 10, 14, 15, 16), (2, 3, 4, 5, 6, 7, 8, 9, 10, 14, 15, 16), None)
g4_3.add_edge((1, 2, 3, 5, 6, 7, 8, 9, 10, 14, 16, 17), (1, 2, 3, 5, 6, 7, 8, 10, 12, 14, 16, 17), None)
g4_3.add_edge((1, 2, 3, 5, 6, 7, 8, 9, 10, 14, 16, 17), (1, 2, 3, 5, 6, 7, 9, 10, 11, 14, 16, 17), None)
g4_3.add_edge((1, 2, 3, 5, 6, 7, 8, 9, 10, 14, 16, 17), (1, 2, 3, 5, 7, 8, 9, 10, 12, 14, 16, 17), None)
g4_3.add_edge((1, 2, 3, 5, 6, 7, 8, 9, 10, 14, 16, 17), (1, 2, 3, 6, 7, 8, 9, 10, 11, 14, 16, 17), None)
g4_3.add_edge((1, 2, 3, 5, 6, 7, 8, 9, 10, 14, 16, 17), (1, 3, 5, 6, 7, 8, 9, 10, 14, 15, 16, 17), None)
g4_3.add_edge((1, 2, 3, 5, 6, 7, 8, 9, 10, 14, 16, 17), (2, 3, 4, 5, 6, 7, 8, 9, 10, 14, 16, 17), None)
g4_3.add_edge((1, 2, 3, 5, 6, 7, 8, 10, 11, 12, 13, 15), (1, 2, 3, 5, 6, 7, 8, 10, 12, 13, 14, 15), None)
g4_3.add_edge((1, 2, 3, 5, 6, 7, 8, 10, 11, 12, 13, 15), (1, 2, 3, 5, 6, 7, 10, 11, 12, 13, 14, 15), None)
g4_3.add_edge((1, 2, 3, 5, 6, 7, 8, 10, 11, 12, 13, 15), (1, 2, 3, 5, 7, 8, 9, 10, 11, 12, 13, 15), None)
g4_3.add_edge((1, 2, 3, 5, 6, 7, 8, 10, 11, 12, 13, 15), (1, 2, 3, 6, 7, 8, 10, 11, 12, 13, 14, 15), None)
g4_3.add_edge((1, 2, 3, 5, 6, 7, 8, 10, 11, 12, 13, 15), (1, 3, 5, 6, 7, 8, 10, 11, 12, 13, 15, 17), None)
g4_3.add_edge((1, 2, 3, 5, 6, 7, 8, 10, 11, 12, 13, 15), (2, 3, 4, 5, 6, 7, 8, 10, 11, 12, 13, 15), None)
g4_3.add_edge((1, 2, 3, 5, 6, 7, 8, 10, 12, 13, 14, 15), (1, 2, 3, 5, 6, 7, 8, 10, 12, 14, 15, 16), None)
g4_3.add_edge((1, 2, 3, 5, 6, 7, 8, 10, 12, 13, 14, 15), (1, 2, 3, 5, 6, 7, 10, 11, 12, 13, 14, 15), None)
g4_3.add_edge((1, 2, 3, 5, 6, 7, 8, 10, 12, 13, 14, 15), (1, 2, 3, 5, 7, 8, 9, 10, 12, 13, 14, 15), None)
g4_3.add_edge((1, 2, 3, 5, 6, 7, 8, 10, 12, 13, 14, 15), (1, 2, 3, 6, 7, 8, 10, 11, 12, 13, 14, 15), None)
g4_3.add_edge((1, 2, 3, 5, 6, 7, 8, 10, 12, 13, 14, 15), (1, 3, 5, 6, 7, 8, 10, 12, 13, 14, 15, 17), None)
g4_3.add_edge((1, 2, 3, 5, 6, 7, 8, 10, 12, 13, 14, 15), (2, 3, 4, 5, 6, 7, 8, 10, 12, 13, 14, 15), None)
g4_3.add_edge((1, 2, 3, 5, 6, 7, 8, 10, 12, 14, 15, 16), (1, 2, 3, 5, 6, 7, 8, 10, 12, 14, 16, 17), None)
g4_3.add_edge((1, 2, 3, 5, 6, 7, 8, 10, 12, 14, 15, 16), (1, 2, 3, 5, 6, 7, 10, 11, 12, 14, 15, 16), None)
g4_3.add_edge((1, 2, 3, 5, 6, 7, 8, 10, 12, 14, 15, 16), (1, 2, 3, 5, 7, 8, 9, 10, 12, 14, 15, 16), None)
g4_3.add_edge((1, 2, 3, 5, 6, 7, 8, 10, 12, 14, 15, 16), (1, 2, 3, 6, 7, 8, 10, 11, 12, 14, 15, 16), None)
g4_3.add_edge((1, 2, 3, 5, 6, 7, 8, 10, 12, 14, 15, 16), (1, 3, 5, 6, 7, 8, 10, 12, 14, 15, 16, 17), None)
g4_3.add_edge((1, 2, 3, 5, 6, 7, 8, 10, 12, 14, 15, 16), (2, 3, 4, 5, 6, 7, 8, 10, 12, 14, 15, 16), None)
g4_3.add_edge((1, 2, 3, 5, 6, 7, 8, 10, 12, 14, 16, 17), (1, 2, 3, 5, 6, 7, 10, 11, 12, 14, 16, 17), None)
g4_3.add_edge((1, 2, 3, 5, 6, 7, 8, 10, 12, 14, 16, 17), (1, 2, 3, 5, 7, 8, 9, 10, 12, 14, 16, 17), None)
g4_3.add_edge((1, 2, 3, 5, 6, 7, 8, 10, 12, 14, 16, 17), (1, 2, 3, 6, 7, 8, 10, 11, 12, 14, 16, 17), None)
g4_3.add_edge((1, 2, 3, 5, 6, 7, 8, 10, 12, 14, 16, 17), (1, 3, 5, 6, 7, 8, 10, 12, 14, 15, 16, 17), None)
g4_3.add_edge((1, 2, 3, 5, 6, 7, 8, 10, 12, 14, 16, 17), (2, 3, 4, 5, 6, 7, 8, 10, 12, 14, 16, 17), None)
g4_3.add_edge((1, 2, 3, 5, 6, 7, 9, 10, 11, 12, 13, 14), (1, 2, 3, 5, 6, 7, 9, 10, 11, 12, 14, 17), None)
g4_3.add_edge((1, 2, 3, 5, 6, 7, 9, 10, 11, 12, 13, 14), (1, 2, 3, 5, 6, 7, 9, 10, 11, 13, 14, 15), None)
g4_3.add_edge((1, 2, 3, 5, 6, 7, 9, 10, 11, 12, 13, 14), (1, 2, 3, 5, 6, 7, 9, 11, 12, 13, 14, 17), None)
g4_3.add_edge((1, 2, 3, 5, 6, 7, 9, 10, 11, 12, 13, 14), (1, 2, 3, 5, 6, 7, 10, 11, 12, 13, 14, 15), None)
g4_3.add_edge((1, 2, 3, 5, 6, 7, 9, 10, 11, 12, 13, 14), (1, 2, 3, 5, 7, 9, 10, 11, 12, 13, 14, 15), None)
g4_3.add_edge((1, 2, 3, 5, 6, 7, 9, 10, 11, 12, 13, 14), (1, 2, 3, 6, 7, 8, 9, 10, 11, 12, 13, 14), None)
g4_3.add_edge((1, 2, 3, 5, 6, 7, 9, 10, 11, 12, 13, 14), (1, 3, 5, 6, 7, 9, 10, 11, 12, 13, 14, 17), None)
g4_3.add_edge((1, 2, 3, 5, 6, 7, 9, 10, 11, 12, 13, 14), (2, 3, 4, 5, 6, 7, 9, 10, 11, 12, 13, 14), None)
g4_3.add_edge((1, 2, 3, 5, 6, 7, 9, 10, 11, 12, 14, 17), (1, 2, 3, 5, 6, 7, 9, 10, 11, 14, 16, 17), None)
g4_3.add_edge((1, 2, 3, 5, 6, 7, 9, 10, 11, 12, 14, 17), (1, 2, 3, 5, 6, 7, 9, 11, 12, 13, 14, 17), None)
g4_3.add_edge((1, 2, 3, 5, 6, 7, 9, 10, 11, 12, 14, 17), (1, 2, 3, 5, 6, 7, 10, 11, 12, 14, 16, 17), None)
g4_3.add_edge((1, 2, 3, 5, 6, 7, 9, 10, 11, 12, 14, 17), (1, 2, 3, 5, 7, 9, 10, 11, 12, 14, 16, 17), None)
g4_3.add_edge((1, 2, 3, 5, 6, 7, 9, 10, 11, 12, 14, 17), (1, 2, 3, 6, 7, 8, 9, 10, 11, 12, 14, 17), None)
g4_3.add_edge((1, 2, 3, 5, 6, 7, 9, 10, 11, 12, 14, 17), (1, 3, 5, 6, 7, 9, 10, 11, 12, 13, 14, 17), None)
g4_3.add_edge((1, 2, 3, 5, 6, 7, 9, 10, 11, 12, 14, 17), (2, 3, 4, 5, 6, 7, 9, 10, 11, 12, 14, 17), None)
g4_3.add_edge((1, 2, 3, 5, 6, 7, 9, 10, 11, 13, 14, 15), (1, 2, 3, 5, 6, 7, 9, 10, 11, 14, 15, 16), None)
g4_3.add_edge((1, 2, 3, 5, 6, 7, 9, 10, 11, 13, 14, 15), (1, 2, 3, 5, 6, 7, 9, 11, 13, 14, 15, 17), None)
g4_3.add_edge((1, 2, 3, 5, 6, 7, 9, 10, 11, 13, 14, 15), (1, 2, 3, 5, 6, 7, 10, 11, 12, 13, 14, 15), None)
g4_3.add_edge((1, 2, 3, 5, 6, 7, 9, 10, 11, 13, 14, 15), (1, 2, 3, 5, 7, 9, 10, 11, 12, 13, 14, 15), None)
g4_3.add_edge((1, 2, 3, 5, 6, 7, 9, 10, 11, 13, 14, 15), (1, 2, 3, 6, 7, 8, 9, 10, 11, 13, 14, 15), None)
g4_3.add_edge((1, 2, 3, 5, 6, 7, 9, 10, 11, 13, 14, 15), (1, 3, 5, 6, 7, 9, 10, 11, 13, 14, 15, 17), None)
g4_3.add_edge((1, 2, 3, 5, 6, 7, 9, 10, 11, 13, 14, 15), (2, 3, 4, 5, 6, 7, 9, 10, 11, 13, 14, 15), None)
g4_3.add_edge((1, 2, 3, 5, 6, 7, 9, 10, 11, 14, 15, 16), (1, 2, 3, 5, 6, 7, 9, 10, 11, 14, 16, 17), None)
g4_3.add_edge((1, 2, 3, 5, 6, 7, 9, 10, 11, 14, 15, 16), (1, 2, 3, 5, 6, 7, 9, 11, 14, 15, 16, 17), None)
g4_3.add_edge((1, 2, 3, 5, 6, 7, 9, 10, 11, 14, 15, 16), (1, 2, 3, 5, 6, 7, 10, 11, 12, 14, 15, 16), None)
g4_3.add_edge((1, 2, 3, 5, 6, 7, 9, 10, 11, 14, 15, 16), (1, 2, 3, 5, 7, 9, 10, 11, 12, 14, 15, 16), None)
g4_3.add_edge((1, 2, 3, 5, 6, 7, 9, 10, 11, 14, 15, 16), (1, 2, 3, 6, 7, 8, 9, 10, 11, 14, 15, 16), None)
g4_3.add_edge((1, 2, 3, 5, 6, 7, 9, 10, 11, 14, 15, 16), (1, 3, 5, 6, 7, 9, 10, 11, 14, 15, 16, 17), None)
g4_3.add_edge((1, 2, 3, 5, 6, 7, 9, 10, 11, 14, 15, 16), (2, 3, 4, 5, 6, 7, 9, 10, 11, 14, 15, 16), None)
g4_3.add_edge((1, 2, 3, 5, 6, 7, 9, 10, 11, 14, 16, 17), (1, 2, 3, 5, 6, 7, 9, 11, 14, 15, 16, 17), None)
g4_3.add_edge((1, 2, 3, 5, 6, 7, 9, 10, 11, 14, 16, 17), (1, 2, 3, 5, 6, 7, 10, 11, 12, 14, 16, 17), None)
g4_3.add_edge((1, 2, 3, 5, 6, 7, 9, 10, 11, 14, 16, 17), (1, 2, 3, 5, 7, 9, 10, 11, 12, 14, 16, 17), None)
g4_3.add_edge((1, 2, 3, 5, 6, 7, 9, 10, 11, 14, 16, 17), (1, 2, 3, 6, 7, 8, 9, 10, 11, 14, 16, 17), None)
g4_3.add_edge((1, 2, 3, 5, 6, 7, 9, 10, 11, 14, 16, 17), (1, 3, 5, 6, 7, 9, 10, 11, 14, 15, 16, 17), None)
g4_3.add_edge((1, 2, 3, 5, 6, 7, 9, 10, 11, 14, 16, 17), (2, 3, 4, 5, 6, 7, 9, 10, 11, 14, 16, 17), None)
g4_3.add_edge((1, 2, 3, 5, 6, 7, 9, 11, 12, 13, 14, 17), (1, 2, 3, 5, 6, 7, 9, 11, 13, 14, 15, 17), None)
g4_3.add_edge((1, 2, 3, 5, 6, 7, 9, 11, 12, 13, 14, 17), (1, 2, 3, 5, 6, 7, 11, 12, 13, 14, 16, 17), None)
g4_3.add_edge((1, 2, 3, 5, 6, 7, 9, 11, 12, 13, 14, 17), (1, 2, 3, 5, 7, 9, 11, 12, 13, 14, 16, 17), None)
g4_3.add_edge((1, 2, 3, 5, 6, 7, 9, 11, 12, 13, 14, 17), (1, 2, 3, 6, 7, 8, 9, 11, 12, 13, 14, 17), None)
g4_3.add_edge((1, 2, 3, 5, 6, 7, 9, 11, 12, 13, 14, 17), (1, 3, 5, 6, 7, 9, 10, 11, 12, 13, 14, 17), None)
g4_3.add_edge((1, 2, 3, 5, 6, 7, 9, 11, 12, 13, 14, 17), (2, 3, 4, 5, 6, 7, 9, 11, 12, 13, 14, 17), None)
g4_3.add_edge((1, 2, 3, 5, 6, 7, 9, 11, 13, 14, 15, 17), (1, 2, 3, 5, 6, 7, 9, 11, 14, 15, 16, 17), None)
g4_3.add_edge((1, 2, 3, 5, 6, 7, 9, 11, 13, 14, 15, 17), (1, 2, 3, 5, 6, 7, 11, 13, 14, 15, 16, 17), None)
g4_3.add_edge((1, 2, 3, 5, 6, 7, 9, 11, 13, 14, 15, 17), (1, 2, 3, 5, 7, 9, 11, 13, 14, 15, 16, 17), None)
g4_3.add_edge((1, 2, 3, 5, 6, 7, 9, 11, 13, 14, 15, 17), (1, 2, 3, 6, 7, 8, 9, 11, 13, 14, 15, 17), None)
g4_3.add_edge((1, 2, 3, 5, 6, 7, 9, 11, 13, 14, 15, 17), (1, 3, 5, 6, 7, 9, 10, 11, 13, 14, 15, 17), None)
g4_3.add_edge((1, 2, 3, 5, 6, 7, 9, 11, 13, 14, 15, 17), (2, 3, 4, 5, 6, 7, 9, 11, 13, 14, 15, 17), None)
g4_3.add_edge((1, 2, 3, 5, 6, 7, 9, 11, 14, 15, 16, 17), (1, 2, 3, 5, 6, 7, 11, 13, 14, 15, 16, 17), None)
g4_3.add_edge((1, 2, 3, 5, 6, 7, 9, 11, 14, 15, 16, 17), (1, 2, 3, 5, 7, 9, 11, 13, 14, 15, 16, 17), None)
g4_3.add_edge((1, 2, 3, 5, 6, 7, 9, 11, 14, 15, 16, 17), (1, 2, 3, 6, 7, 8, 9, 11, 14, 15, 16, 17), None)
g4_3.add_edge((1, 2, 3, 5, 6, 7, 9, 11, 14, 15, 16, 17), (1, 3, 5, 6, 7, 9, 10, 11, 14, 15, 16, 17), None)
g4_3.add_edge((1, 2, 3, 5, 6, 7, 9, 11, 14, 15, 16, 17), (2, 3, 4, 5, 6, 7, 9, 11, 14, 15, 16, 17), None)
g4_3.add_edge((1, 2, 3, 5, 6, 7, 10, 11, 12, 13, 14, 15), (1, 2, 3, 5, 6, 7, 10, 11, 12, 14, 15, 16), None)
g4_3.add_edge((1, 2, 3, 5, 6, 7, 10, 11, 12, 13, 14, 15), (1, 2, 3, 5, 6, 7, 11, 12, 13, 14, 15, 16), None)
g4_3.add_edge((1, 2, 3, 5, 6, 7, 10, 11, 12, 13, 14, 15), (1, 2, 3, 5, 7, 9, 10, 11, 12, 13, 14, 15), None)
g4_3.add_edge((1, 2, 3, 5, 6, 7, 10, 11, 12, 13, 14, 15), (1, 2, 3, 6, 7, 8, 10, 11, 12, 13, 14, 15), None)
g4_3.add_edge((1, 2, 3, 5, 6, 7, 10, 11, 12, 13, 14, 15), (1, 3, 5, 6, 7, 10, 11, 12, 13, 14, 15, 17), None)
g4_3.add_edge((1, 2, 3, 5, 6, 7, 10, 11, 12, 13, 14, 15), (2, 3, 4, 5, 6, 7, 10, 11, 12, 13, 14, 15), None)
g4_3.add_edge((1, 2, 3, 5, 6, 7, 10, 11, 12, 14, 15, 16), (1, 2, 3, 5, 6, 7, 10, 11, 12, 14, 16, 17), None)
g4_3.add_edge((1, 2, 3, 5, 6, 7, 10, 11, 12, 14, 15, 16), (1, 2, 3, 5, 6, 7, 11, 12, 13, 14, 15, 16), None)
g4_3.add_edge((1, 2, 3, 5, 6, 7, 10, 11, 12, 14, 15, 16), (1, 2, 3, 5, 7, 9, 10, 11, 12, 14, 15, 16), None)
g4_3.add_edge((1, 2, 3, 5, 6, 7, 10, 11, 12, 14, 15, 16), (1, 2, 3, 6, 7, 8, 10, 11, 12, 14, 15, 16), None)
g4_3.add_edge((1, 2, 3, 5, 6, 7, 10, 11, 12, 14, 15, 16), (1, 3, 5, 6, 7, 10, 11, 12, 14, 15, 16, 17), None)
g4_3.add_edge((1, 2, 3, 5, 6, 7, 10, 11, 12, 14, 15, 16), (2, 3, 4, 5, 6, 7, 10, 11, 12, 14, 15, 16), None)
g4_3.add_edge((1, 2, 3, 5, 6, 7, 10, 11, 12, 14, 16, 17), (1, 2, 3, 5, 6, 7, 11, 12, 13, 14, 16, 17), None)
g4_3.add_edge((1, 2, 3, 5, 6, 7, 10, 11, 12, 14, 16, 17), (1, 2, 3, 5, 7, 9, 10, 11, 12, 14, 16, 17), None)
g4_3.add_edge((1, 2, 3, 5, 6, 7, 10, 11, 12, 14, 16, 17), (1, 2, 3, 6, 7, 8, 10, 11, 12, 14, 16, 17), None)
g4_3.add_edge((1, 2, 3, 5, 6, 7, 10, 11, 12, 14, 16, 17), (1, 3, 5, 6, 7, 10, 11, 12, 14, 15, 16, 17), None)
g4_3.add_edge((1, 2, 3, 5, 6, 7, 10, 11, 12, 14, 16, 17), (2, 3, 4, 5, 6, 7, 10, 11, 12, 14, 16, 17), None)
g4_3.add_edge((1, 2, 3, 5, 6, 7, 11, 12, 13, 14, 15, 16), (1, 2, 3, 5, 6, 7, 11, 12, 13, 14, 16, 17), None)
g4_3.add_edge((1, 2, 3, 5, 6, 7, 11, 12, 13, 14, 15, 16), (1, 2, 3, 5, 6, 7, 11, 13, 14, 15, 16, 17), None)
g4_3.add_edge((1, 2, 3, 5, 6, 7, 11, 12, 13, 14, 15, 16), (1, 2, 3, 5, 7, 9, 11, 12, 13, 14, 15, 16), None)
g4_3.add_edge((1, 2, 3, 5, 6, 7, 11, 12, 13, 14, 15, 16), (1, 2, 3, 6, 7, 8, 11, 12, 13, 14, 15, 16), None)
g4_3.add_edge((1, 2, 3, 5, 6, 7, 11, 12, 13, 14, 15, 16), (1, 3, 5, 6, 7, 11, 12, 13, 14, 15, 16, 17), None)
g4_3.add_edge((1, 2, 3, 5, 6, 7, 11, 12, 13, 14, 15, 16), (2, 3, 4, 5, 6, 7, 11, 12, 13, 14, 15, 16), None)
g4_3.add_edge((1, 2, 3, 5, 6, 7, 11, 12, 13, 14, 16, 17), (1, 2, 3, 5, 6, 7, 11, 13, 14, 15, 16, 17), None)
g4_3.add_edge((1, 2, 3, 5, 6, 7, 11, 12, 13, 14, 16, 17), (1, 2, 3, 5, 7, 9, 11, 12, 13, 14, 16, 17), None)
g4_3.add_edge((1, 2, 3, 5, 6, 7, 11, 12, 13, 14, 16, 17), (1, 2, 3, 6, 7, 8, 11, 12, 13, 14, 16, 17), None)
g4_3.add_edge((1, 2, 3, 5, 6, 7, 11, 12, 13, 14, 16, 17), (1, 3, 5, 6, 7, 11, 12, 13, 14, 15, 16, 17), None)
g4_3.add_edge((1, 2, 3, 5, 6, 7, 11, 12, 13, 14, 16, 17), (2, 3, 4, 5, 6, 7, 11, 12, 13, 14, 16, 17), None)
g4_3.add_edge((1, 2, 3, 5, 6, 7, 11, 13, 14, 15, 16, 17), (1, 2, 3, 5, 7, 9, 11, 13, 14, 15, 16, 17), None)
g4_3.add_edge((1, 2, 3, 5, 6, 7, 11, 13, 14, 15, 16, 17), (1, 2, 3, 6, 7, 8, 11, 13, 14, 15, 16, 17), None)
g4_3.add_edge((1, 2, 3, 5, 6, 7, 11, 13, 14, 15, 16, 17), (1, 3, 5, 6, 7, 11, 12, 13, 14, 15, 16, 17), None)
g4_3.add_edge((1, 2, 3, 5, 6, 7, 11, 13, 14, 15, 16, 17), (2, 3, 4, 5, 6, 7, 11, 13, 14, 15, 16, 17), None)
g4_3.add_edge((1, 2, 3, 5, 7, 8, 9, 10, 11, 12, 13, 15), (1, 2, 3, 5, 7, 8, 9, 10, 12, 13, 14, 15), None)
g4_3.add_edge((1, 2, 3, 5, 7, 8, 9, 10, 11, 12, 13, 15), (1, 2, 3, 5, 7, 9, 10, 11, 12, 13, 14, 15), None)
g4_3.add_edge((1, 2, 3, 5, 7, 8, 9, 10, 11, 12, 13, 15), (1, 2, 3, 7, 8, 9, 10, 11, 12, 13, 14, 15), None)
g4_3.add_edge((1, 2, 3, 5, 7, 8, 9, 10, 11, 12, 13, 15), (1, 3, 5, 7, 8, 9, 10, 11, 12, 13, 15, 17), None)
g4_3.add_edge((1, 2, 3, 5, 7, 8, 9, 10, 11, 12, 13, 15), (2, 3, 4, 5, 7, 8, 9, 10, 11, 12, 13, 15), None)
g4_3.add_edge((1, 2, 3, 5, 7, 8, 9, 10, 12, 13, 14, 15), (1, 2, 3, 5, 7, 8, 9, 10, 12, 14, 15, 16), None)
g4_3.add_edge((1, 2, 3, 5, 7, 8, 9, 10, 12, 13, 14, 15), (1, 2, 3, 5, 7, 9, 10, 11, 12, 13, 14, 15), None)
g4_3.add_edge((1, 2, 3, 5, 7, 8, 9, 10, 12, 13, 14, 15), (1, 2, 3, 7, 8, 9, 10, 11, 12, 13, 14, 15), None)
g4_3.add_edge((1, 2, 3, 5, 7, 8, 9, 10, 12, 13, 14, 15), (1, 3, 5, 7, 8, 9, 10, 12, 13, 14, 15, 17), None)
g4_3.add_edge((1, 2, 3, 5, 7, 8, 9, 10, 12, 13, 14, 15), (2, 3, 4, 5, 7, 8, 9, 10, 12, 13, 14, 15), None)
g4_3.add_edge((1, 2, 3, 5, 7, 8, 9, 10, 12, 14, 15, 16), (1, 2, 3, 5, 7, 8, 9, 10, 12, 14, 16, 17), None)
g4_3.add_edge((1, 2, 3, 5, 7, 8, 9, 10, 12, 14, 15, 16), (1, 2, 3, 5, 7, 9, 10, 11, 12, 14, 15, 16), None)
g4_3.add_edge((1, 2, 3, 5, 7, 8, 9, 10, 12, 14, 15, 16), (1, 2, 3, 7, 8, 9, 10, 11, 12, 14, 15, 16), None)
g4_3.add_edge((1, 2, 3, 5, 7, 8, 9, 10, 12, 14, 15, 16), (1, 3, 5, 7, 8, 9, 10, 12, 14, 15, 16, 17), None)
g4_3.add_edge((1, 2, 3, 5, 7, 8, 9, 10, 12, 14, 15, 16), (2, 3, 4, 5, 7, 8, 9, 10, 12, 14, 15, 16), None)
g4_3.add_edge((1, 2, 3, 5, 7, 8, 9, 10, 12, 14, 16, 17), (1, 2, 3, 5, 7, 9, 10, 11, 12, 14, 16, 17), None)
g4_3.add_edge((1, 2, 3, 5, 7, 8, 9, 10, 12, 14, 16, 17), (1, 2, 3, 7, 8, 9, 10, 11, 12, 14, 16, 17), None)
g4_3.add_edge((1, 2, 3, 5, 7, 8, 9, 10, 12, 14, 16, 17), (1, 3, 5, 7, 8, 9, 10, 12, 14, 15, 16, 17), None)
g4_3.add_edge((1, 2, 3, 5, 7, 8, 9, 10, 12, 14, 16, 17), (2, 3, 4, 5, 7, 8, 9, 10, 12, 14, 16, 17), None)
g4_3.add_edge((1, 2, 3, 5, 7, 9, 10, 11, 12, 13, 14, 15), (1, 2, 3, 5, 7, 9, 10, 11, 12, 14, 15, 16), None)
g4_3.add_edge((1, 2, 3, 5, 7, 9, 10, 11, 12, 13, 14, 15), (1, 2, 3, 5, 7, 9, 11, 12, 13, 14, 15, 16), None)
g4_3.add_edge((1, 2, 3, 5, 7, 9, 10, 11, 12, 13, 14, 15), (1, 2, 3, 7, 8, 9, 10, 11, 12, 13, 14, 15), None)
g4_3.add_edge((1, 2, 3, 5, 7, 9, 10, 11, 12, 13, 14, 15), (1, 3, 5, 7, 9, 10, 11, 12, 13, 14, 15, 17), None)
g4_3.add_edge((1, 2, 3, 5, 7, 9, 10, 11, 12, 13, 14, 15), (2, 3, 4, 5, 7, 9, 10, 11, 12, 13, 14, 15), None)
g4_3.add_edge((1, 2, 3, 5, 7, 9, 10, 11, 12, 14, 15, 16), (1, 2, 3, 5, 7, 9, 10, 11, 12, 14, 16, 17), None)
g4_3.add_edge((1, 2, 3, 5, 7, 9, 10, 11, 12, 14, 15, 16), (1, 2, 3, 5, 7, 9, 11, 12, 13, 14, 15, 16), None)
g4_3.add_edge((1, 2, 3, 5, 7, 9, 10, 11, 12, 14, 15, 16), (1, 2, 3, 7, 8, 9, 10, 11, 12, 14, 15, 16), None)
g4_3.add_edge((1, 2, 3, 5, 7, 9, 10, 11, 12, 14, 15, 16), (1, 3, 5, 7, 9, 10, 11, 12, 14, 15, 16, 17), None)
g4_3.add_edge((1, 2, 3, 5, 7, 9, 10, 11, 12, 14, 15, 16), (2, 3, 4, 5, 7, 9, 10, 11, 12, 14, 15, 16), None)
g4_3.add_edge((1, 2, 3, 5, 7, 9, 10, 11, 12, 14, 16, 17), (1, 2, 3, 5, 7, 9, 11, 12, 13, 14, 16, 17), None)
g4_3.add_edge((1, 2, 3, 5, 7, 9, 10, 11, 12, 14, 16, 17), (1, 2, 3, 7, 8, 9, 10, 11, 12, 14, 16, 17), None)
g4_3.add_edge((1, 2, 3, 5, 7, 9, 10, 11, 12, 14, 16, 17), (1, 3, 5, 7, 9, 10, 11, 12, 14, 15, 16, 17), None)
g4_3.add_edge((1, 2, 3, 5, 7, 9, 10, 11, 12, 14, 16, 17), (2, 3, 4, 5, 7, 9, 10, 11, 12, 14, 16, 17), None)
g4_3.add_edge((1, 2, 3, 5, 7, 9, 11, 12, 13, 14, 15, 16), (1, 2, 3, 5, 7, 9, 11, 12, 13, 14, 16, 17), None)
g4_3.add_edge((1, 2, 3, 5, 7, 9, 11, 12, 13, 14, 15, 16), (1, 2, 3, 5, 7, 9, 11, 13, 14, 15, 16, 17), None)
g4_3.add_edge((1, 2, 3, 5, 7, 9, 11, 12, 13, 14, 15, 16), (1, 2, 3, 7, 8, 9, 11, 12, 13, 14, 15, 16), None)
g4_3.add_edge((1, 2, 3, 5, 7, 9, 11, 12, 13, 14, 15, 16), (1, 3, 5, 7, 9, 11, 12, 13, 14, 15, 16, 17), None)
g4_3.add_edge((1, 2, 3, 5, 7, 9, 11, 12, 13, 14, 15, 16), (2, 3, 4, 5, 7, 9, 11, 12, 13, 14, 15, 16), None)
g4_3.add_edge((1, 2, 3, 5, 7, 9, 11, 12, 13, 14, 16, 17), (1, 2, 3, 5, 7, 9, 11, 13, 14, 15, 16, 17), None)
g4_3.add_edge((1, 2, 3, 5, 7, 9, 11, 12, 13, 14, 16, 17), (1, 2, 3, 7, 8, 9, 11, 12, 13, 14, 16, 17), None)
g4_3.add_edge((1, 2, 3, 5, 7, 9, 11, 12, 13, 14, 16, 17), (1, 3, 5, 7, 9, 11, 12, 13, 14, 15, 16, 17), None)
g4_3.add_edge((1, 2, 3, 5, 7, 9, 11, 12, 13, 14, 16, 17), (2, 3, 4, 5, 7, 9, 11, 12, 13, 14, 16, 17), None)
g4_3.add_edge((1, 2, 3, 5, 7, 9, 11, 13, 14, 15, 16, 17), (1, 2, 3, 7, 8, 9, 11, 13, 14, 15, 16, 17), None)
g4_3.add_edge((1, 2, 3, 5, 7, 9, 11, 13, 14, 15, 16, 17), (1, 3, 5, 7, 9, 11, 12, 13, 14, 15, 16, 17), None)
g4_3.add_edge((1, 2, 3, 5, 7, 9, 11, 13, 14, 15, 16, 17), (2, 3, 4, 5, 7, 9, 11, 13, 14, 15, 16, 17), None)
g4_3.add_edge((1, 2, 3, 6, 7, 8, 9, 10, 11, 12, 13, 14), (1, 2, 3, 6, 7, 8, 9, 10, 11, 12, 14, 17), None)
g4_3.add_edge((1, 2, 3, 6, 7, 8, 9, 10, 11, 12, 13, 14), (1, 2, 3, 6, 7, 8, 9, 10, 11, 13, 14, 15), None)
g4_3.add_edge((1, 2, 3, 6, 7, 8, 9, 10, 11, 12, 13, 14), (1, 2, 3, 6, 7, 8, 9, 11, 12, 13, 14, 17), None)
g4_3.add_edge((1, 2, 3, 6, 7, 8, 9, 10, 11, 12, 13, 14), (1, 2, 3, 6, 7, 8, 10, 11, 12, 13, 14, 15), None)
g4_3.add_edge((1, 2, 3, 6, 7, 8, 9, 10, 11, 12, 13, 14), (1, 2, 3, 6, 8, 9, 10, 11, 12, 13, 14, 17), None)
g4_3.add_edge((1, 2, 3, 6, 7, 8, 9, 10, 11, 12, 13, 14), (1, 2, 3, 7, 8, 9, 10, 11, 12, 13, 14, 15), None)
g4_3.add_edge((1, 2, 3, 6, 7, 8, 9, 10, 11, 12, 13, 14), (1, 3, 6, 7, 8, 9, 10, 11, 12, 13, 14, 17), None)
g4_3.add_edge((1, 2, 3, 6, 7, 8, 9, 10, 11, 12, 13, 14), (2, 3, 4, 6, 7, 8, 9, 10, 11, 12, 13, 14), None)
g4_3.add_edge((1, 2, 3, 6, 7, 8, 9, 10, 11, 12, 14, 17), (1, 2, 3, 6, 7, 8, 9, 10, 11, 14, 16, 17), None)
g4_3.add_edge((1, 2, 3, 6, 7, 8, 9, 10, 11, 12, 14, 17), (1, 2, 3, 6, 7, 8, 9, 11, 12, 13, 14, 17), None)
g4_3.add_edge((1, 2, 3, 6, 7, 8, 9, 10, 11, 12, 14, 17), (1, 2, 3, 6, 7, 8, 10, 11, 12, 14, 16, 17), None)
g4_3.add_edge((1, 2, 3, 6, 7, 8, 9, 10, 11, 12, 14, 17), (1, 2, 3, 6, 8, 9, 10, 11, 12, 13, 14, 17), None)
g4_3.add_edge((1, 2, 3, 6, 7, 8, 9, 10, 11, 12, 14, 17), (1, 2, 3, 7, 8, 9, 10, 11, 12, 14, 16, 17), None)
g4_3.add_edge((1, 2, 3, 6, 7, 8, 9, 10, 11, 12, 14, 17), (1, 3, 6, 7, 8, 9, 10, 11, 12, 13, 14, 17), None)
g4_3.add_edge((1, 2, 3, 6, 7, 8, 9, 10, 11, 12, 14, 17), (2, 3, 4, 6, 7, 8, 9, 10, 11, 12, 14, 17), None)
g4_3.add_edge((1, 2, 3, 6, 7, 8, 9, 10, 11, 13, 14, 15), (1, 2, 3, 6, 7, 8, 9, 10, 11, 14, 15, 16), None)
g4_3.add_edge((1, 2, 3, 6, 7, 8, 9, 10, 11, 13, 14, 15), (1, 2, 3, 6, 7, 8, 9, 11, 13, 14, 15, 17), None)
g4_3.add_edge((1, 2, 3, 6, 7, 8, 9, 10, 11, 13, 14, 15), (1, 2, 3, 6, 7, 8, 10, 11, 12, 13, 14, 15), None)
g4_3.add_edge((1, 2, 3, 6, 7, 8, 9, 10, 11, 13, 14, 15), (1, 2, 3, 6, 8, 9, 10, 11, 13, 14, 15, 17), None)
g4_3.add_edge((1, 2, 3, 6, 7, 8, 9, 10, 11, 13, 14, 15), (1, 2, 3, 7, 8, 9, 10, 11, 12, 13, 14, 15), None)
g4_3.add_edge((1, 2, 3, 6, 7, 8, 9, 10, 11, 13, 14, 15), (1, 3, 6, 7, 8, 9, 10, 11, 13, 14, 15, 17), None)
g4_3.add_edge((1, 2, 3, 6, 7, 8, 9, 10, 11, 13, 14, 15), (2, 3, 4, 6, 7, 8, 9, 10, 11, 13, 14, 15), None)
g4_3.add_edge((1, 2, 3, 6, 7, 8, 9, 10, 11, 14, 15, 16), (1, 2, 3, 6, 7, 8, 9, 10, 11, 14, 16, 17), None)
g4_3.add_edge((1, 2, 3, 6, 7, 8, 9, 10, 11, 14, 15, 16), (1, 2, 3, 6, 7, 8, 9, 11, 14, 15, 16, 17), None)
g4_3.add_edge((1, 2, 3, 6, 7, 8, 9, 10, 11, 14, 15, 16), (1, 2, 3, 6, 7, 8, 10, 11, 12, 14, 15, 16), None)
g4_3.add_edge((1, 2, 3, 6, 7, 8, 9, 10, 11, 14, 15, 16), (1, 2, 3, 6, 8, 9, 10, 11, 14, 15, 16, 17), None)
g4_3.add_edge((1, 2, 3, 6, 7, 8, 9, 10, 11, 14, 15, 16), (1, 2, 3, 7, 8, 9, 10, 11, 12, 14, 15, 16), None)
g4_3.add_edge((1, 2, 3, 6, 7, 8, 9, 10, 11, 14, 15, 16), (1, 3, 6, 7, 8, 9, 10, 11, 14, 15, 16, 17), None)
g4_3.add_edge((1, 2, 3, 6, 7, 8, 9, 10, 11, 14, 15, 16), (2, 3, 4, 6, 7, 8, 9, 10, 11, 14, 15, 16), None)
g4_3.add_edge((1, 2, 3, 6, 7, 8, 9, 10, 11, 14, 16, 17), (1, 2, 3, 6, 7, 8, 9, 11, 14, 15, 16, 17), None)
g4_3.add_edge((1, 2, 3, 6, 7, 8, 9, 10, 11, 14, 16, 17), (1, 2, 3, 6, 7, 8, 10, 11, 12, 14, 16, 17), None)
g4_3.add_edge((1, 2, 3, 6, 7, 8, 9, 10, 11, 14, 16, 17), (1, 2, 3, 6, 8, 9, 10, 11, 14, 15, 16, 17), None)
g4_3.add_edge((1, 2, 3, 6, 7, 8, 9, 10, 11, 14, 16, 17), (1, 2, 3, 7, 8, 9, 10, 11, 12, 14, 16, 17), None)
g4_3.add_edge((1, 2, 3, 6, 7, 8, 9, 10, 11, 14, 16, 17), (1, 3, 6, 7, 8, 9, 10, 11, 14, 15, 16, 17), None)
g4_3.add_edge((1, 2, 3, 6, 7, 8, 9, 10, 11, 14, 16, 17), (2, 3, 4, 6, 7, 8, 9, 10, 11, 14, 16, 17), None)
g4_3.add_edge((1, 2, 3, 6, 7, 8, 9, 11, 12, 13, 14, 17), (1, 2, 3, 6, 7, 8, 9, 11, 13, 14, 15, 17), None)
g4_3.add_edge((1, 2, 3, 6, 7, 8, 9, 11, 12, 13, 14, 17), (1, 2, 3, 6, 7, 8, 11, 12, 13, 14, 16, 17), None)
g4_3.add_edge((1, 2, 3, 6, 7, 8, 9, 11, 12, 13, 14, 17), (1, 2, 3, 6, 8, 9, 10, 11, 12, 13, 14, 17), None)
g4_3.add_edge((1, 2, 3, 6, 7, 8, 9, 11, 12, 13, 14, 17), (1, 2, 3, 7, 8, 9, 11, 12, 13, 14, 16, 17), None)
g4_3.add_edge((1, 2, 3, 6, 7, 8, 9, 11, 12, 13, 14, 17), (1, 3, 6, 7, 8, 9, 10, 11, 12, 13, 14, 17), None)
g4_3.add_edge((1, 2, 3, 6, 7, 8, 9, 11, 12, 13, 14, 17), (2, 3, 4, 6, 7, 8, 9, 11, 12, 13, 14, 17), None)
g4_3.add_edge((1, 2, 3, 6, 7, 8, 9, 11, 13, 14, 15, 17), (1, 2, 3, 6, 7, 8, 9, 11, 14, 15, 16, 17), None)
g4_3.add_edge((1, 2, 3, 6, 7, 8, 9, 11, 13, 14, 15, 17), (1, 2, 3, 6, 7, 8, 11, 13, 14, 15, 16, 17), None)
g4_3.add_edge((1, 2, 3, 6, 7, 8, 9, 11, 13, 14, 15, 17), (1, 2, 3, 6, 8, 9, 10, 11, 13, 14, 15, 17), None)
g4_3.add_edge((1, 2, 3, 6, 7, 8, 9, 11, 13, 14, 15, 17), (1, 2, 3, 7, 8, 9, 11, 13, 14, 15, 16, 17), None)
g4_3.add_edge((1, 2, 3, 6, 7, 8, 9, 11, 13, 14, 15, 17), (1, 3, 6, 7, 8, 9, 10, 11, 13, 14, 15, 17), None)
g4_3.add_edge((1, 2, 3, 6, 7, 8, 9, 11, 13, 14, 15, 17), (2, 3, 4, 6, 7, 8, 9, 11, 13, 14, 15, 17), None)
g4_3.add_edge((1, 2, 3, 6, 7, 8, 9, 11, 14, 15, 16, 17), (1, 2, 3, 6, 7, 8, 11, 13, 14, 15, 16, 17), None)
g4_3.add_edge((1, 2, 3, 6, 7, 8, 9, 11, 14, 15, 16, 17), (1, 2, 3, 6, 8, 9, 10, 11, 14, 15, 16, 17), None)
g4_3.add_edge((1, 2, 3, 6, 7, 8, 9, 11, 14, 15, 16, 17), (1, 2, 3, 7, 8, 9, 11, 13, 14, 15, 16, 17), None)
g4_3.add_edge((1, 2, 3, 6, 7, 8, 9, 11, 14, 15, 16, 17), (1, 3, 6, 7, 8, 9, 10, 11, 14, 15, 16, 17), None)
g4_3.add_edge((1, 2, 3, 6, 7, 8, 9, 11, 14, 15, 16, 17), (2, 3, 4, 6, 7, 8, 9, 11, 14, 15, 16, 17), None)
g4_3.add_edge((1, 2, 3, 6, 7, 8, 10, 11, 12, 13, 14, 15), (1, 2, 3, 6, 7, 8, 10, 11, 12, 14, 15, 16), None)
g4_3.add_edge((1, 2, 3, 6, 7, 8, 10, 11, 12, 13, 14, 15), (1, 2, 3, 6, 7, 8, 11, 12, 13, 14, 15, 16), None)
g4_3.add_edge((1, 2, 3, 6, 7, 8, 10, 11, 12, 13, 14, 15), (1, 2, 3, 6, 8, 10, 11, 12, 13, 14, 15, 17), None)
g4_3.add_edge((1, 2, 3, 6, 7, 8, 10, 11, 12, 13, 14, 15), (1, 2, 3, 7, 8, 9, 10, 11, 12, 13, 14, 15), None)
g4_3.add_edge((1, 2, 3, 6, 7, 8, 10, 11, 12, 13, 14, 15), (1, 3, 6, 7, 8, 10, 11, 12, 13, 14, 15, 17), None)
g4_3.add_edge((1, 2, 3, 6, 7, 8, 10, 11, 12, 13, 14, 15), (2, 3, 4, 6, 7, 8, 10, 11, 12, 13, 14, 15), None)
g4_3.add_edge((1, 2, 3, 6, 7, 8, 10, 11, 12, 14, 15, 16), (1, 2, 3, 6, 7, 8, 10, 11, 12, 14, 16, 17), None)
g4_3.add_edge((1, 2, 3, 6, 7, 8, 10, 11, 12, 14, 15, 16), (1, 2, 3, 6, 7, 8, 11, 12, 13, 14, 15, 16), None)
g4_3.add_edge((1, 2, 3, 6, 7, 8, 10, 11, 12, 14, 15, 16), (1, 2, 3, 6, 8, 10, 11, 12, 14, 15, 16, 17), None)
g4_3.add_edge((1, 2, 3, 6, 7, 8, 10, 11, 12, 14, 15, 16), (1, 2, 3, 7, 8, 9, 10, 11, 12, 14, 15, 16), None)
g4_3.add_edge((1, 2, 3, 6, 7, 8, 10, 11, 12, 14, 15, 16), (1, 3, 6, 7, 8, 10, 11, 12, 14, 15, 16, 17), None)
g4_3.add_edge((1, 2, 3, 6, 7, 8, 10, 11, 12, 14, 15, 16), (2, 3, 4, 6, 7, 8, 10, 11, 12, 14, 15, 16), None)
g4_3.add_edge((1, 2, 3, 6, 7, 8, 10, 11, 12, 14, 16, 17), (1, 2, 3, 6, 7, 8, 11, 12, 13, 14, 16, 17), None)
g4_3.add_edge((1, 2, 3, 6, 7, 8, 10, 11, 12, 14, 16, 17), (1, 2, 3, 6, 8, 10, 11, 12, 14, 15, 16, 17), None)
g4_3.add_edge((1, 2, 3, 6, 7, 8, 10, 11, 12, 14, 16, 17), (1, 2, 3, 7, 8, 9, 10, 11, 12, 14, 16, 17), None)
g4_3.add_edge((1, 2, 3, 6, 7, 8, 10, 11, 12, 14, 16, 17), (1, 3, 6, 7, 8, 10, 11, 12, 14, 15, 16, 17), None)
g4_3.add_edge((1, 2, 3, 6, 7, 8, 10, 11, 12, 14, 16, 17), (2, 3, 4, 6, 7, 8, 10, 11, 12, 14, 16, 17), None)
g4_3.add_edge((1, 2, 3, 6, 7, 8, 11, 12, 13, 14, 15, 16), (1, 2, 3, 6, 7, 8, 11, 12, 13, 14, 16, 17), None)
g4_3.add_edge((1, 2, 3, 6, 7, 8, 11, 12, 13, 14, 15, 16), (1, 2, 3, 6, 7, 8, 11, 13, 14, 15, 16, 17), None)
g4_3.add_edge((1, 2, 3, 6, 7, 8, 11, 12, 13, 14, 15, 16), (1, 2, 3, 6, 8, 11, 12, 13, 14, 15, 16, 17), None)
g4_3.add_edge((1, 2, 3, 6, 7, 8, 11, 12, 13, 14, 15, 16), (1, 2, 3, 7, 8, 9, 11, 12, 13, 14, 15, 16), None)
g4_3.add_edge((1, 2, 3, 6, 7, 8, 11, 12, 13, 14, 15, 16), (1, 3, 6, 7, 8, 11, 12, 13, 14, 15, 16, 17), None)
g4_3.add_edge((1, 2, 3, 6, 7, 8, 11, 12, 13, 14, 15, 16), (2, 3, 4, 6, 7, 8, 11, 12, 13, 14, 15, 16), None)
g4_3.add_edge((1, 2, 3, 6, 7, 8, 11, 12, 13, 14, 16, 17), (1, 2, 3, 6, 7, 8, 11, 13, 14, 15, 16, 17), None)
g4_3.add_edge((1, 2, 3, 6, 7, 8, 11, 12, 13, 14, 16, 17), (1, 2, 3, 6, 8, 11, 12, 13, 14, 15, 16, 17), None)
g4_3.add_edge((1, 2, 3, 6, 7, 8, 11, 12, 13, 14, 16, 17), (1, 2, 3, 7, 8, 9, 11, 12, 13, 14, 16, 17), None)
g4_3.add_edge((1, 2, 3, 6, 7, 8, 11, 12, 13, 14, 16, 17), (1, 3, 6, 7, 8, 11, 12, 13, 14, 15, 16, 17), None)
g4_3.add_edge((1, 2, 3, 6, 7, 8, 11, 12, 13, 14, 16, 17), (2, 3, 4, 6, 7, 8, 11, 12, 13, 14, 16, 17), None)
g4_3.add_edge((1, 2, 3, 6, 7, 8, 11, 13, 14, 15, 16, 17), (1, 2, 3, 6, 8, 11, 12, 13, 14, 15, 16, 17), None)
g4_3.add_edge((1, 2, 3, 6, 7, 8, 11, 13, 14, 15, 16, 17), (1, 2, 3, 7, 8, 9, 11, 13, 14, 15, 16, 17), None)
g4_3.add_edge((1, 2, 3, 6, 7, 8, 11, 13, 14, 15, 16, 17), (1, 3, 6, 7, 8, 11, 12, 13, 14, 15, 16, 17), None)
g4_3.add_edge((1, 2, 3, 6, 7, 8, 11, 13, 14, 15, 16, 17), (2, 3, 4, 6, 7, 8, 11, 13, 14, 15, 16, 17), None)
g4_3.add_edge((1, 2, 3, 6, 8, 9, 10, 11, 12, 13, 14, 17), (1, 2, 3, 6, 8, 9, 10, 11, 13, 14, 15, 17), None)
g4_3.add_edge((1, 2, 3, 6, 8, 9, 10, 11, 12, 13, 14, 17), (1, 2, 3, 6, 8, 10, 11, 12, 13, 14, 15, 17), None)
g4_3.add_edge((1, 2, 3, 6, 8, 9, 10, 11, 12, 13, 14, 17), (1, 2, 3, 8, 9, 10, 11, 12, 13, 14, 16, 17), None)
g4_3.add_edge((1, 2, 3, 6, 8, 9, 10, 11, 12, 13, 14, 17), (1, 3, 6, 7, 8, 9, 10, 11, 12, 13, 14, 17), None)
g4_3.add_edge((1, 2, 3, 6, 8, 9, 10, 11, 12, 13, 14, 17), (2, 3, 4, 6, 8, 9, 10, 11, 12, 13, 14, 17), None)
g4_3.add_edge((1, 2, 3, 6, 8, 9, 10, 11, 13, 14, 15, 17), (1, 2, 3, 6, 8, 9, 10, 11, 14, 15, 16, 17), None)
g4_3.add_edge((1, 2, 3, 6, 8, 9, 10, 11, 13, 14, 15, 17), (1, 2, 3, 6, 8, 10, 11, 12, 13, 14, 15, 17), None)
g4_3.add_edge((1, 2, 3, 6, 8, 9, 10, 11, 13, 14, 15, 17), (1, 2, 3, 8, 9, 10, 11, 13, 14, 15, 16, 17), None)
g4_3.add_edge((1, 2, 3, 6, 8, 9, 10, 11, 13, 14, 15, 17), (1, 3, 6, 7, 8, 9, 10, 11, 13, 14, 15, 17), None)
g4_3.add_edge((1, 2, 3, 6, 8, 9, 10, 11, 13, 14, 15, 17), (2, 3, 4, 6, 8, 9, 10, 11, 13, 14, 15, 17), None)
g4_3.add_edge((1, 2, 3, 6, 8, 9, 10, 11, 14, 15, 16, 17), (1, 2, 3, 6, 8, 10, 11, 12, 14, 15, 16, 17), None)
g4_3.add_edge((1, 2, 3, 6, 8, 9, 10, 11, 14, 15, 16, 17), (1, 2, 3, 8, 9, 10, 11, 13, 14, 15, 16, 17), None)
g4_3.add_edge((1, 2, 3, 6, 8, 9, 10, 11, 14, 15, 16, 17), (1, 3, 6, 7, 8, 9, 10, 11, 14, 15, 16, 17), None)
g4_3.add_edge((1, 2, 3, 6, 8, 9, 10, 11, 14, 15, 16, 17), (2, 3, 4, 6, 8, 9, 10, 11, 14, 15, 16, 17), None)
g4_3.add_edge((1, 2, 3, 6, 8, 10, 11, 12, 13, 14, 15, 17), (1, 2, 3, 6, 8, 10, 11, 12, 14, 15, 16, 17), None)
g4_3.add_edge((1, 2, 3, 6, 8, 10, 11, 12, 13, 14, 15, 17), (1, 2, 3, 6, 8, 11, 12, 13, 14, 15, 16, 17), None)
g4_3.add_edge((1, 2, 3, 6, 8, 10, 11, 12, 13, 14, 15, 17), (1, 2, 3, 8, 10, 11, 12, 13, 14, 15, 16, 17), None)
g4_3.add_edge((1, 2, 3, 6, 8, 10, 11, 12, 13, 14, 15, 17), (1, 3, 6, 7, 8, 10, 11, 12, 13, 14, 15, 17), None)
g4_3.add_edge((1, 2, 3, 6, 8, 10, 11, 12, 13, 14, 15, 17), (2, 3, 4, 6, 8, 10, 11, 12, 13, 14, 15, 17), None)
g4_3.add_edge((1, 2, 3, 6, 8, 10, 11, 12, 14, 15, 16, 17), (1, 2, 3, 6, 8, 11, 12, 13, 14, 15, 16, 17), None)
g4_3.add_edge((1, 2, 3, 6, 8, 10, 11, 12, 14, 15, 16, 17), (1, 2, 3, 8, 10, 11, 12, 13, 14, 15, 16, 17), None)
g4_3.add_edge((1, 2, 3, 6, 8, 10, 11, 12, 14, 15, 16, 17), (1, 3, 6, 7, 8, 10, 11, 12, 14, 15, 16, 17), None)
g4_3.add_edge((1, 2, 3, 6, 8, 10, 11, 12, 14, 15, 16, 17), (2, 3, 4, 6, 8, 10, 11, 12, 14, 15, 16, 17), None)
g4_3.add_edge((1, 2, 3, 6, 8, 11, 12, 13, 14, 15, 16, 17), (1, 2, 3, 8, 10, 11, 12, 13, 14, 15, 16, 17), None)
g4_3.add_edge((1, 2, 3, 6, 8, 11, 12, 13, 14, 15, 16, 17), (1, 3, 6, 7, 8, 11, 12, 13, 14, 15, 16, 17), None)
g4_3.add_edge((1, 2, 3, 6, 8, 11, 12, 13, 14, 15, 16, 17), (2, 3, 4, 6, 8, 11, 12, 13, 14, 15, 16, 17), None)
g4_3.add_edge((1, 2, 3, 7, 8, 9, 10, 11, 12, 13, 14, 15), (1, 2, 3, 7, 8, 9, 10, 11, 12, 14, 15, 16), None)
g4_3.add_edge((1, 2, 3, 7, 8, 9, 10, 11, 12, 13, 14, 15), (1, 2, 3, 7, 8, 9, 11, 12, 13, 14, 15, 16), None)
g4_3.add_edge((1, 2, 3, 7, 8, 9, 10, 11, 12, 13, 14, 15), (1, 2, 3, 8, 9, 10, 11, 12, 13, 14, 15, 16), None)
g4_3.add_edge((1, 2, 3, 7, 8, 9, 10, 11, 12, 13, 14, 15), (1, 3, 7, 8, 9, 10, 11, 12, 13, 14, 15, 17), None)
g4_3.add_edge((1, 2, 3, 7, 8, 9, 10, 11, 12, 13, 14, 15), (2, 3, 4, 7, 8, 9, 10, 11, 12, 13, 14, 15), None)
g4_3.add_edge((1, 2, 3, 7, 8, 9, 10, 11, 12, 14, 15, 16), (1, 2, 3, 7, 8, 9, 10, 11, 12, 14, 16, 17), None)
g4_3.add_edge((1, 2, 3, 7, 8, 9, 10, 11, 12, 14, 15, 16), (1, 2, 3, 7, 8, 9, 11, 12, 13, 14, 15, 16), None)
g4_3.add_edge((1, 2, 3, 7, 8, 9, 10, 11, 12, 14, 15, 16), (1, 2, 3, 8, 9, 10, 11, 12, 13, 14, 15, 16), None)
g4_3.add_edge((1, 2, 3, 7, 8, 9, 10, 11, 12, 14, 15, 16), (1, 3, 7, 8, 9, 10, 11, 12, 14, 15, 16, 17), None)
g4_3.add_edge((1, 2, 3, 7, 8, 9, 10, 11, 12, 14, 15, 16), (2, 3, 4, 7, 8, 9, 10, 11, 12, 14, 15, 16), None)
g4_3.add_edge((1, 2, 3, 7, 8, 9, 10, 11, 12, 14, 16, 17), (1, 2, 3, 7, 8, 9, 11, 12, 13, 14, 16, 17), None)
g4_3.add_edge((1, 2, 3, 7, 8, 9, 10, 11, 12, 14, 16, 17), (1, 2, 3, 8, 9, 10, 11, 12, 13, 14, 16, 17), None)
g4_3.add_edge((1, 2, 3, 7, 8, 9, 10, 11, 12, 14, 16, 17), (1, 3, 7, 8, 9, 10, 11, 12, 14, 15, 16, 17), None)
g4_3.add_edge((1, 2, 3, 7, 8, 9, 10, 11, 12, 14, 16, 17), (2, 3, 4, 7, 8, 9, 10, 11, 12, 14, 16, 17), None)
g4_3.add_edge((1, 2, 3, 7, 8, 9, 11, 12, 13, 14, 15, 16), (1, 2, 3, 7, 8, 9, 11, 12, 13, 14, 16, 17), None)
g4_3.add_edge((1, 2, 3, 7, 8, 9, 11, 12, 13, 14, 15, 16), (1, 2, 3, 7, 8, 9, 11, 13, 14, 15, 16, 17), None)
g4_3.add_edge((1, 2, 3, 7, 8, 9, 11, 12, 13, 14, 15, 16), (1, 2, 3, 8, 9, 10, 11, 12, 13, 14, 15, 16), None)
g4_3.add_edge((1, 2, 3, 7, 8, 9, 11, 12, 13, 14, 15, 16), (1, 3, 7, 8, 9, 11, 12, 13, 14, 15, 16, 17), None)
g4_3.add_edge((1, 2, 3, 7, 8, 9, 11, 12, 13, 14, 15, 16), (2, 3, 4, 7, 8, 9, 11, 12, 13, 14, 15, 16), None)
g4_3.add_edge((1, 2, 3, 7, 8, 9, 11, 12, 13, 14, 16, 17), (1, 2, 3, 7, 8, 9, 11, 13, 14, 15, 16, 17), None)
g4_3.add_edge((1, 2, 3, 7, 8, 9, 11, 12, 13, 14, 16, 17), (1, 2, 3, 8, 9, 10, 11, 12, 13, 14, 16, 17), None)
g4_3.add_edge((1, 2, 3, 7, 8, 9, 11, 12, 13, 14, 16, 17), (1, 3, 7, 8, 9, 11, 12, 13, 14, 15, 16, 17), None)
g4_3.add_edge((1, 2, 3, 7, 8, 9, 11, 12, 13, 14, 16, 17), (2, 3, 4, 7, 8, 9, 11, 12, 13, 14, 16, 17), None)
g4_3.add_edge((1, 2, 3, 7, 8, 9, 11, 13, 14, 15, 16, 17), (1, 2, 3, 8, 9, 10, 11, 13, 14, 15, 16, 17), None)
g4_3.add_edge((1, 2, 3, 7, 8, 9, 11, 13, 14, 15, 16, 17), (1, 3, 7, 8, 9, 11, 12, 13, 14, 15, 16, 17), None)
g4_3.add_edge((1, 2, 3, 7, 8, 9, 11, 13, 14, 15, 16, 17), (2, 3, 4, 7, 8, 9, 11, 13, 14, 15, 16, 17), None)
g4_3.add_edge((1, 2, 3, 8, 9, 10, 11, 12, 13, 14, 15, 16), (1, 2, 3, 8, 9, 10, 11, 12, 13, 14, 16, 17), None)
g4_3.add_edge((1, 2, 3, 8, 9, 10, 11, 12, 13, 14, 15, 16), (1, 2, 3, 8, 9, 10, 11, 13, 14, 15, 16, 17), None)
g4_3.add_edge((1, 2, 3, 8, 9, 10, 11, 12, 13, 14, 15, 16), (1, 2, 3, 8, 10, 11, 12, 13, 14, 15, 16, 17), None)
g4_3.add_edge((1, 2, 3, 8, 9, 10, 11, 12, 13, 14, 15, 16), (1, 3, 8, 9, 10, 11, 12, 13, 14, 15, 16, 17), None)
g4_3.add_edge((1, 2, 3, 8, 9, 10, 11, 12, 13, 14, 15, 16), (2, 3, 4, 8, 9, 10, 11, 12, 13, 14, 15, 16), None)
g4_3.add_edge((1, 2, 3, 8, 9, 10, 11, 12, 13, 14, 16, 17), (1, 2, 3, 8, 9, 10, 11, 13, 14, 15, 16, 17), None)
g4_3.add_edge((1, 2, 3, 8, 9, 10, 11, 12, 13, 14, 16, 17), (1, 2, 3, 8, 10, 11, 12, 13, 14, 15, 16, 17), None)
g4_3.add_edge((1, 2, 3, 8, 9, 10, 11, 12, 13, 14, 16, 17), (1, 3, 8, 9, 10, 11, 12, 13, 14, 15, 16, 17), None)
g4_3.add_edge((1, 2, 3, 8, 9, 10, 11, 12, 13, 14, 16, 17), (2, 3, 4, 8, 9, 10, 11, 12, 13, 14, 16, 17), None)
g4_3.add_edge((1, 2, 3, 8, 9, 10, 11, 13, 14, 15, 16, 17), (1, 2, 3, 8, 10, 11, 12, 13, 14, 15, 16, 17), None)
g4_3.add_edge((1, 2, 3, 8, 9, 10, 11, 13, 14, 15, 16, 17), (1, 3, 8, 9, 10, 11, 12, 13, 14, 15, 16, 17), None)
g4_3.add_edge((1, 2, 3, 8, 9, 10, 11, 13, 14, 15, 16, 17), (2, 3, 4, 8, 9, 10, 11, 13, 14, 15, 16, 17), None)
g4_3.add_edge((1, 2, 3, 8, 10, 11, 12, 13, 14, 15, 16, 17), (1, 3, 8, 9, 10, 11, 12, 13, 14, 15, 16, 17), None)
g4_3.add_edge((1, 2, 3, 8, 10, 11, 12, 13, 14, 15, 16, 17), (2, 3, 4, 8, 10, 11, 12, 13, 14, 15, 16, 17), None)
g4_3.add_edge((1, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 17), (1, 3, 4, 5, 6, 7, 8, 9, 11, 12, 13, 17), None)
g4_3.add_edge((1, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 17), (1, 3, 4, 5, 6, 8, 9, 10, 11, 12, 13, 17), None)
g4_3.add_edge((1, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 17), (1, 3, 5, 6, 7, 8, 9, 10, 11, 12, 13, 17), None)
g4_3.add_edge((1, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 17), (3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 14, 17), None)
g4_3.add_edge((1, 3, 4, 5, 6, 7, 8, 9, 11, 12, 13, 17), (1, 3, 4, 5, 6, 7, 8, 9, 11, 13, 15, 17), None)
g4_3.add_edge((1, 3, 4, 5, 6, 7, 8, 9, 11, 12, 13, 17), (1, 3, 4, 5, 6, 7, 8, 9, 12, 13, 14, 17), None)
g4_3.add_edge((1, 3, 4, 5, 6, 7, 8, 9, 11, 12, 13, 17), (1, 3, 4, 5, 6, 8, 9, 10, 11, 12, 13, 17), None)
g4_3.add_edge((1, 3, 4, 5, 6, 7, 8, 9, 11, 12, 13, 17), (1, 3, 5, 6, 7, 8, 9, 10, 11, 12, 13, 17), None)
g4_3.add_edge((1, 3, 4, 5, 6, 7, 8, 9, 11, 12, 13, 17), (3, 4, 5, 6, 7, 8, 9, 11, 12, 13, 14, 17), None)
g4_3.add_edge((1, 3, 4, 5, 6, 7, 8, 9, 11, 13, 15, 17), (1, 3, 4, 5, 6, 7, 8, 9, 13, 14, 15, 17), None)
g4_3.add_edge((1, 3, 4, 5, 6, 7, 8, 9, 11, 13, 15, 17), (1, 3, 4, 5, 6, 8, 9, 10, 11, 13, 15, 17), None)
g4_3.add_edge((1, 3, 4, 5, 6, 7, 8, 9, 11, 13, 15, 17), (1, 3, 5, 6, 7, 8, 9, 10, 11, 13, 15, 17), None)
g4_3.add_edge((1, 3, 4, 5, 6, 7, 8, 9, 11, 13, 15, 17), (3, 4, 5, 6, 7, 8, 9, 11, 13, 14, 15, 17), None)
g4_3.add_edge((1, 3, 4, 5, 6, 7, 8, 9, 12, 13, 14, 17), (1, 3, 4, 5, 6, 7, 8, 9, 13, 14, 15, 17), None)
g4_3.add_edge((1, 3, 4, 5, 6, 7, 8, 9, 12, 13, 14, 17), (1, 3, 4, 5, 6, 8, 9, 10, 12, 13, 14, 17), None)
g4_3.add_edge((1, 3, 4, 5, 6, 7, 8, 9, 12, 13, 14, 17), (1, 3, 5, 6, 7, 8, 9, 10, 12, 13, 14, 17), None)
g4_3.add_edge((1, 3, 4, 5, 6, 7, 8, 9, 12, 13, 14, 17), (3, 4, 5, 6, 7, 8, 9, 11, 12, 13, 14, 17), None)
g4_3.add_edge((1, 3, 4, 5, 6, 7, 8, 9, 13, 14, 15, 17), (1, 3, 4, 5, 6, 7, 8, 9, 14, 15, 16, 17), None)
g4_3.add_edge((1, 3, 4, 5, 6, 7, 8, 9, 13, 14, 15, 17), (1, 3, 4, 5, 6, 8, 9, 10, 13, 14, 15, 17), None)
g4_3.add_edge((1, 3, 4, 5, 6, 7, 8, 9, 13, 14, 15, 17), (1, 3, 5, 6, 7, 8, 9, 10, 13, 14, 15, 17), None)
g4_3.add_edge((1, 3, 4, 5, 6, 7, 8, 9, 13, 14, 15, 17), (3, 4, 5, 6, 7, 8, 9, 11, 13, 14, 15, 17), None)
g4_3.add_edge((1, 3, 4, 5, 6, 7, 8, 9, 14, 15, 16, 17), (1, 3, 4, 5, 6, 8, 9, 10, 14, 15, 16, 17), None)
g4_3.add_edge((1, 3, 4, 5, 6, 7, 8, 9, 14, 15, 16, 17), (1, 3, 5, 6, 7, 8, 9, 10, 14, 15, 16, 17), None)
g4_3.add_edge((1, 3, 4, 5, 6, 7, 8, 9, 14, 15, 16, 17), (3, 4, 5, 6, 7, 8, 9, 11, 14, 15, 16, 17), None)
g4_3.add_edge((1, 3, 4, 5, 6, 8, 9, 10, 11, 12, 13, 17), (1, 3, 4, 5, 6, 8, 9, 10, 11, 13, 15, 17), None)
g4_3.add_edge((1, 3, 4, 5, 6, 8, 9, 10, 11, 12, 13, 17), (1, 3, 4, 5, 6, 8, 9, 10, 12, 13, 14, 17), None)
g4_3.add_edge((1, 3, 4, 5, 6, 8, 9, 10, 11, 12, 13, 17), (1, 3, 4, 5, 6, 8, 10, 11, 12, 13, 15, 17), None)
g4_3.add_edge((1, 3, 4, 5, 6, 8, 9, 10, 11, 12, 13, 17), (1, 3, 4, 5, 6, 9, 10, 11, 12, 13, 14, 17), None)
g4_3.add_edge((1, 3, 4, 5, 6, 8, 9, 10, 11, 12, 13, 17), (1, 3, 5, 6, 7, 8, 9, 10, 11, 12, 13, 17), None)
g4_3.add_edge((1, 3, 4, 5, 6, 8, 9, 10, 11, 12, 13, 17), (3, 4, 5, 6, 8, 9, 10, 11, 12, 13, 14, 17), None)
g4_3.add_edge((1, 3, 4, 5, 6, 8, 9, 10, 11, 13, 15, 17), (1, 3, 4, 5, 6, 8, 9, 10, 13, 14, 15, 17), None)
g4_3.add_edge((1, 3, 4, 5, 6, 8, 9, 10, 11, 13, 15, 17), (1, 3, 4, 5, 6, 8, 10, 11, 12, 13, 15, 17), None)
g4_3.add_edge((1, 3, 4, 5, 6, 8, 9, 10, 11, 13, 15, 17), (1, 3, 4, 5, 6, 9, 10, 11, 13, 14, 15, 17), None)
g4_3.add_edge((1, 3, 4, 5, 6, 8, 9, 10, 11, 13, 15, 17), (1, 3, 5, 6, 7, 8, 9, 10, 11, 13, 15, 17), None)
g4_3.add_edge((1, 3, 4, 5, 6, 8, 9, 10, 11, 13, 15, 17), (3, 4, 5, 6, 8, 9, 10, 11, 13, 14, 15, 17), None)
g4_3.add_edge((1, 3, 4, 5, 6, 8, 9, 10, 12, 13, 14, 17), (1, 3, 4, 5, 6, 8, 9, 10, 13, 14, 15, 17), None)
g4_3.add_edge((1, 3, 4, 5, 6, 8, 9, 10, 12, 13, 14, 17), (1, 3, 4, 5, 6, 8, 10, 12, 13, 14, 15, 17), None)
g4_3.add_edge((1, 3, 4, 5, 6, 8, 9, 10, 12, 13, 14, 17), (1, 3, 4, 5, 6, 9, 10, 11, 12, 13, 14, 17), None)
g4_3.add_edge((1, 3, 4, 5, 6, 8, 9, 10, 12, 13, 14, 17), (1, 3, 5, 6, 7, 8, 9, 10, 12, 13, 14, 17), None)
g4_3.add_edge((1, 3, 4, 5, 6, 8, 9, 10, 12, 13, 14, 17), (3, 4, 5, 6, 8, 9, 10, 11, 12, 13, 14, 17), None)
g4_3.add_edge((1, 3, 4, 5, 6, 8, 9, 10, 13, 14, 15, 17), (1, 3, 4, 5, 6, 8, 9, 10, 14, 15, 16, 17), None)
g4_3.add_edge((1, 3, 4, 5, 6, 8, 9, 10, 13, 14, 15, 17), (1, 3, 4, 5, 6, 8, 10, 12, 13, 14, 15, 17), None)
g4_3.add_edge((1, 3, 4, 5, 6, 8, 9, 10, 13, 14, 15, 17), (1, 3, 4, 5, 6, 9, 10, 11, 13, 14, 15, 17), None)
g4_3.add_edge((1, 3, 4, 5, 6, 8, 9, 10, 13, 14, 15, 17), (1, 3, 5, 6, 7, 8, 9, 10, 13, 14, 15, 17), None)
g4_3.add_edge((1, 3, 4, 5, 6, 8, 9, 10, 13, 14, 15, 17), (3, 4, 5, 6, 8, 9, 10, 11, 13, 14, 15, 17), None)
g4_3.add_edge((1, 3, 4, 5, 6, 8, 9, 10, 14, 15, 16, 17), (1, 3, 4, 5, 6, 8, 10, 12, 14, 15, 16, 17), None)
g4_3.add_edge((1, 3, 4, 5, 6, 8, 9, 10, 14, 15, 16, 17), (1, 3, 4, 5, 6, 9, 10, 11, 14, 15, 16, 17), None)
g4_3.add_edge((1, 3, 4, 5, 6, 8, 9, 10, 14, 15, 16, 17), (1, 3, 5, 6, 7, 8, 9, 10, 14, 15, 16, 17), None)
g4_3.add_edge((1, 3, 4, 5, 6, 8, 9, 10, 14, 15, 16, 17), (3, 4, 5, 6, 8, 9, 10, 11, 14, 15, 16, 17), None)
g4_3.add_edge((1, 3, 4, 5, 6, 8, 10, 11, 12, 13, 15, 17), (1, 3, 4, 5, 6, 8, 10, 12, 13, 14, 15, 17), None)
g4_3.add_edge((1, 3, 4, 5, 6, 8, 10, 11, 12, 13, 15, 17), (1, 3, 4, 5, 6, 10, 11, 12, 13, 14, 15, 17), None)
g4_3.add_edge((1, 3, 4, 5, 6, 8, 10, 11, 12, 13, 15, 17), (1, 3, 5, 6, 7, 8, 10, 11, 12, 13, 15, 17), None)
g4_3.add_edge((1, 3, 4, 5, 6, 8, 10, 11, 12, 13, 15, 17), (3, 4, 5, 6, 8, 10, 11, 12, 13, 14, 15, 17), None)
g4_3.add_edge((1, 3, 4, 5, 6, 8, 10, 12, 13, 14, 15, 17), (1, 3, 4, 5, 6, 8, 10, 12, 14, 15, 16, 17), None)
g4_3.add_edge((1, 3, 4, 5, 6, 8, 10, 12, 13, 14, 15, 17), (1, 3, 4, 5, 6, 10, 11, 12, 13, 14, 15, 17), None)
g4_3.add_edge((1, 3, 4, 5, 6, 8, 10, 12, 13, 14, 15, 17), (1, 3, 5, 6, 7, 8, 10, 12, 13, 14, 15, 17), None)
g4_3.add_edge((1, 3, 4, 5, 6, 8, 10, 12, 13, 14, 15, 17), (3, 4, 5, 6, 8, 10, 11, 12, 13, 14, 15, 17), None)
g4_3.add_edge((1, 3, 4, 5, 6, 8, 10, 12, 14, 15, 16, 17), (1, 3, 4, 5, 6, 10, 11, 12, 14, 15, 16, 17), None)
g4_3.add_edge((1, 3, 4, 5, 6, 8, 10, 12, 14, 15, 16, 17), (1, 3, 5, 6, 7, 8, 10, 12, 14, 15, 16, 17), None)
g4_3.add_edge((1, 3, 4, 5, 6, 8, 10, 12, 14, 15, 16, 17), (3, 4, 5, 6, 8, 10, 11, 12, 14, 15, 16, 17), None)
g4_3.add_edge((1, 3, 4, 5, 6, 9, 10, 11, 12, 13, 14, 17), (1, 3, 4, 5, 6, 9, 10, 11, 13, 14, 15, 17), None)
g4_3.add_edge((1, 3, 4, 5, 6, 9, 10, 11, 12, 13, 14, 17), (1, 3, 4, 5, 6, 10, 11, 12, 13, 14, 15, 17), None)
g4_3.add_edge((1, 3, 4, 5, 6, 9, 10, 11, 12, 13, 14, 17), (1, 3, 5, 6, 7, 9, 10, 11, 12, 13, 14, 17), None)
g4_3.add_edge((1, 3, 4, 5, 6, 9, 10, 11, 12, 13, 14, 17), (3, 4, 5, 6, 8, 9, 10, 11, 12, 13, 14, 17), None)
g4_3.add_edge((1, 3, 4, 5, 6, 9, 10, 11, 13, 14, 15, 17), (1, 3, 4, 5, 6, 9, 10, 11, 14, 15, 16, 17), None)
g4_3.add_edge((1, 3, 4, 5, 6, 9, 10, 11, 13, 14, 15, 17), (1, 3, 4, 5, 6, 10, 11, 12, 13, 14, 15, 17), None)
g4_3.add_edge((1, 3, 4, 5, 6, 9, 10, 11, 13, 14, 15, 17), (1, 3, 5, 6, 7, 9, 10, 11, 13, 14, 15, 17), None)
g4_3.add_edge((1, 3, 4, 5, 6, 9, 10, 11, 13, 14, 15, 17), (3, 4, 5, 6, 8, 9, 10, 11, 13, 14, 15, 17), None)
g4_3.add_edge((1, 3, 4, 5, 6, 9, 10, 11, 14, 15, 16, 17), (1, 3, 4, 5, 6, 10, 11, 12, 14, 15, 16, 17), None)
g4_3.add_edge((1, 3, 4, 5, 6, 9, 10, 11, 14, 15, 16, 17), (1, 3, 5, 6, 7, 9, 10, 11, 14, 15, 16, 17), None)
g4_3.add_edge((1, 3, 4, 5, 6, 9, 10, 11, 14, 15, 16, 17), (3, 4, 5, 6, 8, 9, 10, 11, 14, 15, 16, 17), None)
g4_3.add_edge((1, 3, 4, 5, 6, 10, 11, 12, 13, 14, 15, 17), (1, 3, 4, 5, 6, 10, 11, 12, 14, 15, 16, 17), None)
g4_3.add_edge((1, 3, 4, 5, 6, 10, 11, 12, 13, 14, 15, 17), (1, 3, 4, 5, 6, 11, 12, 13, 14, 15, 16, 17), None)
g4_3.add_edge((1, 3, 4, 5, 6, 10, 11, 12, 13, 14, 15, 17), (1, 3, 5, 6, 7, 10, 11, 12, 13, 14, 15, 17), None)
g4_3.add_edge((1, 3, 4, 5, 6, 10, 11, 12, 13, 14, 15, 17), (3, 4, 5, 6, 8, 10, 11, 12, 13, 14, 15, 17), None)
g4_3.add_edge((1, 3, 4, 5, 6, 10, 11, 12, 14, 15, 16, 17), (1, 3, 4, 5, 6, 11, 12, 13, 14, 15, 16, 17), None)
g4_3.add_edge((1, 3, 4, 5, 6, 10, 11, 12, 14, 15, 16, 17), (1, 3, 5, 6, 7, 10, 11, 12, 14, 15, 16, 17), None)
g4_3.add_edge((1, 3, 4, 5, 6, 10, 11, 12, 14, 15, 16, 17), (3, 4, 5, 6, 8, 10, 11, 12, 14, 15, 16, 17), None)
g4_3.add_edge((1, 3, 4, 5, 6, 11, 12, 13, 14, 15, 16, 17), (1, 3, 5, 6, 7, 11, 12, 13, 14, 15, 16, 17), None)
g4_3.add_edge((1, 3, 4, 5, 6, 11, 12, 13, 14, 15, 16, 17), (3, 4, 5, 6, 8, 11, 12, 13, 14, 15, 16, 17), None)
g4_3.add_edge((1, 3, 5, 6, 7, 8, 9, 10, 11, 12, 13, 17), (1, 3, 5, 6, 7, 8, 9, 10, 11, 13, 15, 17), None)
g4_3.add_edge((1, 3, 5, 6, 7, 8, 9, 10, 11, 12, 13, 17), (1, 3, 5, 6, 7, 8, 9, 10, 12, 13, 14, 17), None)
g4_3.add_edge((1, 3, 5, 6, 7, 8, 9, 10, 11, 12, 13, 17), (1, 3, 5, 6, 7, 8, 10, 11, 12, 13, 15, 17), None)
g4_3.add_edge((1, 3, 5, 6, 7, 8, 9, 10, 11, 12, 13, 17), (1, 3, 5, 6, 7, 9, 10, 11, 12, 13, 14, 17), None)
g4_3.add_edge((1, 3, 5, 6, 7, 8, 9, 10, 11, 12, 13, 17), (1, 3, 5, 7, 8, 9, 10, 11, 12, 13, 15, 17), None)
g4_3.add_edge((1, 3, 5, 6, 7, 8, 9, 10, 11, 12, 13, 17), (1, 3, 6, 7, 8, 9, 10, 11, 12, 13, 14, 17), None)
g4_3.add_edge((1, 3, 5, 6, 7, 8, 9, 10, 11, 12, 13, 17), (3, 5, 6, 7, 8, 9, 10, 11, 12, 13, 14, 17), None)
g4_3.add_edge((1, 3, 5, 6, 7, 8, 9, 10, 11, 13, 15, 17), (1, 3, 5, 6, 7, 8, 9, 10, 13, 14, 15, 17), None)
g4_3.add_edge((1, 3, 5, 6, 7, 8, 9, 10, 11, 13, 15, 17), (1, 3, 5, 6, 7, 8, 10, 11, 12, 13, 15, 17), None)
g4_3.add_edge((1, 3, 5, 6, 7, 8, 9, 10, 11, 13, 15, 17), (1, 3, 5, 6, 7, 9, 10, 11, 13, 14, 15, 17), None)
g4_3.add_edge((1, 3, 5, 6, 7, 8, 9, 10, 11, 13, 15, 17), (1, 3, 5, 7, 8, 9, 10, 11, 12, 13, 15, 17), None)
g4_3.add_edge((1, 3, 5, 6, 7, 8, 9, 10, 11, 13, 15, 17), (1, 3, 6, 7, 8, 9, 10, 11, 13, 14, 15, 17), None)
g4_3.add_edge((1, 3, 5, 6, 7, 8, 9, 10, 11, 13, 15, 17), (3, 5, 6, 7, 8, 9, 10, 11, 13, 14, 15, 17), None)
g4_3.add_edge((1, 3, 5, 6, 7, 8, 9, 10, 12, 13, 14, 17), (1, 3, 5, 6, 7, 8, 9, 10, 13, 14, 15, 17), None)
g4_3.add_edge((1, 3, 5, 6, 7, 8, 9, 10, 12, 13, 14, 17), (1, 3, 5, 6, 7, 8, 10, 12, 13, 14, 15, 17), None)
g4_3.add_edge((1, 3, 5, 6, 7, 8, 9, 10, 12, 13, 14, 17), (1, 3, 5, 6, 7, 9, 10, 11, 12, 13, 14, 17), None)
g4_3.add_edge((1, 3, 5, 6, 7, 8, 9, 10, 12, 13, 14, 17), (1, 3, 5, 7, 8, 9, 10, 12, 13, 14, 15, 17), None)
g4_3.add_edge((1, 3, 5, 6, 7, 8, 9, 10, 12, 13, 14, 17), (1, 3, 6, 7, 8, 9, 10, 11, 12, 13, 14, 17), None)
g4_3.add_edge((1, 3, 5, 6, 7, 8, 9, 10, 12, 13, 14, 17), (3, 5, 6, 7, 8, 9, 10, 11, 12, 13, 14, 17), None)
g4_3.add_edge((1, 3, 5, 6, 7, 8, 9, 10, 13, 14, 15, 17), (1, 3, 5, 6, 7, 8, 9, 10, 14, 15, 16, 17), None)
g4_3.add_edge((1, 3, 5, 6, 7, 8, 9, 10, 13, 14, 15, 17), (1, 3, 5, 6, 7, 8, 10, 12, 13, 14, 15, 17), None)
g4_3.add_edge((1, 3, 5, 6, 7, 8, 9, 10, 13, 14, 15, 17), (1, 3, 5, 6, 7, 9, 10, 11, 13, 14, 15, 17), None)
g4_3.add_edge((1, 3, 5, 6, 7, 8, 9, 10, 13, 14, 15, 17), (1, 3, 5, 7, 8, 9, 10, 12, 13, 14, 15, 17), None)
g4_3.add_edge((1, 3, 5, 6, 7, 8, 9, 10, 13, 14, 15, 17), (1, 3, 6, 7, 8, 9, 10, 11, 13, 14, 15, 17), None)
g4_3.add_edge((1, 3, 5, 6, 7, 8, 9, 10, 13, 14, 15, 17), (3, 5, 6, 7, 8, 9, 10, 11, 13, 14, 15, 17), None)
g4_3.add_edge((1, 3, 5, 6, 7, 8, 9, 10, 14, 15, 16, 17), (1, 3, 5, 6, 7, 8, 10, 12, 14, 15, 16, 17), None)
g4_3.add_edge((1, 3, 5, 6, 7, 8, 9, 10, 14, 15, 16, 17), (1, 3, 5, 6, 7, 9, 10, 11, 14, 15, 16, 17), None)
g4_3.add_edge((1, 3, 5, 6, 7, 8, 9, 10, 14, 15, 16, 17), (1, 3, 5, 7, 8, 9, 10, 12, 14, 15, 16, 17), None)
g4_3.add_edge((1, 3, 5, 6, 7, 8, 9, 10, 14, 15, 16, 17), (1, 3, 6, 7, 8, 9, 10, 11, 14, 15, 16, 17), None)
g4_3.add_edge((1, 3, 5, 6, 7, 8, 9, 10, 14, 15, 16, 17), (3, 5, 6, 7, 8, 9, 10, 11, 14, 15, 16, 17), None)
g4_3.add_edge((1, 3, 5, 6, 7, 8, 10, 11, 12, 13, 15, 17), (1, 3, 5, 6, 7, 8, 10, 12, 13, 14, 15, 17), None)
g4_3.add_edge((1, 3, 5, 6, 7, 8, 10, 11, 12, 13, 15, 17), (1, 3, 5, 6, 7, 10, 11, 12, 13, 14, 15, 17), None)
g4_3.add_edge((1, 3, 5, 6, 7, 8, 10, 11, 12, 13, 15, 17), (1, 3, 5, 7, 8, 9, 10, 11, 12, 13, 15, 17), None)
g4_3.add_edge((1, 3, 5, 6, 7, 8, 10, 11, 12, 13, 15, 17), (1, 3, 6, 7, 8, 10, 11, 12, 13, 14, 15, 17), None)
g4_3.add_edge((1, 3, 5, 6, 7, 8, 10, 11, 12, 13, 15, 17), (3, 5, 6, 7, 8, 10, 11, 12, 13, 14, 15, 17), None)
g4_3.add_edge((1, 3, 5, 6, 7, 8, 10, 12, 13, 14, 15, 17), (1, 3, 5, 6, 7, 8, 10, 12, 14, 15, 16, 17), None)
g4_3.add_edge((1, 3, 5, 6, 7, 8, 10, 12, 13, 14, 15, 17), (1, 3, 5, 6, 7, 10, 11, 12, 13, 14, 15, 17), None)
g4_3.add_edge((1, 3, 5, 6, 7, 8, 10, 12, 13, 14, 15, 17), (1, 3, 5, 7, 8, 9, 10, 12, 13, 14, 15, 17), None)
g4_3.add_edge((1, 3, 5, 6, 7, 8, 10, 12, 13, 14, 15, 17), (1, 3, 6, 7, 8, 10, 11, 12, 13, 14, 15, 17), None)
g4_3.add_edge((1, 3, 5, 6, 7, 8, 10, 12, 13, 14, 15, 17), (3, 5, 6, 7, 8, 10, 11, 12, 13, 14, 15, 17), None)
g4_3.add_edge((1, 3, 5, 6, 7, 8, 10, 12, 14, 15, 16, 17), (1, 3, 5, 6, 7, 10, 11, 12, 14, 15, 16, 17), None)
g4_3.add_edge((1, 3, 5, 6, 7, 8, 10, 12, 14, 15, 16, 17), (1, 3, 5, 7, 8, 9, 10, 12, 14, 15, 16, 17), None)
g4_3.add_edge((1, 3, 5, 6, 7, 8, 10, 12, 14, 15, 16, 17), (1, 3, 6, 7, 8, 10, 11, 12, 14, 15, 16, 17), None)
g4_3.add_edge((1, 3, 5, 6, 7, 8, 10, 12, 14, 15, 16, 17), (3, 5, 6, 7, 8, 10, 11, 12, 14, 15, 16, 17), None)
g4_3.add_edge((1, 3, 5, 6, 7, 9, 10, 11, 12, 13, 14, 17), (1, 3, 5, 6, 7, 9, 10, 11, 13, 14, 15, 17), None)
g4_3.add_edge((1, 3, 5, 6, 7, 9, 10, 11, 12, 13, 14, 17), (1, 3, 5, 6, 7, 10, 11, 12, 13, 14, 15, 17), None)
g4_3.add_edge((1, 3, 5, 6, 7, 9, 10, 11, 12, 13, 14, 17), (1, 3, 5, 7, 9, 10, 11, 12, 13, 14, 15, 17), None)
g4_3.add_edge((1, 3, 5, 6, 7, 9, 10, 11, 12, 13, 14, 17), (1, 3, 6, 7, 8, 9, 10, 11, 12, 13, 14, 17), None)
g4_3.add_edge((1, 3, 5, 6, 7, 9, 10, 11, 12, 13, 14, 17), (3, 5, 6, 7, 8, 9, 10, 11, 12, 13, 14, 17), None)
g4_3.add_edge((1, 3, 5, 6, 7, 9, 10, 11, 13, 14, 15, 17), (1, 3, 5, 6, 7, 9, 10, 11, 14, 15, 16, 17), None)
g4_3.add_edge((1, 3, 5, 6, 7, 9, 10, 11, 13, 14, 15, 17), (1, 3, 5, 6, 7, 10, 11, 12, 13, 14, 15, 17), None)
g4_3.add_edge((1, 3, 5, 6, 7, 9, 10, 11, 13, 14, 15, 17), (1, 3, 5, 7, 9, 10, 11, 12, 13, 14, 15, 17), None)
g4_3.add_edge((1, 3, 5, 6, 7, 9, 10, 11, 13, 14, 15, 17), (1, 3, 6, 7, 8, 9, 10, 11, 13, 14, 15, 17), None)
g4_3.add_edge((1, 3, 5, 6, 7, 9, 10, 11, 13, 14, 15, 17), (3, 5, 6, 7, 8, 9, 10, 11, 13, 14, 15, 17), None)
g4_3.add_edge((1, 3, 5, 6, 7, 9, 10, 11, 14, 15, 16, 17), (1, 3, 5, 6, 7, 10, 11, 12, 14, 15, 16, 17), None)
g4_3.add_edge((1, 3, 5, 6, 7, 9, 10, 11, 14, 15, 16, 17), (1, 3, 5, 7, 9, 10, 11, 12, 14, 15, 16, 17), None)
g4_3.add_edge((1, 3, 5, 6, 7, 9, 10, 11, 14, 15, 16, 17), (1, 3, 6, 7, 8, 9, 10, 11, 14, 15, 16, 17), None)
g4_3.add_edge((1, 3, 5, 6, 7, 9, 10, 11, 14, 15, 16, 17), (3, 5, 6, 7, 8, 9, 10, 11, 14, 15, 16, 17), None)
g4_3.add_edge((1, 3, 5, 6, 7, 10, 11, 12, 13, 14, 15, 17), (1, 3, 5, 6, 7, 10, 11, 12, 14, 15, 16, 17), None)
g4_3.add_edge((1, 3, 5, 6, 7, 10, 11, 12, 13, 14, 15, 17), (1, 3, 5, 6, 7, 11, 12, 13, 14, 15, 16, 17), None)
g4_3.add_edge((1, 3, 5, 6, 7, 10, 11, 12, 13, 14, 15, 17), (1, 3, 5, 7, 9, 10, 11, 12, 13, 14, 15, 17), None)
g4_3.add_edge((1, 3, 5, 6, 7, 10, 11, 12, 13, 14, 15, 17), (1, 3, 6, 7, 8, 10, 11, 12, 13, 14, 15, 17), None)
g4_3.add_edge((1, 3, 5, 6, 7, 10, 11, 12, 13, 14, 15, 17), (3, 5, 6, 7, 8, 10, 11, 12, 13, 14, 15, 17), None)
g4_3.add_edge((1, 3, 5, 6, 7, 10, 11, 12, 14, 15, 16, 17), (1, 3, 5, 6, 7, 11, 12, 13, 14, 15, 16, 17), None)
g4_3.add_edge((1, 3, 5, 6, 7, 10, 11, 12, 14, 15, 16, 17), (1, 3, 5, 7, 9, 10, 11, 12, 14, 15, 16, 17), None)
g4_3.add_edge((1, 3, 5, 6, 7, 10, 11, 12, 14, 15, 16, 17), (1, 3, 6, 7, 8, 10, 11, 12, 14, 15, 16, 17), None)
g4_3.add_edge((1, 3, 5, 6, 7, 10, 11, 12, 14, 15, 16, 17), (3, 5, 6, 7, 8, 10, 11, 12, 14, 15, 16, 17), None)
g4_3.add_edge((1, 3, 5, 6, 7, 11, 12, 13, 14, 15, 16, 17), (1, 3, 5, 7, 9, 11, 12, 13, 14, 15, 16, 17), None)
g4_3.add_edge((1, 3, 5, 6, 7, 11, 12, 13, 14, 15, 16, 17), (1, 3, 6, 7, 8, 11, 12, 13, 14, 15, 16, 17), None)
g4_3.add_edge((1, 3, 5, 6, 7, 11, 12, 13, 14, 15, 16, 17), (3, 5, 6, 7, 8, 11, 12, 13, 14, 15, 16, 17), None)
g4_3.add_edge((1, 3, 5, 7, 8, 9, 10, 11, 12, 13, 15, 17), (1, 3, 5, 7, 8, 9, 10, 12, 13, 14, 15, 17), None)
g4_3.add_edge((1, 3, 5, 7, 8, 9, 10, 11, 12, 13, 15, 17), (1, 3, 5, 7, 9, 10, 11, 12, 13, 14, 15, 17), None)
g4_3.add_edge((1, 3, 5, 7, 8, 9, 10, 11, 12, 13, 15, 17), (1, 3, 7, 8, 9, 10, 11, 12, 13, 14, 15, 17), None)
g4_3.add_edge((1, 3, 5, 7, 8, 9, 10, 11, 12, 13, 15, 17), (3, 5, 7, 8, 9, 10, 11, 12, 13, 14, 15, 17), None)
g4_3.add_edge((1, 3, 5, 7, 8, 9, 10, 12, 13, 14, 15, 17), (1, 3, 5, 7, 8, 9, 10, 12, 14, 15, 16, 17), None)
g4_3.add_edge((1, 3, 5, 7, 8, 9, 10, 12, 13, 14, 15, 17), (1, 3, 5, 7, 9, 10, 11, 12, 13, 14, 15, 17), None)
g4_3.add_edge((1, 3, 5, 7, 8, 9, 10, 12, 13, 14, 15, 17), (1, 3, 7, 8, 9, 10, 11, 12, 13, 14, 15, 17), None)
g4_3.add_edge((1, 3, 5, 7, 8, 9, 10, 12, 13, 14, 15, 17), (3, 5, 7, 8, 9, 10, 11, 12, 13, 14, 15, 17), None)
g4_3.add_edge((1, 3, 5, 7, 8, 9, 10, 12, 14, 15, 16, 17), (1, 3, 5, 7, 9, 10, 11, 12, 14, 15, 16, 17), None)
g4_3.add_edge((1, 3, 5, 7, 8, 9, 10, 12, 14, 15, 16, 17), (1, 3, 7, 8, 9, 10, 11, 12, 14, 15, 16, 17), None)
g4_3.add_edge((1, 3, 5, 7, 8, 9, 10, 12, 14, 15, 16, 17), (3, 5, 7, 8, 9, 10, 11, 12, 14, 15, 16, 17), None)
g4_3.add_edge((1, 3, 5, 7, 9, 10, 11, 12, 13, 14, 15, 17), (1, 3, 5, 7, 9, 10, 11, 12, 14, 15, 16, 17), None)
g4_3.add_edge((1, 3, 5, 7, 9, 10, 11, 12, 13, 14, 15, 17), (1, 3, 5, 7, 9, 11, 12, 13, 14, 15, 16, 17), None)
g4_3.add_edge((1, 3, 5, 7, 9, 10, 11, 12, 13, 14, 15, 17), (1, 3, 7, 8, 9, 10, 11, 12, 13, 14, 15, 17), None)
g4_3.add_edge((1, 3, 5, 7, 9, 10, 11, 12, 13, 14, 15, 17), (3, 5, 7, 8, 9, 10, 11, 12, 13, 14, 15, 17), None)
g4_3.add_edge((1, 3, 5, 7, 9, 10, 11, 12, 14, 15, 16, 17), (1, 3, 5, 7, 9, 11, 12, 13, 14, 15, 16, 17), None)
g4_3.add_edge((1, 3, 5, 7, 9, 10, 11, 12, 14, 15, 16, 17), (1, 3, 7, 8, 9, 10, 11, 12, 14, 15, 16, 17), None)
g4_3.add_edge((1, 3, 5, 7, 9, 10, 11, 12, 14, 15, 16, 17), (3, 5, 7, 8, 9, 10, 11, 12, 14, 15, 16, 17), None)
g4_3.add_edge((1, 3, 5, 7, 9, 11, 12, 13, 14, 15, 16, 17), (1, 3, 7, 8, 9, 11, 12, 13, 14, 15, 16, 17), None)
g4_3.add_edge((1, 3, 5, 7, 9, 11, 12, 13, 14, 15, 16, 17), (3, 5, 7, 8, 9, 11, 12, 13, 14, 15, 16, 17), None)
g4_3.add_edge((1, 3, 6, 7, 8, 9, 10, 11, 12, 13, 14, 17), (1, 3, 6, 7, 8, 9, 10, 11, 13, 14, 15, 17), None)
g4_3.add_edge((1, 3, 6, 7, 8, 9, 10, 11, 12, 13, 14, 17), (1, 3, 6, 7, 8, 10, 11, 12, 13, 14, 15, 17), None)
g4_3.add_edge((1, 3, 6, 7, 8, 9, 10, 11, 12, 13, 14, 17), (1, 3, 7, 8, 9, 10, 11, 12, 13, 14, 15, 17), None)
g4_3.add_edge((1, 3, 6, 7, 8, 9, 10, 11, 12, 13, 14, 17), (3, 5, 6, 7, 8, 9, 10, 11, 12, 13, 14, 17), None)
g4_3.add_edge((1, 3, 6, 7, 8, 9, 10, 11, 13, 14, 15, 17), (1, 3, 6, 7, 8, 9, 10, 11, 14, 15, 16, 17), None)
g4_3.add_edge((1, 3, 6, 7, 8, 9, 10, 11, 13, 14, 15, 17), (1, 3, 6, 7, 8, 10, 11, 12, 13, 14, 15, 17), None)
g4_3.add_edge((1, 3, 6, 7, 8, 9, 10, 11, 13, 14, 15, 17), (1, 3, 7, 8, 9, 10, 11, 12, 13, 14, 15, 17), None)
g4_3.add_edge((1, 3, 6, 7, 8, 9, 10, 11, 13, 14, 15, 17), (3, 5, 6, 7, 8, 9, 10, 11, 13, 14, 15, 17), None)
g4_3.add_edge((1, 3, 6, 7, 8, 9, 10, 11, 14, 15, 16, 17), (1, 3, 6, 7, 8, 10, 11, 12, 14, 15, 16, 17), None)
g4_3.add_edge((1, 3, 6, 7, 8, 9, 10, 11, 14, 15, 16, 17), (1, 3, 7, 8, 9, 10, 11, 12, 14, 15, 16, 17), None)
g4_3.add_edge((1, 3, 6, 7, 8, 9, 10, 11, 14, 15, 16, 17), (3, 5, 6, 7, 8, 9, 10, 11, 14, 15, 16, 17), None)
g4_3.add_edge((1, 3, 6, 7, 8, 10, 11, 12, 13, 14, 15, 17), (1, 3, 6, 7, 8, 10, 11, 12, 14, 15, 16, 17), None)
g4_3.add_edge((1, 3, 6, 7, 8, 10, 11, 12, 13, 14, 15, 17), (1, 3, 6, 7, 8, 11, 12, 13, 14, 15, 16, 17), None)
g4_3.add_edge((1, 3, 6, 7, 8, 10, 11, 12, 13, 14, 15, 17), (1, 3, 7, 8, 9, 10, 11, 12, 13, 14, 15, 17), None)
g4_3.add_edge((1, 3, 6, 7, 8, 10, 11, 12, 13, 14, 15, 17), (3, 5, 6, 7, 8, 10, 11, 12, 13, 14, 15, 17), None)
g4_3.add_edge((1, 3, 6, 7, 8, 10, 11, 12, 14, 15, 16, 17), (1, 3, 6, 7, 8, 11, 12, 13, 14, 15, 16, 17), None)
g4_3.add_edge((1, 3, 6, 7, 8, 10, 11, 12, 14, 15, 16, 17), (1, 3, 7, 8, 9, 10, 11, 12, 14, 15, 16, 17), None)
g4_3.add_edge((1, 3, 6, 7, 8, 10, 11, 12, 14, 15, 16, 17), (3, 5, 6, 7, 8, 10, 11, 12, 14, 15, 16, 17), None)
g4_3.add_edge((1, 3, 6, 7, 8, 11, 12, 13, 14, 15, 16, 17), (1, 3, 7, 8, 9, 11, 12, 13, 14, 15, 16, 17), None)
g4_3.add_edge((1, 3, 6, 7, 8, 11, 12, 13, 14, 15, 16, 17), (3, 5, 6, 7, 8, 11, 12, 13, 14, 15, 16, 17), None)
g4_3.add_edge((1, 3, 7, 8, 9, 10, 11, 12, 13, 14, 15, 17), (1, 3, 7, 8, 9, 10, 11, 12, 14, 15, 16, 17), None)
g4_3.add_edge((1, 3, 7, 8, 9, 10, 11, 12, 13, 14, 15, 17), (1, 3, 7, 8, 9, 11, 12, 13, 14, 15, 16, 17), None)
g4_3.add_edge((1, 3, 7, 8, 9, 10, 11, 12, 13, 14, 15, 17), (1, 3, 8, 9, 10, 11, 12, 13, 14, 15, 16, 17), None)
g4_3.add_edge((1, 3, 7, 8, 9, 10, 11, 12, 13, 14, 15, 17), (3, 5, 7, 8, 9, 10, 11, 12, 13, 14, 15, 17), None)
g4_3.add_edge((1, 3, 7, 8, 9, 10, 11, 12, 14, 15, 16, 17), (1, 3, 7, 8, 9, 11, 12, 13, 14, 15, 16, 17), None)
g4_3.add_edge((1, 3, 7, 8, 9, 10, 11, 12, 14, 15, 16, 17), (1, 3, 8, 9, 10, 11, 12, 13, 14, 15, 16, 17), None)
g4_3.add_edge((1, 3, 7, 8, 9, 10, 11, 12, 14, 15, 16, 17), (3, 5, 7, 8, 9, 10, 11, 12, 14, 15, 16, 17), None)
g4_3.add_edge((1, 3, 7, 8, 9, 11, 12, 13, 14, 15, 16, 17), (1, 3, 8, 9, 10, 11, 12, 13, 14, 15, 16, 17), None)
g4_3.add_edge((1, 3, 7, 8, 9, 11, 12, 13, 14, 15, 16, 17), (3, 5, 7, 8, 9, 11, 12, 13, 14, 15, 16, 17), None)
g4_3.add_edge((1, 3, 8, 9, 10, 11, 12, 13, 14, 15, 16, 17), (3, 5, 8, 9, 10, 11, 12, 13, 14, 15, 16, 17), None)
g4_3.add_edge((2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13), (2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 13, 15), None)
g4_3.add_edge((2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13), (2, 3, 4, 5, 6, 7, 8, 9, 10, 12, 13, 14), None)
g4_3.add_edge((2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13), (2, 3, 4, 5, 6, 7, 8, 10, 11, 12, 13, 15), None)
g4_3.add_edge((2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13), (2, 3, 4, 5, 6, 7, 9, 10, 11, 12, 13, 14), None)
g4_3.add_edge((2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13), (2, 3, 4, 5, 7, 8, 9, 10, 11, 12, 13, 15), None)
g4_3.add_edge((2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13), (2, 3, 4, 6, 7, 8, 9, 10, 11, 12, 13, 14), None)
g4_3.add_edge((2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13), (2, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13, 15), None)
g4_3.add_edge((2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13), (3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13, 14), None)
g4_3.add_edge((2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 13, 15), (2, 3, 4, 5, 6, 7, 8, 9, 10, 13, 14, 15), None)
g4_3.add_edge((2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 13, 15), (2, 3, 4, 5, 6, 7, 8, 10, 11, 12, 13, 15), None)
g4_3.add_edge((2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 13, 15), (2, 3, 4, 5, 6, 7, 9, 10, 11, 13, 14, 15), None)
g4_3.add_edge((2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 13, 15), (2, 3, 4, 5, 7, 8, 9, 10, 11, 12, 13, 15), None)
g4_3.add_edge((2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 13, 15), (2, 3, 4, 6, 7, 8, 9, 10, 11, 13, 14, 15), None)
g4_3.add_edge((2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 13, 15), (2, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13, 15), None)
g4_3.add_edge((2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 13, 15), (3, 4, 5, 6, 7, 8, 9, 10, 11, 13, 14, 15), None)
g4_3.add_edge((2, 3, 4, 5, 6, 7, 8, 9, 10, 12, 13, 14), (2, 3, 4, 5, 6, 7, 8, 9, 10, 12, 14, 17), None)
g4_3.add_edge((2, 3, 4, 5, 6, 7, 8, 9, 10, 12, 13, 14), (2, 3, 4, 5, 6, 7, 8, 9, 10, 13, 14, 15), None)
g4_3.add_edge((2, 3, 4, 5, 6, 7, 8, 9, 10, 12, 13, 14), (2, 3, 4, 5, 6, 7, 8, 10, 12, 13, 14, 15), None)
g4_3.add_edge((2, 3, 4, 5, 6, 7, 8, 9, 10, 12, 13, 14), (2, 3, 4, 5, 6, 7, 9, 10, 11, 12, 13, 14), None)
g4_3.add_edge((2, 3, 4, 5, 6, 7, 8, 9, 10, 12, 13, 14), (2, 3, 4, 5, 7, 8, 9, 10, 12, 13, 14, 15), None)
g4_3.add_edge((2, 3, 4, 5, 6, 7, 8, 9, 10, 12, 13, 14), (2, 3, 4, 6, 7, 8, 9, 10, 11, 12, 13, 14), None)
g4_3.add_edge((2, 3, 4, 5, 6, 7, 8, 9, 10, 12, 13, 14), (2, 4, 5, 6, 7, 8, 9, 10, 12, 13, 14, 15), None)
g4_3.add_edge((2, 3, 4, 5, 6, 7, 8, 9, 10, 12, 13, 14), (3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13, 14), None)
g4_3.add_edge((2, 3, 4, 5, 6, 7, 8, 9, 10, 12, 14, 17), (2, 3, 4, 5, 6, 7, 8, 9, 10, 14, 16, 17), None)
g4_3.add_edge((2, 3, 4, 5, 6, 7, 8, 9, 10, 12, 14, 17), (2, 3, 4, 5, 6, 7, 8, 10, 12, 14, 16, 17), None)
g4_3.add_edge((2, 3, 4, 5, 6, 7, 8, 9, 10, 12, 14, 17), (2, 3, 4, 5, 6, 7, 9, 10, 11, 12, 14, 17), None)
g4_3.add_edge((2, 3, 4, 5, 6, 7, 8, 9, 10, 12, 14, 17), (2, 3, 4, 5, 7, 8, 9, 10, 12, 14, 16, 17), None)
g4_3.add_edge((2, 3, 4, 5, 6, 7, 8, 9, 10, 12, 14, 17), (2, 3, 4, 6, 7, 8, 9, 10, 11, 12, 14, 17), None)
g4_3.add_edge((2, 3, 4, 5, 6, 7, 8, 9, 10, 12, 14, 17), (2, 4, 5, 6, 7, 8, 9, 10, 12, 14, 16, 17), None)
g4_3.add_edge((2, 3, 4, 5, 6, 7, 8, 9, 10, 12, 14, 17), (3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 14, 17), None)
g4_3.add_edge((2, 3, 4, 5, 6, 7, 8, 9, 10, 13, 14, 15), (2, 3, 4, 5, 6, 7, 8, 9, 10, 14, 15, 16), None)
g4_3.add_edge((2, 3, 4, 5, 6, 7, 8, 9, 10, 13, 14, 15), (2, 3, 4, 5, 6, 7, 8, 10, 12, 13, 14, 15), None)
g4_3.add_edge((2, 3, 4, 5, 6, 7, 8, 9, 10, 13, 14, 15), (2, 3, 4, 5, 6, 7, 9, 10, 11, 13, 14, 15), None)
g4_3.add_edge((2, 3, 4, 5, 6, 7, 8, 9, 10, 13, 14, 15), (2, 3, 4, 5, 7, 8, 9, 10, 12, 13, 14, 15), None)
g4_3.add_edge((2, 3, 4, 5, 6, 7, 8, 9, 10, 13, 14, 15), (2, 3, 4, 6, 7, 8, 9, 10, 11, 13, 14, 15), None)
g4_3.add_edge((2, 3, 4, 5, 6, 7, 8, 9, 10, 13, 14, 15), (2, 4, 5, 6, 7, 8, 9, 10, 12, 13, 14, 15), None)
g4_3.add_edge((2, 3, 4, 5, 6, 7, 8, 9, 10, 13, 14, 15), (3, 4, 5, 6, 7, 8, 9, 10, 11, 13, 14, 15), None)
g4_3.add_edge((2, 3, 4, 5, 6, 7, 8, 9, 10, 14, 15, 16), (2, 3, 4, 5, 6, 7, 8, 9, 10, 14, 16, 17), None)
g4_3.add_edge((2, 3, 4, 5, 6, 7, 8, 9, 10, 14, 15, 16), (2, 3, 4, 5, 6, 7, 8, 10, 12, 14, 15, 16), None)
g4_3.add_edge((2, 3, 4, 5, 6, 7, 8, 9, 10, 14, 15, 16), (2, 3, 4, 5, 6, 7, 9, 10, 11, 14, 15, 16), None)
g4_3.add_edge((2, 3, 4, 5, 6, 7, 8, 9, 10, 14, 15, 16), (2, 3, 4, 5, 7, 8, 9, 10, 12, 14, 15, 16), None)
g4_3.add_edge((2, 3, 4, 5, 6, 7, 8, 9, 10, 14, 15, 16), (2, 3, 4, 6, 7, 8, 9, 10, 11, 14, 15, 16), None)
g4_3.add_edge((2, 3, 4, 5, 6, 7, 8, 9, 10, 14, 15, 16), (2, 4, 5, 6, 7, 8, 9, 10, 12, 14, 15, 16), None)
g4_3.add_edge((2, 3, 4, 5, 6, 7, 8, 9, 10, 14, 15, 16), (3, 4, 5, 6, 7, 8, 9, 10, 11, 14, 15, 16), None)
g4_3.add_edge((2, 3, 4, 5, 6, 7, 8, 9, 10, 14, 16, 17), (2, 3, 4, 5, 6, 7, 8, 10, 12, 14, 16, 17), None)
g4_3.add_edge((2, 3, 4, 5, 6, 7, 8, 9, 10, 14, 16, 17), (2, 3, 4, 5, 6, 7, 9, 10, 11, 14, 16, 17), None)
g4_3.add_edge((2, 3, 4, 5, 6, 7, 8, 9, 10, 14, 16, 17), (2, 3, 4, 5, 7, 8, 9, 10, 12, 14, 16, 17), None)
g4_3.add_edge((2, 3, 4, 5, 6, 7, 8, 9, 10, 14, 16, 17), (2, 3, 4, 6, 7, 8, 9, 10, 11, 14, 16, 17), None)
g4_3.add_edge((2, 3, 4, 5, 6, 7, 8, 9, 10, 14, 16, 17), (2, 4, 5, 6, 7, 8, 9, 10, 12, 14, 16, 17), None)
g4_3.add_edge((2, 3, 4, 5, 6, 7, 8, 9, 10, 14, 16, 17), (3, 4, 5, 6, 7, 8, 9, 10, 11, 14, 16, 17), None)
g4_3.add_edge((2, 3, 4, 5, 6, 7, 8, 10, 11, 12, 13, 15), (2, 3, 4, 5, 6, 7, 8, 10, 12, 13, 14, 15), None)
g4_3.add_edge((2, 3, 4, 5, 6, 7, 8, 10, 11, 12, 13, 15), (2, 3, 4, 5, 6, 7, 10, 11, 12, 13, 14, 15), None)
g4_3.add_edge((2, 3, 4, 5, 6, 7, 8, 10, 11, 12, 13, 15), (2, 3, 4, 5, 7, 8, 9, 10, 11, 12, 13, 15), None)
g4_3.add_edge((2, 3, 4, 5, 6, 7, 8, 10, 11, 12, 13, 15), (2, 3, 4, 6, 7, 8, 10, 11, 12, 13, 14, 15), None)
g4_3.add_edge((2, 3, 4, 5, 6, 7, 8, 10, 11, 12, 13, 15), (2, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13, 15), None)
g4_3.add_edge((2, 3, 4, 5, 6, 7, 8, 10, 11, 12, 13, 15), (3, 4, 5, 6, 7, 8, 10, 11, 12, 13, 14, 15), None)
g4_3.add_edge((2, 3, 4, 5, 6, 7, 8, 10, 12, 13, 14, 15), (2, 3, 4, 5, 6, 7, 8, 10, 12, 14, 15, 16), None)
g4_3.add_edge((2, 3, 4, 5, 6, 7, 8, 10, 12, 13, 14, 15), (2, 3, 4, 5, 6, 7, 10, 11, 12, 13, 14, 15), None)
g4_3.add_edge((2, 3, 4, 5, 6, 7, 8, 10, 12, 13, 14, 15), (2, 3, 4, 5, 7, 8, 9, 10, 12, 13, 14, 15), None)
g4_3.add_edge((2, 3, 4, 5, 6, 7, 8, 10, 12, 13, 14, 15), (2, 3, 4, 6, 7, 8, 10, 11, 12, 13, 14, 15), None)
g4_3.add_edge((2, 3, 4, 5, 6, 7, 8, 10, 12, 13, 14, 15), (2, 4, 5, 6, 7, 8, 9, 10, 12, 13, 14, 15), None)
g4_3.add_edge((2, 3, 4, 5, 6, 7, 8, 10, 12, 13, 14, 15), (3, 4, 5, 6, 7, 8, 10, 11, 12, 13, 14, 15), None)
g4_3.add_edge((2, 3, 4, 5, 6, 7, 8, 10, 12, 14, 15, 16), (2, 3, 4, 5, 6, 7, 8, 10, 12, 14, 16, 17), None)
g4_3.add_edge((2, 3, 4, 5, 6, 7, 8, 10, 12, 14, 15, 16), (2, 3, 4, 5, 6, 7, 10, 11, 12, 14, 15, 16), None)
g4_3.add_edge((2, 3, 4, 5, 6, 7, 8, 10, 12, 14, 15, 16), (2, 3, 4, 5, 7, 8, 9, 10, 12, 14, 15, 16), None)
g4_3.add_edge((2, 3, 4, 5, 6, 7, 8, 10, 12, 14, 15, 16), (2, 3, 4, 6, 7, 8, 10, 11, 12, 14, 15, 16), None)
g4_3.add_edge((2, 3, 4, 5, 6, 7, 8, 10, 12, 14, 15, 16), (2, 4, 5, 6, 7, 8, 9, 10, 12, 14, 15, 16), None)
g4_3.add_edge((2, 3, 4, 5, 6, 7, 8, 10, 12, 14, 15, 16), (3, 4, 5, 6, 7, 8, 10, 11, 12, 14, 15, 16), None)
g4_3.add_edge((2, 3, 4, 5, 6, 7, 8, 10, 12, 14, 16, 17), (2, 3, 4, 5, 6, 7, 10, 11, 12, 14, 16, 17), None)
g4_3.add_edge((2, 3, 4, 5, 6, 7, 8, 10, 12, 14, 16, 17), (2, 3, 4, 5, 7, 8, 9, 10, 12, 14, 16, 17), None)
g4_3.add_edge((2, 3, 4, 5, 6, 7, 8, 10, 12, 14, 16, 17), (2, 3, 4, 6, 7, 8, 10, 11, 12, 14, 16, 17), None)
g4_3.add_edge((2, 3, 4, 5, 6, 7, 8, 10, 12, 14, 16, 17), (2, 4, 5, 6, 7, 8, 9, 10, 12, 14, 16, 17), None)
g4_3.add_edge((2, 3, 4, 5, 6, 7, 8, 10, 12, 14, 16, 17), (3, 4, 5, 6, 7, 8, 10, 11, 12, 14, 16, 17), None)
g4_3.add_edge((2, 3, 4, 5, 6, 7, 9, 10, 11, 12, 13, 14), (2, 3, 4, 5, 6, 7, 9, 10, 11, 12, 14, 17), None)
g4_3.add_edge((2, 3, 4, 5, 6, 7, 9, 10, 11, 12, 13, 14), (2, 3, 4, 5, 6, 7, 9, 10, 11, 13, 14, 15), None)
g4_3.add_edge((2, 3, 4, 5, 6, 7, 9, 10, 11, 12, 13, 14), (2, 3, 4, 5, 6, 7, 9, 11, 12, 13, 14, 17), None)
g4_3.add_edge((2, 3, 4, 5, 6, 7, 9, 10, 11, 12, 13, 14), (2, 3, 4, 5, 6, 7, 10, 11, 12, 13, 14, 15), None)
g4_3.add_edge((2, 3, 4, 5, 6, 7, 9, 10, 11, 12, 13, 14), (2, 3, 4, 5, 7, 9, 10, 11, 12, 13, 14, 15), None)
g4_3.add_edge((2, 3, 4, 5, 6, 7, 9, 10, 11, 12, 13, 14), (2, 3, 4, 6, 7, 8, 9, 10, 11, 12, 13, 14), None)
g4_3.add_edge((2, 3, 4, 5, 6, 7, 9, 10, 11, 12, 13, 14), (2, 4, 5, 6, 7, 9, 10, 11, 12, 13, 14, 15), None)
g4_3.add_edge((2, 3, 4, 5, 6, 7, 9, 10, 11, 12, 13, 14), (3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13, 14), None)
g4_3.add_edge((2, 3, 4, 5, 6, 7, 9, 10, 11, 12, 14, 17), (2, 3, 4, 5, 6, 7, 9, 10, 11, 14, 16, 17), None)
g4_3.add_edge((2, 3, 4, 5, 6, 7, 9, 10, 11, 12, 14, 17), (2, 3, 4, 5, 6, 7, 9, 11, 12, 13, 14, 17), None)
g4_3.add_edge((2, 3, 4, 5, 6, 7, 9, 10, 11, 12, 14, 17), (2, 3, 4, 5, 6, 7, 10, 11, 12, 14, 16, 17), None)
g4_3.add_edge((2, 3, 4, 5, 6, 7, 9, 10, 11, 12, 14, 17), (2, 3, 4, 5, 7, 9, 10, 11, 12, 14, 16, 17), None)
g4_3.add_edge((2, 3, 4, 5, 6, 7, 9, 10, 11, 12, 14, 17), (2, 3, 4, 6, 7, 8, 9, 10, 11, 12, 14, 17), None)
g4_3.add_edge((2, 3, 4, 5, 6, 7, 9, 10, 11, 12, 14, 17), (2, 4, 5, 6, 7, 9, 10, 11, 12, 14, 16, 17), None)
g4_3.add_edge((2, 3, 4, 5, 6, 7, 9, 10, 11, 12, 14, 17), (3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 14, 17), None)
g4_3.add_edge((2, 3, 4, 5, 6, 7, 9, 10, 11, 13, 14, 15), (2, 3, 4, 5, 6, 7, 9, 10, 11, 14, 15, 16), None)
g4_3.add_edge((2, 3, 4, 5, 6, 7, 9, 10, 11, 13, 14, 15), (2, 3, 4, 5, 6, 7, 9, 11, 13, 14, 15, 17), None)
g4_3.add_edge((2, 3, 4, 5, 6, 7, 9, 10, 11, 13, 14, 15), (2, 3, 4, 5, 6, 7, 10, 11, 12, 13, 14, 15), None)
g4_3.add_edge((2, 3, 4, 5, 6, 7, 9, 10, 11, 13, 14, 15), (2, 3, 4, 5, 7, 9, 10, 11, 12, 13, 14, 15), None)
g4_3.add_edge((2, 3, 4, 5, 6, 7, 9, 10, 11, 13, 14, 15), (2, 3, 4, 6, 7, 8, 9, 10, 11, 13, 14, 15), None)
g4_3.add_edge((2, 3, 4, 5, 6, 7, 9, 10, 11, 13, 14, 15), (2, 4, 5, 6, 7, 9, 10, 11, 12, 13, 14, 15), None)
g4_3.add_edge((2, 3, 4, 5, 6, 7, 9, 10, 11, 13, 14, 15), (3, 4, 5, 6, 7, 8, 9, 10, 11, 13, 14, 15), None)
g4_3.add_edge((2, 3, 4, 5, 6, 7, 9, 10, 11, 14, 15, 16), (2, 3, 4, 5, 6, 7, 9, 10, 11, 14, 16, 17), None)
g4_3.add_edge((2, 3, 4, 5, 6, 7, 9, 10, 11, 14, 15, 16), (2, 3, 4, 5, 6, 7, 9, 11, 14, 15, 16, 17), None)
g4_3.add_edge((2, 3, 4, 5, 6, 7, 9, 10, 11, 14, 15, 16), (2, 3, 4, 5, 6, 7, 10, 11, 12, 14, 15, 16), None)
g4_3.add_edge((2, 3, 4, 5, 6, 7, 9, 10, 11, 14, 15, 16), (2, 3, 4, 5, 7, 9, 10, 11, 12, 14, 15, 16), None)
g4_3.add_edge((2, 3, 4, 5, 6, 7, 9, 10, 11, 14, 15, 16), (2, 3, 4, 6, 7, 8, 9, 10, 11, 14, 15, 16), None)
g4_3.add_edge((2, 3, 4, 5, 6, 7, 9, 10, 11, 14, 15, 16), (2, 4, 5, 6, 7, 9, 10, 11, 12, 14, 15, 16), None)
g4_3.add_edge((2, 3, 4, 5, 6, 7, 9, 10, 11, 14, 15, 16), (3, 4, 5, 6, 7, 8, 9, 10, 11, 14, 15, 16), None)
g4_3.add_edge((2, 3, 4, 5, 6, 7, 9, 10, 11, 14, 16, 17), (2, 3, 4, 5, 6, 7, 9, 11, 14, 15, 16, 17), None)
g4_3.add_edge((2, 3, 4, 5, 6, 7, 9, 10, 11, 14, 16, 17), (2, 3, 4, 5, 6, 7, 10, 11, 12, 14, 16, 17), None)
g4_3.add_edge((2, 3, 4, 5, 6, 7, 9, 10, 11, 14, 16, 17), (2, 3, 4, 5, 7, 9, 10, 11, 12, 14, 16, 17), None)
g4_3.add_edge((2, 3, 4, 5, 6, 7, 9, 10, 11, 14, 16, 17), (2, 3, 4, 6, 7, 8, 9, 10, 11, 14, 16, 17), None)
g4_3.add_edge((2, 3, 4, 5, 6, 7, 9, 10, 11, 14, 16, 17), (2, 4, 5, 6, 7, 9, 10, 11, 12, 14, 16, 17), None)
g4_3.add_edge((2, 3, 4, 5, 6, 7, 9, 10, 11, 14, 16, 17), (3, 4, 5, 6, 7, 8, 9, 10, 11, 14, 16, 17), None)
g4_3.add_edge((2, 3, 4, 5, 6, 7, 9, 11, 12, 13, 14, 17), (2, 3, 4, 5, 6, 7, 9, 11, 13, 14, 15, 17), None)
g4_3.add_edge((2, 3, 4, 5, 6, 7, 9, 11, 12, 13, 14, 17), (2, 3, 4, 5, 6, 7, 11, 12, 13, 14, 16, 17), None)
g4_3.add_edge((2, 3, 4, 5, 6, 7, 9, 11, 12, 13, 14, 17), (2, 3, 4, 5, 7, 9, 11, 12, 13, 14, 16, 17), None)
g4_3.add_edge((2, 3, 4, 5, 6, 7, 9, 11, 12, 13, 14, 17), (2, 3, 4, 6, 7, 8, 9, 11, 12, 13, 14, 17), None)
g4_3.add_edge((2, 3, 4, 5, 6, 7, 9, 11, 12, 13, 14, 17), (2, 4, 5, 6, 7, 9, 11, 12, 13, 14, 16, 17), None)
g4_3.add_edge((2, 3, 4, 5, 6, 7, 9, 11, 12, 13, 14, 17), (3, 4, 5, 6, 7, 8, 9, 11, 12, 13, 14, 17), None)
g4_3.add_edge((2, 3, 4, 5, 6, 7, 9, 11, 13, 14, 15, 17), (2, 3, 4, 5, 6, 7, 9, 11, 14, 15, 16, 17), None)
g4_3.add_edge((2, 3, 4, 5, 6, 7, 9, 11, 13, 14, 15, 17), (2, 3, 4, 5, 6, 7, 11, 13, 14, 15, 16, 17), None)
g4_3.add_edge((2, 3, 4, 5, 6, 7, 9, 11, 13, 14, 15, 17), (2, 3, 4, 5, 7, 9, 11, 13, 14, 15, 16, 17), None)
g4_3.add_edge((2, 3, 4, 5, 6, 7, 9, 11, 13, 14, 15, 17), (2, 3, 4, 6, 7, 8, 9, 11, 13, 14, 15, 17), None)
g4_3.add_edge((2, 3, 4, 5, 6, 7, 9, 11, 13, 14, 15, 17), (2, 4, 5, 6, 7, 9, 11, 13, 14, 15, 16, 17), None)
g4_3.add_edge((2, 3, 4, 5, 6, 7, 9, 11, 13, 14, 15, 17), (3, 4, 5, 6, 7, 8, 9, 11, 13, 14, 15, 17), None)
g4_3.add_edge((2, 3, 4, 5, 6, 7, 9, 11, 14, 15, 16, 17), (2, 3, 4, 5, 6, 7, 11, 13, 14, 15, 16, 17), None)
g4_3.add_edge((2, 3, 4, 5, 6, 7, 9, 11, 14, 15, 16, 17), (2, 3, 4, 5, 7, 9, 11, 13, 14, 15, 16, 17), None)
g4_3.add_edge((2, 3, 4, 5, 6, 7, 9, 11, 14, 15, 16, 17), (2, 3, 4, 6, 7, 8, 9, 11, 14, 15, 16, 17), None)
g4_3.add_edge((2, 3, 4, 5, 6, 7, 9, 11, 14, 15, 16, 17), (2, 4, 5, 6, 7, 9, 11, 13, 14, 15, 16, 17), None)
g4_3.add_edge((2, 3, 4, 5, 6, 7, 9, 11, 14, 15, 16, 17), (3, 4, 5, 6, 7, 8, 9, 11, 14, 15, 16, 17), None)
g4_3.add_edge((2, 3, 4, 5, 6, 7, 10, 11, 12, 13, 14, 15), (2, 3, 4, 5, 6, 7, 10, 11, 12, 14, 15, 16), None)
g4_3.add_edge((2, 3, 4, 5, 6, 7, 10, 11, 12, 13, 14, 15), (2, 3, 4, 5, 6, 7, 11, 12, 13, 14, 15, 16), None)
g4_3.add_edge((2, 3, 4, 5, 6, 7, 10, 11, 12, 13, 14, 15), (2, 3, 4, 5, 7, 9, 10, 11, 12, 13, 14, 15), None)
g4_3.add_edge((2, 3, 4, 5, 6, 7, 10, 11, 12, 13, 14, 15), (2, 3, 4, 6, 7, 8, 10, 11, 12, 13, 14, 15), None)
g4_3.add_edge((2, 3, 4, 5, 6, 7, 10, 11, 12, 13, 14, 15), (2, 4, 5, 6, 7, 9, 10, 11, 12, 13, 14, 15), None)
g4_3.add_edge((2, 3, 4, 5, 6, 7, 10, 11, 12, 13, 14, 15), (3, 4, 5, 6, 7, 8, 10, 11, 12, 13, 14, 15), None)
g4_3.add_edge((2, 3, 4, 5, 6, 7, 10, 11, 12, 14, 15, 16), (2, 3, 4, 5, 6, 7, 10, 11, 12, 14, 16, 17), None)
g4_3.add_edge((2, 3, 4, 5, 6, 7, 10, 11, 12, 14, 15, 16), (2, 3, 4, 5, 6, 7, 11, 12, 13, 14, 15, 16), None)
g4_3.add_edge((2, 3, 4, 5, 6, 7, 10, 11, 12, 14, 15, 16), (2, 3, 4, 5, 7, 9, 10, 11, 12, 14, 15, 16), None)
g4_3.add_edge((2, 3, 4, 5, 6, 7, 10, 11, 12, 14, 15, 16), (2, 3, 4, 6, 7, 8, 10, 11, 12, 14, 15, 16), None)
g4_3.add_edge((2, 3, 4, 5, 6, 7, 10, 11, 12, 14, 15, 16), (2, 4, 5, 6, 7, 9, 10, 11, 12, 14, 15, 16), None)
g4_3.add_edge((2, 3, 4, 5, 6, 7, 10, 11, 12, 14, 15, 16), (3, 4, 5, 6, 7, 8, 10, 11, 12, 14, 15, 16), None)
g4_3.add_edge((2, 3, 4, 5, 6, 7, 10, 11, 12, 14, 16, 17), (2, 3, 4, 5, 6, 7, 11, 12, 13, 14, 16, 17), None)
g4_3.add_edge((2, 3, 4, 5, 6, 7, 10, 11, 12, 14, 16, 17), (2, 3, 4, 5, 7, 9, 10, 11, 12, 14, 16, 17), None)
g4_3.add_edge((2, 3, 4, 5, 6, 7, 10, 11, 12, 14, 16, 17), (2, 3, 4, 6, 7, 8, 10, 11, 12, 14, 16, 17), None)
g4_3.add_edge((2, 3, 4, 5, 6, 7, 10, 11, 12, 14, 16, 17), (2, 4, 5, 6, 7, 9, 10, 11, 12, 14, 16, 17), None)
g4_3.add_edge((2, 3, 4, 5, 6, 7, 10, 11, 12, 14, 16, 17), (3, 4, 5, 6, 7, 8, 10, 11, 12, 14, 16, 17), None)
g4_3.add_edge((2, 3, 4, 5, 6, 7, 11, 12, 13, 14, 15, 16), (2, 3, 4, 5, 6, 7, 11, 12, 13, 14, 16, 17), None)
g4_3.add_edge((2, 3, 4, 5, 6, 7, 11, 12, 13, 14, 15, 16), (2, 3, 4, 5, 6, 7, 11, 13, 14, 15, 16, 17), None)
g4_3.add_edge((2, 3, 4, 5, 6, 7, 11, 12, 13, 14, 15, 16), (2, 3, 4, 5, 7, 9, 11, 12, 13, 14, 15, 16), None)
g4_3.add_edge((2, 3, 4, 5, 6, 7, 11, 12, 13, 14, 15, 16), (2, 3, 4, 6, 7, 8, 11, 12, 13, 14, 15, 16), None)
g4_3.add_edge((2, 3, 4, 5, 6, 7, 11, 12, 13, 14, 15, 16), (2, 4, 5, 6, 7, 9, 11, 12, 13, 14, 15, 16), None)
g4_3.add_edge((2, 3, 4, 5, 6, 7, 11, 12, 13, 14, 15, 16), (3, 4, 5, 6, 7, 8, 11, 12, 13, 14, 15, 16), None)
g4_3.add_edge((2, 3, 4, 5, 6, 7, 11, 12, 13, 14, 16, 17), (2, 3, 4, 5, 6, 7, 11, 13, 14, 15, 16, 17), None)
g4_3.add_edge((2, 3, 4, 5, 6, 7, 11, 12, 13, 14, 16, 17), (2, 3, 4, 5, 7, 9, 11, 12, 13, 14, 16, 17), None)
g4_3.add_edge((2, 3, 4, 5, 6, 7, 11, 12, 13, 14, 16, 17), (2, 3, 4, 6, 7, 8, 11, 12, 13, 14, 16, 17), None)
g4_3.add_edge((2, 3, 4, 5, 6, 7, 11, 12, 13, 14, 16, 17), (2, 4, 5, 6, 7, 9, 11, 12, 13, 14, 16, 17), None)
g4_3.add_edge((2, 3, 4, 5, 6, 7, 11, 12, 13, 14, 16, 17), (3, 4, 5, 6, 7, 8, 11, 12, 13, 14, 16, 17), None)
g4_3.add_edge((2, 3, 4, 5, 6, 7, 11, 13, 14, 15, 16, 17), (2, 3, 4, 5, 7, 9, 11, 13, 14, 15, 16, 17), None)
g4_3.add_edge((2, 3, 4, 5, 6, 7, 11, 13, 14, 15, 16, 17), (2, 3, 4, 6, 7, 8, 11, 13, 14, 15, 16, 17), None)
g4_3.add_edge((2, 3, 4, 5, 6, 7, 11, 13, 14, 15, 16, 17), (2, 4, 5, 6, 7, 9, 11, 13, 14, 15, 16, 17), None)
g4_3.add_edge((2, 3, 4, 5, 6, 7, 11, 13, 14, 15, 16, 17), (3, 4, 5, 6, 7, 8, 11, 13, 14, 15, 16, 17), None)
g4_3.add_edge((2, 3, 4, 5, 7, 8, 9, 10, 11, 12, 13, 15), (2, 3, 4, 5, 7, 8, 9, 10, 12, 13, 14, 15), None)
g4_3.add_edge((2, 3, 4, 5, 7, 8, 9, 10, 11, 12, 13, 15), (2, 3, 4, 5, 7, 9, 10, 11, 12, 13, 14, 15), None)
g4_3.add_edge((2, 3, 4, 5, 7, 8, 9, 10, 11, 12, 13, 15), (2, 3, 4, 7, 8, 9, 10, 11, 12, 13, 14, 15), None)
g4_3.add_edge((2, 3, 4, 5, 7, 8, 9, 10, 11, 12, 13, 15), (2, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13, 15), None)
g4_3.add_edge((2, 3, 4, 5, 7, 8, 9, 10, 11, 12, 13, 15), (3, 4, 5, 7, 8, 9, 10, 11, 12, 13, 14, 15), None)
g4_3.add_edge((2, 3, 4, 5, 7, 8, 9, 10, 12, 13, 14, 15), (2, 3, 4, 5, 7, 8, 9, 10, 12, 14, 15, 16), None)
g4_3.add_edge((2, 3, 4, 5, 7, 8, 9, 10, 12, 13, 14, 15), (2, 3, 4, 5, 7, 9, 10, 11, 12, 13, 14, 15), None)
g4_3.add_edge((2, 3, 4, 5, 7, 8, 9, 10, 12, 13, 14, 15), (2, 3, 4, 7, 8, 9, 10, 11, 12, 13, 14, 15), None)
g4_3.add_edge((2, 3, 4, 5, 7, 8, 9, 10, 12, 13, 14, 15), (2, 4, 5, 6, 7, 8, 9, 10, 12, 13, 14, 15), None)
g4_3.add_edge((2, 3, 4, 5, 7, 8, 9, 10, 12, 13, 14, 15), (3, 4, 5, 7, 8, 9, 10, 11, 12, 13, 14, 15), None)
g4_3.add_edge((2, 3, 4, 5, 7, 8, 9, 10, 12, 14, 15, 16), (2, 3, 4, 5, 7, 8, 9, 10, 12, 14, 16, 17), None)
g4_3.add_edge((2, 3, 4, 5, 7, 8, 9, 10, 12, 14, 15, 16), (2, 3, 4, 5, 7, 9, 10, 11, 12, 14, 15, 16), None)
g4_3.add_edge((2, 3, 4, 5, 7, 8, 9, 10, 12, 14, 15, 16), (2, 3, 4, 7, 8, 9, 10, 11, 12, 14, 15, 16), None)
g4_3.add_edge((2, 3, 4, 5, 7, 8, 9, 10, 12, 14, 15, 16), (2, 4, 5, 6, 7, 8, 9, 10, 12, 14, 15, 16), None)
g4_3.add_edge((2, 3, 4, 5, 7, 8, 9, 10, 12, 14, 15, 16), (3, 4, 5, 7, 8, 9, 10, 11, 12, 14, 15, 16), None)
g4_3.add_edge((2, 3, 4, 5, 7, 8, 9, 10, 12, 14, 16, 17), (2, 3, 4, 5, 7, 9, 10, 11, 12, 14, 16, 17), None)
g4_3.add_edge((2, 3, 4, 5, 7, 8, 9, 10, 12, 14, 16, 17), (2, 3, 4, 7, 8, 9, 10, 11, 12, 14, 16, 17), None)
g4_3.add_edge((2, 3, 4, 5, 7, 8, 9, 10, 12, 14, 16, 17), (2, 4, 5, 6, 7, 8, 9, 10, 12, 14, 16, 17), None)
g4_3.add_edge((2, 3, 4, 5, 7, 8, 9, 10, 12, 14, 16, 17), (3, 4, 5, 7, 8, 9, 10, 11, 12, 14, 16, 17), None)
g4_3.add_edge((2, 3, 4, 5, 7, 9, 10, 11, 12, 13, 14, 15), (2, 3, 4, 5, 7, 9, 10, 11, 12, 14, 15, 16), None)
g4_3.add_edge((2, 3, 4, 5, 7, 9, 10, 11, 12, 13, 14, 15), (2, 3, 4, 5, 7, 9, 11, 12, 13, 14, 15, 16), None)
g4_3.add_edge((2, 3, 4, 5, 7, 9, 10, 11, 12, 13, 14, 15), (2, 3, 4, 7, 8, 9, 10, 11, 12, 13, 14, 15), None)
g4_3.add_edge((2, 3, 4, 5, 7, 9, 10, 11, 12, 13, 14, 15), (2, 4, 5, 6, 7, 9, 10, 11, 12, 13, 14, 15), None)
g4_3.add_edge((2, 3, 4, 5, 7, 9, 10, 11, 12, 13, 14, 15), (3, 4, 5, 7, 8, 9, 10, 11, 12, 13, 14, 15), None)
g4_3.add_edge((2, 3, 4, 5, 7, 9, 10, 11, 12, 14, 15, 16), (2, 3, 4, 5, 7, 9, 10, 11, 12, 14, 16, 17), None)
g4_3.add_edge((2, 3, 4, 5, 7, 9, 10, 11, 12, 14, 15, 16), (2, 3, 4, 5, 7, 9, 11, 12, 13, 14, 15, 16), None)
g4_3.add_edge((2, 3, 4, 5, 7, 9, 10, 11, 12, 14, 15, 16), (2, 3, 4, 7, 8, 9, 10, 11, 12, 14, 15, 16), None)
g4_3.add_edge((2, 3, 4, 5, 7, 9, 10, 11, 12, 14, 15, 16), (2, 4, 5, 6, 7, 9, 10, 11, 12, 14, 15, 16), None)
g4_3.add_edge((2, 3, 4, 5, 7, 9, 10, 11, 12, 14, 15, 16), (3, 4, 5, 7, 8, 9, 10, 11, 12, 14, 15, 16), None)
g4_3.add_edge((2, 3, 4, 5, 7, 9, 10, 11, 12, 14, 16, 17), (2, 3, 4, 5, 7, 9, 11, 12, 13, 14, 16, 17), None)
g4_3.add_edge((2, 3, 4, 5, 7, 9, 10, 11, 12, 14, 16, 17), (2, 3, 4, 7, 8, 9, 10, 11, 12, 14, 16, 17), None)
g4_3.add_edge((2, 3, 4, 5, 7, 9, 10, 11, 12, 14, 16, 17), (2, 4, 5, 6, 7, 9, 10, 11, 12, 14, 16, 17), None)
g4_3.add_edge((2, 3, 4, 5, 7, 9, 10, 11, 12, 14, 16, 17), (3, 4, 5, 7, 8, 9, 10, 11, 12, 14, 16, 17), None)
g4_3.add_edge((2, 3, 4, 5, 7, 9, 11, 12, 13, 14, 15, 16), (2, 3, 4, 5, 7, 9, 11, 12, 13, 14, 16, 17), None)
g4_3.add_edge((2, 3, 4, 5, 7, 9, 11, 12, 13, 14, 15, 16), (2, 3, 4, 5, 7, 9, 11, 13, 14, 15, 16, 17), None)
g4_3.add_edge((2, 3, 4, 5, 7, 9, 11, 12, 13, 14, 15, 16), (2, 3, 4, 7, 8, 9, 11, 12, 13, 14, 15, 16), None)
g4_3.add_edge((2, 3, 4, 5, 7, 9, 11, 12, 13, 14, 15, 16), (2, 4, 5, 6, 7, 9, 11, 12, 13, 14, 15, 16), None)
g4_3.add_edge((2, 3, 4, 5, 7, 9, 11, 12, 13, 14, 15, 16), (3, 4, 5, 7, 8, 9, 11, 12, 13, 14, 15, 16), None)
g4_3.add_edge((2, 3, 4, 5, 7, 9, 11, 12, 13, 14, 16, 17), (2, 3, 4, 5, 7, 9, 11, 13, 14, 15, 16, 17), None)
g4_3.add_edge((2, 3, 4, 5, 7, 9, 11, 12, 13, 14, 16, 17), (2, 3, 4, 7, 8, 9, 11, 12, 13, 14, 16, 17), None)
g4_3.add_edge((2, 3, 4, 5, 7, 9, 11, 12, 13, 14, 16, 17), (2, 4, 5, 6, 7, 9, 11, 12, 13, 14, 16, 17), None)
g4_3.add_edge((2, 3, 4, 5, 7, 9, 11, 12, 13, 14, 16, 17), (3, 4, 5, 7, 8, 9, 11, 12, 13, 14, 16, 17), None)
g4_3.add_edge((2, 3, 4, 5, 7, 9, 11, 13, 14, 15, 16, 17), (2, 3, 4, 7, 8, 9, 11, 13, 14, 15, 16, 17), None)
g4_3.add_edge((2, 3, 4, 5, 7, 9, 11, 13, 14, 15, 16, 17), (2, 4, 5, 6, 7, 9, 11, 13, 14, 15, 16, 17), None)
g4_3.add_edge((2, 3, 4, 5, 7, 9, 11, 13, 14, 15, 16, 17), (3, 4, 5, 7, 8, 9, 11, 13, 14, 15, 16, 17), None)
g4_3.add_edge((2, 3, 4, 6, 7, 8, 9, 10, 11, 12, 13, 14), (2, 3, 4, 6, 7, 8, 9, 10, 11, 12, 14, 17), None)
g4_3.add_edge((2, 3, 4, 6, 7, 8, 9, 10, 11, 12, 13, 14), (2, 3, 4, 6, 7, 8, 9, 10, 11, 13, 14, 15), None)
g4_3.add_edge((2, 3, 4, 6, 7, 8, 9, 10, 11, 12, 13, 14), (2, 3, 4, 6, 7, 8, 9, 11, 12, 13, 14, 17), None)
g4_3.add_edge((2, 3, 4, 6, 7, 8, 9, 10, 11, 12, 13, 14), (2, 3, 4, 6, 7, 8, 10, 11, 12, 13, 14, 15), None)
g4_3.add_edge((2, 3, 4, 6, 7, 8, 9, 10, 11, 12, 13, 14), (2, 3, 4, 6, 8, 9, 10, 11, 12, 13, 14, 17), None)
g4_3.add_edge((2, 3, 4, 6, 7, 8, 9, 10, 11, 12, 13, 14), (2, 3, 4, 7, 8, 9, 10, 11, 12, 13, 14, 15), None)
g4_3.add_edge((2, 3, 4, 6, 7, 8, 9, 10, 11, 12, 13, 14), (2, 4, 6, 7, 8, 9, 10, 11, 12, 13, 14, 15), None)
g4_3.add_edge((2, 3, 4, 6, 7, 8, 9, 10, 11, 12, 13, 14), (3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13, 14), None)
g4_3.add_edge((2, 3, 4, 6, 7, 8, 9, 10, 11, 12, 14, 17), (2, 3, 4, 6, 7, 8, 9, 10, 11, 14, 16, 17), None)
g4_3.add_edge((2, 3, 4, 6, 7, 8, 9, 10, 11, 12, 14, 17), (2, 3, 4, 6, 7, 8, 9, 11, 12, 13, 14, 17), None)
g4_3.add_edge((2, 3, 4, 6, 7, 8, 9, 10, 11, 12, 14, 17), (2, 3, 4, 6, 7, 8, 10, 11, 12, 14, 16, 17), None)
g4_3.add_edge((2, 3, 4, 6, 7, 8, 9, 10, 11, 12, 14, 17), (2, 3, 4, 6, 8, 9, 10, 11, 12, 13, 14, 17), None)
g4_3.add_edge((2, 3, 4, 6, 7, 8, 9, 10, 11, 12, 14, 17), (2, 3, 4, 7, 8, 9, 10, 11, 12, 14, 16, 17), None)
g4_3.add_edge((2, 3, 4, 6, 7, 8, 9, 10, 11, 12, 14, 17), (2, 4, 6, 7, 8, 9, 10, 11, 12, 14, 16, 17), None)
g4_3.add_edge((2, 3, 4, 6, 7, 8, 9, 10, 11, 12, 14, 17), (3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 14, 17), None)
g4_3.add_edge((2, 3, 4, 6, 7, 8, 9, 10, 11, 13, 14, 15), (2, 3, 4, 6, 7, 8, 9, 10, 11, 14, 15, 16), None)
g4_3.add_edge((2, 3, 4, 6, 7, 8, 9, 10, 11, 13, 14, 15), (2, 3, 4, 6, 7, 8, 9, 11, 13, 14, 15, 17), None)
g4_3.add_edge((2, 3, 4, 6, 7, 8, 9, 10, 11, 13, 14, 15), (2, 3, 4, 6, 7, 8, 10, 11, 12, 13, 14, 15), None)
g4_3.add_edge((2, 3, 4, 6, 7, 8, 9, 10, 11, 13, 14, 15), (2, 3, 4, 6, 8, 9, 10, 11, 13, 14, 15, 17), None)
g4_3.add_edge((2, 3, 4, 6, 7, 8, 9, 10, 11, 13, 14, 15), (2, 3, 4, 7, 8, 9, 10, 11, 12, 13, 14, 15), None)
g4_3.add_edge((2, 3, 4, 6, 7, 8, 9, 10, 11, 13, 14, 15), (2, 4, 6, 7, 8, 9, 10, 11, 12, 13, 14, 15), None)
g4_3.add_edge((2, 3, 4, 6, 7, 8, 9, 10, 11, 13, 14, 15), (3, 4, 5, 6, 7, 8, 9, 10, 11, 13, 14, 15), None)
g4_3.add_edge((2, 3, 4, 6, 7, 8, 9, 10, 11, 14, 15, 16), (2, 3, 4, 6, 7, 8, 9, 10, 11, 14, 16, 17), None)
g4_3.add_edge((2, 3, 4, 6, 7, 8, 9, 10, 11, 14, 15, 16), (2, 3, 4, 6, 7, 8, 9, 11, 14, 15, 16, 17), None)
g4_3.add_edge((2, 3, 4, 6, 7, 8, 9, 10, 11, 14, 15, 16), (2, 3, 4, 6, 7, 8, 10, 11, 12, 14, 15, 16), None)
g4_3.add_edge((2, 3, 4, 6, 7, 8, 9, 10, 11, 14, 15, 16), (2, 3, 4, 6, 8, 9, 10, 11, 14, 15, 16, 17), None)
g4_3.add_edge((2, 3, 4, 6, 7, 8, 9, 10, 11, 14, 15, 16), (2, 3, 4, 7, 8, 9, 10, 11, 12, 14, 15, 16), None)
g4_3.add_edge((2, 3, 4, 6, 7, 8, 9, 10, 11, 14, 15, 16), (2, 4, 6, 7, 8, 9, 10, 11, 12, 14, 15, 16), None)
g4_3.add_edge((2, 3, 4, 6, 7, 8, 9, 10, 11, 14, 15, 16), (3, 4, 5, 6, 7, 8, 9, 10, 11, 14, 15, 16), None)
g4_3.add_edge((2, 3, 4, 6, 7, 8, 9, 10, 11, 14, 16, 17), (2, 3, 4, 6, 7, 8, 9, 11, 14, 15, 16, 17), None)
g4_3.add_edge((2, 3, 4, 6, 7, 8, 9, 10, 11, 14, 16, 17), (2, 3, 4, 6, 7, 8, 10, 11, 12, 14, 16, 17), None)
g4_3.add_edge((2, 3, 4, 6, 7, 8, 9, 10, 11, 14, 16, 17), (2, 3, 4, 6, 8, 9, 10, 11, 14, 15, 16, 17), None)
g4_3.add_edge((2, 3, 4, 6, 7, 8, 9, 10, 11, 14, 16, 17), (2, 3, 4, 7, 8, 9, 10, 11, 12, 14, 16, 17), None)
g4_3.add_edge((2, 3, 4, 6, 7, 8, 9, 10, 11, 14, 16, 17), (2, 4, 6, 7, 8, 9, 10, 11, 12, 14, 16, 17), None)
g4_3.add_edge((2, 3, 4, 6, 7, 8, 9, 10, 11, 14, 16, 17), (3, 4, 5, 6, 7, 8, 9, 10, 11, 14, 16, 17), None)
g4_3.add_edge((2, 3, 4, 6, 7, 8, 9, 11, 12, 13, 14, 17), (2, 3, 4, 6, 7, 8, 9, 11, 13, 14, 15, 17), None)
g4_3.add_edge((2, 3, 4, 6, 7, 8, 9, 11, 12, 13, 14, 17), (2, 3, 4, 6, 7, 8, 11, 12, 13, 14, 16, 17), None)
g4_3.add_edge((2, 3, 4, 6, 7, 8, 9, 11, 12, 13, 14, 17), (2, 3, 4, 6, 8, 9, 10, 11, 12, 13, 14, 17), None)
g4_3.add_edge((2, 3, 4, 6, 7, 8, 9, 11, 12, 13, 14, 17), (2, 3, 4, 7, 8, 9, 11, 12, 13, 14, 16, 17), None)
g4_3.add_edge((2, 3, 4, 6, 7, 8, 9, 11, 12, 13, 14, 17), (2, 4, 6, 7, 8, 9, 11, 12, 13, 14, 16, 17), None)
g4_3.add_edge((2, 3, 4, 6, 7, 8, 9, 11, 12, 13, 14, 17), (3, 4, 5, 6, 7, 8, 9, 11, 12, 13, 14, 17), None)
g4_3.add_edge((2, 3, 4, 6, 7, 8, 9, 11, 13, 14, 15, 17), (2, 3, 4, 6, 7, 8, 9, 11, 14, 15, 16, 17), None)
g4_3.add_edge((2, 3, 4, 6, 7, 8, 9, 11, 13, 14, 15, 17), (2, 3, 4, 6, 7, 8, 11, 13, 14, 15, 16, 17), None)
g4_3.add_edge((2, 3, 4, 6, 7, 8, 9, 11, 13, 14, 15, 17), (2, 3, 4, 6, 8, 9, 10, 11, 13, 14, 15, 17), None)
g4_3.add_edge((2, 3, 4, 6, 7, 8, 9, 11, 13, 14, 15, 17), (2, 3, 4, 7, 8, 9, 11, 13, 14, 15, 16, 17), None)
g4_3.add_edge((2, 3, 4, 6, 7, 8, 9, 11, 13, 14, 15, 17), (2, 4, 6, 7, 8, 9, 11, 13, 14, 15, 16, 17), None)
g4_3.add_edge((2, 3, 4, 6, 7, 8, 9, 11, 13, 14, 15, 17), (3, 4, 5, 6, 7, 8, 9, 11, 13, 14, 15, 17), None)
g4_3.add_edge((2, 3, 4, 6, 7, 8, 9, 11, 14, 15, 16, 17), (2, 3, 4, 6, 7, 8, 11, 13, 14, 15, 16, 17), None)
g4_3.add_edge((2, 3, 4, 6, 7, 8, 9, 11, 14, 15, 16, 17), (2, 3, 4, 6, 8, 9, 10, 11, 14, 15, 16, 17), None)
g4_3.add_edge((2, 3, 4, 6, 7, 8, 9, 11, 14, 15, 16, 17), (2, 3, 4, 7, 8, 9, 11, 13, 14, 15, 16, 17), None)
g4_3.add_edge((2, 3, 4, 6, 7, 8, 9, 11, 14, 15, 16, 17), (2, 4, 6, 7, 8, 9, 11, 13, 14, 15, 16, 17), None)
g4_3.add_edge((2, 3, 4, 6, 7, 8, 9, 11, 14, 15, 16, 17), (3, 4, 5, 6, 7, 8, 9, 11, 14, 15, 16, 17), None)
g4_3.add_edge((2, 3, 4, 6, 7, 8, 10, 11, 12, 13, 14, 15), (2, 3, 4, 6, 7, 8, 10, 11, 12, 14, 15, 16), None)
g4_3.add_edge((2, 3, 4, 6, 7, 8, 10, 11, 12, 13, 14, 15), (2, 3, 4, 6, 7, 8, 11, 12, 13, 14, 15, 16), None)
g4_3.add_edge((2, 3, 4, 6, 7, 8, 10, 11, 12, 13, 14, 15), (2, 3, 4, 6, 8, 10, 11, 12, 13, 14, 15, 17), None)
g4_3.add_edge((2, 3, 4, 6, 7, 8, 10, 11, 12, 13, 14, 15), (2, 3, 4, 7, 8, 9, 10, 11, 12, 13, 14, 15), None)
g4_3.add_edge((2, 3, 4, 6, 7, 8, 10, 11, 12, 13, 14, 15), (2, 4, 6, 7, 8, 9, 10, 11, 12, 13, 14, 15), None)
g4_3.add_edge((2, 3, 4, 6, 7, 8, 10, 11, 12, 13, 14, 15), (3, 4, 5, 6, 7, 8, 10, 11, 12, 13, 14, 15), None)
g4_3.add_edge((2, 3, 4, 6, 7, 8, 10, 11, 12, 14, 15, 16), (2, 3, 4, 6, 7, 8, 10, 11, 12, 14, 16, 17), None)
g4_3.add_edge((2, 3, 4, 6, 7, 8, 10, 11, 12, 14, 15, 16), (2, 3, 4, 6, 7, 8, 11, 12, 13, 14, 15, 16), None)
g4_3.add_edge((2, 3, 4, 6, 7, 8, 10, 11, 12, 14, 15, 16), (2, 3, 4, 6, 8, 10, 11, 12, 14, 15, 16, 17), None)
g4_3.add_edge((2, 3, 4, 6, 7, 8, 10, 11, 12, 14, 15, 16), (2, 3, 4, 7, 8, 9, 10, 11, 12, 14, 15, 16), None)
g4_3.add_edge((2, 3, 4, 6, 7, 8, 10, 11, 12, 14, 15, 16), (2, 4, 6, 7, 8, 9, 10, 11, 12, 14, 15, 16), None)
g4_3.add_edge((2, 3, 4, 6, 7, 8, 10, 11, 12, 14, 15, 16), (3, 4, 5, 6, 7, 8, 10, 11, 12, 14, 15, 16), None)
g4_3.add_edge((2, 3, 4, 6, 7, 8, 10, 11, 12, 14, 16, 17), (2, 3, 4, 6, 7, 8, 11, 12, 13, 14, 16, 17), None)
g4_3.add_edge((2, 3, 4, 6, 7, 8, 10, 11, 12, 14, 16, 17), (2, 3, 4, 6, 8, 10, 11, 12, 14, 15, 16, 17), None)
g4_3.add_edge((2, 3, 4, 6, 7, 8, 10, 11, 12, 14, 16, 17), (2, 3, 4, 7, 8, 9, 10, 11, 12, 14, 16, 17), None)
g4_3.add_edge((2, 3, 4, 6, 7, 8, 10, 11, 12, 14, 16, 17), (2, 4, 6, 7, 8, 9, 10, 11, 12, 14, 16, 17), None)
g4_3.add_edge((2, 3, 4, 6, 7, 8, 10, 11, 12, 14, 16, 17), (3, 4, 5, 6, 7, 8, 10, 11, 12, 14, 16, 17), None)
g4_3.add_edge((2, 3, 4, 6, 7, 8, 11, 12, 13, 14, 15, 16), (2, 3, 4, 6, 7, 8, 11, 12, 13, 14, 16, 17), None)
g4_3.add_edge((2, 3, 4, 6, 7, 8, 11, 12, 13, 14, 15, 16), (2, 3, 4, 6, 7, 8, 11, 13, 14, 15, 16, 17), None)
g4_3.add_edge((2, 3, 4, 6, 7, 8, 11, 12, 13, 14, 15, 16), (2, 3, 4, 6, 8, 11, 12, 13, 14, 15, 16, 17), None)
g4_3.add_edge((2, 3, 4, 6, 7, 8, 11, 12, 13, 14, 15, 16), (2, 3, 4, 7, 8, 9, 11, 12, 13, 14, 15, 16), None)
g4_3.add_edge((2, 3, 4, 6, 7, 8, 11, 12, 13, 14, 15, 16), (2, 4, 6, 7, 8, 9, 11, 12, 13, 14, 15, 16), None)
g4_3.add_edge((2, 3, 4, 6, 7, 8, 11, 12, 13, 14, 15, 16), (3, 4, 5, 6, 7, 8, 11, 12, 13, 14, 15, 16), None)
g4_3.add_edge((2, 3, 4, 6, 7, 8, 11, 12, 13, 14, 16, 17), (2, 3, 4, 6, 7, 8, 11, 13, 14, 15, 16, 17), None)
g4_3.add_edge((2, 3, 4, 6, 7, 8, 11, 12, 13, 14, 16, 17), (2, 3, 4, 6, 8, 11, 12, 13, 14, 15, 16, 17), None)
g4_3.add_edge((2, 3, 4, 6, 7, 8, 11, 12, 13, 14, 16, 17), (2, 3, 4, 7, 8, 9, 11, 12, 13, 14, 16, 17), None)
g4_3.add_edge((2, 3, 4, 6, 7, 8, 11, 12, 13, 14, 16, 17), (2, 4, 6, 7, 8, 9, 11, 12, 13, 14, 16, 17), None)
g4_3.add_edge((2, 3, 4, 6, 7, 8, 11, 12, 13, 14, 16, 17), (3, 4, 5, 6, 7, 8, 11, 12, 13, 14, 16, 17), None)
g4_3.add_edge((2, 3, 4, 6, 7, 8, 11, 13, 14, 15, 16, 17), (2, 3, 4, 6, 8, 11, 12, 13, 14, 15, 16, 17), None)
g4_3.add_edge((2, 3, 4, 6, 7, 8, 11, 13, 14, 15, 16, 17), (2, 3, 4, 7, 8, 9, 11, 13, 14, 15, 16, 17), None)
g4_3.add_edge((2, 3, 4, 6, 7, 8, 11, 13, 14, 15, 16, 17), (2, 4, 6, 7, 8, 9, 11, 13, 14, 15, 16, 17), None)
g4_3.add_edge((2, 3, 4, 6, 7, 8, 11, 13, 14, 15, 16, 17), (3, 4, 5, 6, 7, 8, 11, 13, 14, 15, 16, 17), None)
g4_3.add_edge((2, 3, 4, 6, 8, 9, 10, 11, 12, 13, 14, 17), (2, 3, 4, 6, 8, 9, 10, 11, 13, 14, 15, 17), None)
g4_3.add_edge((2, 3, 4, 6, 8, 9, 10, 11, 12, 13, 14, 17), (2, 3, 4, 6, 8, 10, 11, 12, 13, 14, 15, 17), None)
g4_3.add_edge((2, 3, 4, 6, 8, 9, 10, 11, 12, 13, 14, 17), (2, 3, 4, 8, 9, 10, 11, 12, 13, 14, 16, 17), None)
g4_3.add_edge((2, 3, 4, 6, 8, 9, 10, 11, 12, 13, 14, 17), (2, 4, 6, 8, 9, 10, 11, 12, 13, 14, 16, 17), None)
g4_3.add_edge((2, 3, 4, 6, 8, 9, 10, 11, 12, 13, 14, 17), (3, 4, 5, 6, 8, 9, 10, 11, 12, 13, 14, 17), None)
g4_3.add_edge((2, 3, 4, 6, 8, 9, 10, 11, 13, 14, 15, 17), (2, 3, 4, 6, 8, 9, 10, 11, 14, 15, 16, 17), None)
g4_3.add_edge((2, 3, 4, 6, 8, 9, 10, 11, 13, 14, 15, 17), (2, 3, 4, 6, 8, 10, 11, 12, 13, 14, 15, 17), None)
g4_3.add_edge((2, 3, 4, 6, 8, 9, 10, 11, 13, 14, 15, 17), (2, 3, 4, 8, 9, 10, 11, 13, 14, 15, 16, 17), None)
g4_3.add_edge((2, 3, 4, 6, 8, 9, 10, 11, 13, 14, 15, 17), (2, 4, 6, 8, 9, 10, 11, 13, 14, 15, 16, 17), None)
g4_3.add_edge((2, 3, 4, 6, 8, 9, 10, 11, 13, 14, 15, 17), (3, 4, 5, 6, 8, 9, 10, 11, 13, 14, 15, 17), None)
g4_3.add_edge((2, 3, 4, 6, 8, 9, 10, 11, 14, 15, 16, 17), (2, 3, 4, 6, 8, 10, 11, 12, 14, 15, 16, 17), None)
g4_3.add_edge((2, 3, 4, 6, 8, 9, 10, 11, 14, 15, 16, 17), (2, 3, 4, 8, 9, 10, 11, 13, 14, 15, 16, 17), None)
g4_3.add_edge((2, 3, 4, 6, 8, 9, 10, 11, 14, 15, 16, 17), (2, 4, 6, 8, 9, 10, 11, 13, 14, 15, 16, 17), None)
g4_3.add_edge((2, 3, 4, 6, 8, 9, 10, 11, 14, 15, 16, 17), (3, 4, 5, 6, 8, 9, 10, 11, 14, 15, 16, 17), None)
g4_3.add_edge((2, 3, 4, 6, 8, 10, 11, 12, 13, 14, 15, 17), (2, 3, 4, 6, 8, 10, 11, 12, 14, 15, 16, 17), None)
g4_3.add_edge((2, 3, 4, 6, 8, 10, 11, 12, 13, 14, 15, 17), (2, 3, 4, 6, 8, 11, 12, 13, 14, 15, 16, 17), None)
g4_3.add_edge((2, 3, 4, 6, 8, 10, 11, 12, 13, 14, 15, 17), (2, 3, 4, 8, 10, 11, 12, 13, 14, 15, 16, 17), None)
g4_3.add_edge((2, 3, 4, 6, 8, 10, 11, 12, 13, 14, 15, 17), (2, 4, 6, 8, 10, 11, 12, 13, 14, 15, 16, 17), None)
g4_3.add_edge((2, 3, 4, 6, 8, 10, 11, 12, 13, 14, 15, 17), (3, 4, 5, 6, 8, 10, 11, 12, 13, 14, 15, 17), None)
g4_3.add_edge((2, 3, 4, 6, 8, 10, 11, 12, 14, 15, 16, 17), (2, 3, 4, 6, 8, 11, 12, 13, 14, 15, 16, 17), None)
g4_3.add_edge((2, 3, 4, 6, 8, 10, 11, 12, 14, 15, 16, 17), (2, 3, 4, 8, 10, 11, 12, 13, 14, 15, 16, 17), None)
g4_3.add_edge((2, 3, 4, 6, 8, 10, 11, 12, 14, 15, 16, 17), (2, 4, 6, 8, 10, 11, 12, 13, 14, 15, 16, 17), None)
g4_3.add_edge((2, 3, 4, 6, 8, 10, 11, 12, 14, 15, 16, 17), (3, 4, 5, 6, 8, 10, 11, 12, 14, 15, 16, 17), None)
g4_3.add_edge((2, 3, 4, 6, 8, 11, 12, 13, 14, 15, 16, 17), (2, 3, 4, 8, 10, 11, 12, 13, 14, 15, 16, 17), None)
g4_3.add_edge((2, 3, 4, 6, 8, 11, 12, 13, 14, 15, 16, 17), (2, 4, 6, 8, 10, 11, 12, 13, 14, 15, 16, 17), None)
g4_3.add_edge((2, 3, 4, 6, 8, 11, 12, 13, 14, 15, 16, 17), (3, 4, 5, 6, 8, 11, 12, 13, 14, 15, 16, 17), None)
g4_3.add_edge((2, 3, 4, 7, 8, 9, 10, 11, 12, 13, 14, 15), (2, 3, 4, 7, 8, 9, 10, 11, 12, 14, 15, 16), None)
g4_3.add_edge((2, 3, 4, 7, 8, 9, 10, 11, 12, 13, 14, 15), (2, 3, 4, 7, 8, 9, 11, 12, 13, 14, 15, 16), None)
g4_3.add_edge((2, 3, 4, 7, 8, 9, 10, 11, 12, 13, 14, 15), (2, 3, 4, 8, 9, 10, 11, 12, 13, 14, 15, 16), None)
g4_3.add_edge((2, 3, 4, 7, 8, 9, 10, 11, 12, 13, 14, 15), (2, 4, 6, 7, 8, 9, 10, 11, 12, 13, 14, 15), None)
g4_3.add_edge((2, 3, 4, 7, 8, 9, 10, 11, 12, 13, 14, 15), (3, 4, 5, 7, 8, 9, 10, 11, 12, 13, 14, 15), None)
g4_3.add_edge((2, 3, 4, 7, 8, 9, 10, 11, 12, 14, 15, 16), (2, 3, 4, 7, 8, 9, 10, 11, 12, 14, 16, 17), None)
g4_3.add_edge((2, 3, 4, 7, 8, 9, 10, 11, 12, 14, 15, 16), (2, 3, 4, 7, 8, 9, 11, 12, 13, 14, 15, 16), None)
g4_3.add_edge((2, 3, 4, 7, 8, 9, 10, 11, 12, 14, 15, 16), (2, 3, 4, 8, 9, 10, 11, 12, 13, 14, 15, 16), None)
g4_3.add_edge((2, 3, 4, 7, 8, 9, 10, 11, 12, 14, 15, 16), (2, 4, 6, 7, 8, 9, 10, 11, 12, 14, 15, 16), None)
g4_3.add_edge((2, 3, 4, 7, 8, 9, 10, 11, 12, 14, 15, 16), (3, 4, 5, 7, 8, 9, 10, 11, 12, 14, 15, 16), None)
g4_3.add_edge((2, 3, 4, 7, 8, 9, 10, 11, 12, 14, 16, 17), (2, 3, 4, 7, 8, 9, 11, 12, 13, 14, 16, 17), None)
g4_3.add_edge((2, 3, 4, 7, 8, 9, 10, 11, 12, 14, 16, 17), (2, 3, 4, 8, 9, 10, 11, 12, 13, 14, 16, 17), None)
g4_3.add_edge((2, 3, 4, 7, 8, 9, 10, 11, 12, 14, 16, 17), (2, 4, 6, 7, 8, 9, 10, 11, 12, 14, 16, 17), None)
g4_3.add_edge((2, 3, 4, 7, 8, 9, 10, 11, 12, 14, 16, 17), (3, 4, 5, 7, 8, 9, 10, 11, 12, 14, 16, 17), None)
g4_3.add_edge((2, 3, 4, 7, 8, 9, 11, 12, 13, 14, 15, 16), (2, 3, 4, 7, 8, 9, 11, 12, 13, 14, 16, 17), None)
g4_3.add_edge((2, 3, 4, 7, 8, 9, 11, 12, 13, 14, 15, 16), (2, 3, 4, 7, 8, 9, 11, 13, 14, 15, 16, 17), None)
g4_3.add_edge((2, 3, 4, 7, 8, 9, 11, 12, 13, 14, 15, 16), (2, 3, 4, 8, 9, 10, 11, 12, 13, 14, 15, 16), None)
g4_3.add_edge((2, 3, 4, 7, 8, 9, 11, 12, 13, 14, 15, 16), (2, 4, 6, 7, 8, 9, 11, 12, 13, 14, 15, 16), None)
g4_3.add_edge((2, 3, 4, 7, 8, 9, 11, 12, 13, 14, 15, 16), (3, 4, 5, 7, 8, 9, 11, 12, 13, 14, 15, 16), None)
g4_3.add_edge((2, 3, 4, 7, 8, 9, 11, 12, 13, 14, 16, 17), (2, 3, 4, 7, 8, 9, 11, 13, 14, 15, 16, 17), None)
g4_3.add_edge((2, 3, 4, 7, 8, 9, 11, 12, 13, 14, 16, 17), (2, 3, 4, 8, 9, 10, 11, 12, 13, 14, 16, 17), None)
g4_3.add_edge((2, 3, 4, 7, 8, 9, 11, 12, 13, 14, 16, 17), (2, 4, 6, 7, 8, 9, 11, 12, 13, 14, 16, 17), None)
g4_3.add_edge((2, 3, 4, 7, 8, 9, 11, 12, 13, 14, 16, 17), (3, 4, 5, 7, 8, 9, 11, 12, 13, 14, 16, 17), None)
g4_3.add_edge((2, 3, 4, 7, 8, 9, 11, 13, 14, 15, 16, 17), (2, 3, 4, 8, 9, 10, 11, 13, 14, 15, 16, 17), None)
g4_3.add_edge((2, 3, 4, 7, 8, 9, 11, 13, 14, 15, 16, 17), (2, 4, 6, 7, 8, 9, 11, 13, 14, 15, 16, 17), None)
g4_3.add_edge((2, 3, 4, 7, 8, 9, 11, 13, 14, 15, 16, 17), (3, 4, 5, 7, 8, 9, 11, 13, 14, 15, 16, 17), None)
g4_3.add_edge((2, 3, 4, 8, 9, 10, 11, 12, 13, 14, 15, 16), (2, 3, 4, 8, 9, 10, 11, 12, 13, 14, 16, 17), None)
g4_3.add_edge((2, 3, 4, 8, 9, 10, 11, 12, 13, 14, 15, 16), (2, 3, 4, 8, 9, 10, 11, 13, 14, 15, 16, 17), None)
g4_3.add_edge((2, 3, 4, 8, 9, 10, 11, 12, 13, 14, 15, 16), (2, 3, 4, 8, 10, 11, 12, 13, 14, 15, 16, 17), None)
g4_3.add_edge((2, 3, 4, 8, 9, 10, 11, 12, 13, 14, 15, 16), (2, 4, 6, 8, 9, 10, 11, 12, 13, 14, 15, 16), None)
g4_3.add_edge((2, 3, 4, 8, 9, 10, 11, 12, 13, 14, 15, 16), (3, 4, 5, 8, 9, 10, 11, 12, 13, 14, 15, 16), None)
g4_3.add_edge((2, 3, 4, 8, 9, 10, 11, 12, 13, 14, 16, 17), (2, 3, 4, 8, 9, 10, 11, 13, 14, 15, 16, 17), None)
g4_3.add_edge((2, 3, 4, 8, 9, 10, 11, 12, 13, 14, 16, 17), (2, 3, 4, 8, 10, 11, 12, 13, 14, 15, 16, 17), None)
g4_3.add_edge((2, 3, 4, 8, 9, 10, 11, 12, 13, 14, 16, 17), (2, 4, 6, 8, 9, 10, 11, 12, 13, 14, 16, 17), None)
g4_3.add_edge((2, 3, 4, 8, 9, 10, 11, 12, 13, 14, 16, 17), (3, 4, 5, 8, 9, 10, 11, 12, 13, 14, 16, 17), None)
g4_3.add_edge((2, 3, 4, 8, 9, 10, 11, 13, 14, 15, 16, 17), (2, 3, 4, 8, 10, 11, 12, 13, 14, 15, 16, 17), None)
g4_3.add_edge((2, 3, 4, 8, 9, 10, 11, 13, 14, 15, 16, 17), (2, 4, 6, 8, 9, 10, 11, 13, 14, 15, 16, 17), None)
g4_3.add_edge((2, 3, 4, 8, 9, 10, 11, 13, 14, 15, 16, 17), (3, 4, 5, 8, 9, 10, 11, 13, 14, 15, 16, 17), None)
g4_3.add_edge((2, 3, 4, 8, 10, 11, 12, 13, 14, 15, 16, 17), (2, 4, 6, 8, 10, 11, 12, 13, 14, 15, 16, 17), None)
g4_3.add_edge((2, 3, 4, 8, 10, 11, 12, 13, 14, 15, 16, 17), (3, 4, 5, 8, 10, 11, 12, 13, 14, 15, 16, 17), None)
g4_3.add_edge((2, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13, 15), (2, 4, 5, 6, 7, 8, 9, 10, 12, 13, 14, 15), None)
g4_3.add_edge((2, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13, 15), (2, 4, 5, 6, 7, 9, 10, 11, 12, 13, 14, 15), None)
g4_3.add_edge((2, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13, 15), (2, 4, 6, 7, 8, 9, 10, 11, 12, 13, 14, 15), None)
g4_3.add_edge((2, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13, 15), (4, 5, 6, 7, 8, 9, 10, 11, 12, 13, 14, 15), None)
g4_3.add_edge((2, 4, 5, 6, 7, 8, 9, 10, 12, 13, 14, 15), (2, 4, 5, 6, 7, 8, 9, 10, 12, 14, 15, 16), None)
g4_3.add_edge((2, 4, 5, 6, 7, 8, 9, 10, 12, 13, 14, 15), (2, 4, 5, 6, 7, 9, 10, 11, 12, 13, 14, 15), None)
g4_3.add_edge((2, 4, 5, 6, 7, 8, 9, 10, 12, 13, 14, 15), (2, 4, 6, 7, 8, 9, 10, 11, 12, 13, 14, 15), None)
g4_3.add_edge((2, 4, 5, 6, 7, 8, 9, 10, 12, 13, 14, 15), (4, 5, 6, 7, 8, 9, 10, 11, 12, 13, 14, 15), None)
g4_3.add_edge((2, 4, 5, 6, 7, 8, 9, 10, 12, 14, 15, 16), (2, 4, 5, 6, 7, 8, 9, 10, 12, 14, 16, 17), None)
g4_3.add_edge((2, 4, 5, 6, 7, 8, 9, 10, 12, 14, 15, 16), (2, 4, 5, 6, 7, 9, 10, 11, 12, 14, 15, 16), None)
g4_3.add_edge((2, 4, 5, 6, 7, 8, 9, 10, 12, 14, 15, 16), (2, 4, 6, 7, 8, 9, 10, 11, 12, 14, 15, 16), None)
g4_3.add_edge((2, 4, 5, 6, 7, 8, 9, 10, 12, 14, 15, 16), (4, 5, 6, 7, 8, 9, 10, 11, 12, 14, 15, 16), None)
g4_3.add_edge((2, 4, 5, 6, 7, 8, 9, 10, 12, 14, 16, 17), (2, 4, 5, 6, 7, 9, 10, 11, 12, 14, 16, 17), None)
g4_3.add_edge((2, 4, 5, 6, 7, 8, 9, 10, 12, 14, 16, 17), (2, 4, 6, 7, 8, 9, 10, 11, 12, 14, 16, 17), None)
g4_3.add_edge((2, 4, 5, 6, 7, 8, 9, 10, 12, 14, 16, 17), (4, 5, 6, 7, 8, 9, 10, 11, 12, 14, 16, 17), None)
g4_3.add_edge((2, 4, 5, 6, 7, 9, 10, 11, 12, 13, 14, 15), (2, 4, 5, 6, 7, 9, 10, 11, 12, 14, 15, 16), None)
g4_3.add_edge((2, 4, 5, 6, 7, 9, 10, 11, 12, 13, 14, 15), (2, 4, 5, 6, 7, 9, 11, 12, 13, 14, 15, 16), None)
g4_3.add_edge((2, 4, 5, 6, 7, 9, 10, 11, 12, 13, 14, 15), (2, 4, 6, 7, 8, 9, 10, 11, 12, 13, 14, 15), None)
g4_3.add_edge((2, 4, 5, 6, 7, 9, 10, 11, 12, 13, 14, 15), (4, 5, 6, 7, 8, 9, 10, 11, 12, 13, 14, 15), None)
g4_3.add_edge((2, 4, 5, 6, 7, 9, 10, 11, 12, 14, 15, 16), (2, 4, 5, 6, 7, 9, 10, 11, 12, 14, 16, 17), None)
g4_3.add_edge((2, 4, 5, 6, 7, 9, 10, 11, 12, 14, 15, 16), (2, 4, 5, 6, 7, 9, 11, 12, 13, 14, 15, 16), None)
g4_3.add_edge((2, 4, 5, 6, 7, 9, 10, 11, 12, 14, 15, 16), (2, 4, 6, 7, 8, 9, 10, 11, 12, 14, 15, 16), None)
g4_3.add_edge((2, 4, 5, 6, 7, 9, 10, 11, 12, 14, 15, 16), (4, 5, 6, 7, 8, 9, 10, 11, 12, 14, 15, 16), None)
g4_3.add_edge((2, 4, 5, 6, 7, 9, 10, 11, 12, 14, 16, 17), (2, 4, 5, 6, 7, 9, 11, 12, 13, 14, 16, 17), None)
g4_3.add_edge((2, 4, 5, 6, 7, 9, 10, 11, 12, 14, 16, 17), (2, 4, 6, 7, 8, 9, 10, 11, 12, 14, 16, 17), None)
g4_3.add_edge((2, 4, 5, 6, 7, 9, 10, 11, 12, 14, 16, 17), (4, 5, 6, 7, 8, 9, 10, 11, 12, 14, 16, 17), None)
g4_3.add_edge((2, 4, 5, 6, 7, 9, 11, 12, 13, 14, 15, 16), (2, 4, 5, 6, 7, 9, 11, 12, 13, 14, 16, 17), None)
g4_3.add_edge((2, 4, 5, 6, 7, 9, 11, 12, 13, 14, 15, 16), (2, 4, 5, 6, 7, 9, 11, 13, 14, 15, 16, 17), None)
g4_3.add_edge((2, 4, 5, 6, 7, 9, 11, 12, 13, 14, 15, 16), (2, 4, 6, 7, 8, 9, 11, 12, 13, 14, 15, 16), None)
g4_3.add_edge((2, 4, 5, 6, 7, 9, 11, 12, 13, 14, 15, 16), (4, 5, 6, 7, 8, 9, 11, 12, 13, 14, 15, 16), None)
g4_3.add_edge((2, 4, 5, 6, 7, 9, 11, 12, 13, 14, 16, 17), (2, 4, 5, 6, 7, 9, 11, 13, 14, 15, 16, 17), None)
g4_3.add_edge((2, 4, 5, 6, 7, 9, 11, 12, 13, 14, 16, 17), (2, 4, 6, 7, 8, 9, 11, 12, 13, 14, 16, 17), None)
g4_3.add_edge((2, 4, 5, 6, 7, 9, 11, 12, 13, 14, 16, 17), (4, 5, 6, 7, 8, 9, 11, 12, 13, 14, 16, 17), None)
g4_3.add_edge((2, 4, 5, 6, 7, 9, 11, 13, 14, 15, 16, 17), (2, 4, 6, 7, 8, 9, 11, 13, 14, 15, 16, 17), None)
g4_3.add_edge((2, 4, 5, 6, 7, 9, 11, 13, 14, 15, 16, 17), (4, 5, 6, 7, 8, 9, 11, 13, 14, 15, 16, 17), None)
g4_3.add_edge((2, 4, 6, 7, 8, 9, 10, 11, 12, 13, 14, 15), (2, 4, 6, 7, 8, 9, 10, 11, 12, 14, 15, 16), None)
g4_3.add_edge((2, 4, 6, 7, 8, 9, 10, 11, 12, 13, 14, 15), (2, 4, 6, 7, 8, 9, 11, 12, 13, 14, 15, 16), None)
g4_3.add_edge((2, 4, 6, 7, 8, 9, 10, 11, 12, 13, 14, 15), (2, 4, 6, 8, 9, 10, 11, 12, 13, 14, 15, 16), None)
g4_3.add_edge((2, 4, 6, 7, 8, 9, 10, 11, 12, 13, 14, 15), (4, 5, 6, 7, 8, 9, 10, 11, 12, 13, 14, 15), None)
g4_3.add_edge((2, 4, 6, 7, 8, 9, 10, 11, 12, 14, 15, 16), (2, 4, 6, 7, 8, 9, 10, 11, 12, 14, 16, 17), None)
g4_3.add_edge((2, 4, 6, 7, 8, 9, 10, 11, 12, 14, 15, 16), (2, 4, 6, 7, 8, 9, 11, 12, 13, 14, 15, 16), None)
g4_3.add_edge((2, 4, 6, 7, 8, 9, 10, 11, 12, 14, 15, 16), (2, 4, 6, 8, 9, 10, 11, 12, 13, 14, 15, 16), None)
g4_3.add_edge((2, 4, 6, 7, 8, 9, 10, 11, 12, 14, 15, 16), (4, 5, 6, 7, 8, 9, 10, 11, 12, 14, 15, 16), None)
g4_3.add_edge((2, 4, 6, 7, 8, 9, 10, 11, 12, 14, 16, 17), (2, 4, 6, 7, 8, 9, 11, 12, 13, 14, 16, 17), None)
g4_3.add_edge((2, 4, 6, 7, 8, 9, 10, 11, 12, 14, 16, 17), (2, 4, 6, 8, 9, 10, 11, 12, 13, 14, 16, 17), None)
g4_3.add_edge((2, 4, 6, 7, 8, 9, 10, 11, 12, 14, 16, 17), (4, 5, 6, 7, 8, 9, 10, 11, 12, 14, 16, 17), None)
g4_3.add_edge((2, 4, 6, 7, 8, 9, 11, 12, 13, 14, 15, 16), (2, 4, 6, 7, 8, 9, 11, 12, 13, 14, 16, 17), None)
g4_3.add_edge((2, 4, 6, 7, 8, 9, 11, 12, 13, 14, 15, 16), (2, 4, 6, 7, 8, 9, 11, 13, 14, 15, 16, 17), None)
g4_3.add_edge((2, 4, 6, 7, 8, 9, 11, 12, 13, 14, 15, 16), (2, 4, 6, 8, 9, 10, 11, 12, 13, 14, 15, 16), None)
g4_3.add_edge((2, 4, 6, 7, 8, 9, 11, 12, 13, 14, 15, 16), (4, 5, 6, 7, 8, 9, 11, 12, 13, 14, 15, 16), None)
g4_3.add_edge((2, 4, 6, 7, 8, 9, 11, 12, 13, 14, 16, 17), (2, 4, 6, 7, 8, 9, 11, 13, 14, 15, 16, 17), None)
g4_3.add_edge((2, 4, 6, 7, 8, 9, 11, 12, 13, 14, 16, 17), (2, 4, 6, 8, 9, 10, 11, 12, 13, 14, 16, 17), None)
g4_3.add_edge((2, 4, 6, 7, 8, 9, 11, 12, 13, 14, 16, 17), (4, 5, 6, 7, 8, 9, 11, 12, 13, 14, 16, 17), None)
g4_3.add_edge((2, 4, 6, 7, 8, 9, 11, 13, 14, 15, 16, 17), (2, 4, 6, 8, 9, 10, 11, 13, 14, 15, 16, 17), None)
g4_3.add_edge((2, 4, 6, 7, 8, 9, 11, 13, 14, 15, 16, 17), (4, 5, 6, 7, 8, 9, 11, 13, 14, 15, 16, 17), None)
g4_3.add_edge((2, 4, 6, 8, 9, 10, 11, 12, 13, 14, 15, 16), (2, 4, 6, 8, 9, 10, 11, 12, 13, 14, 16, 17), None)
g4_3.add_edge((2, 4, 6, 8, 9, 10, 11, 12, 13, 14, 15, 16), (2, 4, 6, 8, 9, 10, 11, 13, 14, 15, 16, 17), None)
g4_3.add_edge((2, 4, 6, 8, 9, 10, 11, 12, 13, 14, 15, 16), (2, 4, 6, 8, 10, 11, 12, 13, 14, 15, 16, 17), None)
g4_3.add_edge((2, 4, 6, 8, 9, 10, 11, 12, 13, 14, 15, 16), (4, 5, 6, 8, 9, 10, 11, 12, 13, 14, 15, 16), None)
g4_3.add_edge((2, 4, 6, 8, 9, 10, 11, 12, 13, 14, 16, 17), (2, 4, 6, 8, 9, 10, 11, 13, 14, 15, 16, 17), None)
g4_3.add_edge((2, 4, 6, 8, 9, 10, 11, 12, 13, 14, 16, 17), (2, 4, 6, 8, 10, 11, 12, 13, 14, 15, 16, 17), None)
g4_3.add_edge((2, 4, 6, 8, 9, 10, 11, 12, 13, 14, 16, 17), (4, 5, 6, 8, 9, 10, 11, 12, 13, 14, 16, 17), None)
g4_3.add_edge((2, 4, 6, 8, 9, 10, 11, 13, 14, 15, 16, 17), (2, 4, 6, 8, 10, 11, 12, 13, 14, 15, 16, 17), None)
g4_3.add_edge((2, 4, 6, 8, 9, 10, 11, 13, 14, 15, 16, 17), (4, 5, 6, 8, 9, 10, 11, 13, 14, 15, 16, 17), None)
g4_3.add_edge((2, 4, 6, 8, 10, 11, 12, 13, 14, 15, 16, 17), (4, 5, 6, 8, 10, 11, 12, 13, 14, 15, 16, 17), None)
g4_3.add_edge((3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13, 14), (3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 14, 17), None)
g4_3.add_edge((3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13, 14), (3, 4, 5, 6, 7, 8, 9, 10, 11, 13, 14, 15), None)
g4_3.add_edge((3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13, 14), (3, 4, 5, 6, 7, 8, 9, 11, 12, 13, 14, 17), None)
g4_3.add_edge((3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13, 14), (3, 4, 5, 6, 7, 8, 10, 11, 12, 13, 14, 15), None)
g4_3.add_edge((3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13, 14), (3, 4, 5, 6, 8, 9, 10, 11, 12, 13, 14, 17), None)
g4_3.add_edge((3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13, 14), (3, 4, 5, 7, 8, 9, 10, 11, 12, 13, 14, 15), None)
g4_3.add_edge((3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13, 14), (3, 5, 6, 7, 8, 9, 10, 11, 12, 13, 14, 17), None)
g4_3.add_edge((3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13, 14), (4, 5, 6, 7, 8, 9, 10, 11, 12, 13, 14, 15), None)
g4_3.add_edge((3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 14, 17), (3, 4, 5, 6, 7, 8, 9, 10, 11, 14, 16, 17), None)
g4_3.add_edge((3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 14, 17), (3, 4, 5, 6, 7, 8, 9, 11, 12, 13, 14, 17), None)
g4_3.add_edge((3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 14, 17), (3, 4, 5, 6, 7, 8, 10, 11, 12, 14, 16, 17), None)
g4_3.add_edge((3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 14, 17), (3, 4, 5, 6, 8, 9, 10, 11, 12, 13, 14, 17), None)
g4_3.add_edge((3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 14, 17), (3, 4, 5, 7, 8, 9, 10, 11, 12, 14, 16, 17), None)
g4_3.add_edge((3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 14, 17), (3, 5, 6, 7, 8, 9, 10, 11, 12, 13, 14, 17), None)
g4_3.add_edge((3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 14, 17), (4, 5, 6, 7, 8, 9, 10, 11, 12, 14, 16, 17), None)
g4_3.add_edge((3, 4, 5, 6, 7, 8, 9, 10, 11, 13, 14, 15), (3, 4, 5, 6, 7, 8, 9, 10, 11, 14, 15, 16), None)
g4_3.add_edge((3, 4, 5, 6, 7, 8, 9, 10, 11, 13, 14, 15), (3, 4, 5, 6, 7, 8, 9, 11, 13, 14, 15, 17), None)
g4_3.add_edge((3, 4, 5, 6, 7, 8, 9, 10, 11, 13, 14, 15), (3, 4, 5, 6, 7, 8, 10, 11, 12, 13, 14, 15), None)
g4_3.add_edge((3, 4, 5, 6, 7, 8, 9, 10, 11, 13, 14, 15), (3, 4, 5, 6, 8, 9, 10, 11, 13, 14, 15, 17), None)
g4_3.add_edge((3, 4, 5, 6, 7, 8, 9, 10, 11, 13, 14, 15), (3, 4, 5, 7, 8, 9, 10, 11, 12, 13, 14, 15), None)
g4_3.add_edge((3, 4, 5, 6, 7, 8, 9, 10, 11, 13, 14, 15), (3, 5, 6, 7, 8, 9, 10, 11, 13, 14, 15, 17), None)
g4_3.add_edge((3, 4, 5, 6, 7, 8, 9, 10, 11, 13, 14, 15), (4, 5, 6, 7, 8, 9, 10, 11, 12, 13, 14, 15), None)
g4_3.add_edge((3, 4, 5, 6, 7, 8, 9, 10, 11, 14, 15, 16), (3, 4, 5, 6, 7, 8, 9, 10, 11, 14, 16, 17), None)
g4_3.add_edge((3, 4, 5, 6, 7, 8, 9, 10, 11, 14, 15, 16), (3, 4, 5, 6, 7, 8, 9, 11, 14, 15, 16, 17), None)
g4_3.add_edge((3, 4, 5, 6, 7, 8, 9, 10, 11, 14, 15, 16), (3, 4, 5, 6, 7, 8, 10, 11, 12, 14, 15, 16), None)
g4_3.add_edge((3, 4, 5, 6, 7, 8, 9, 10, 11, 14, 15, 16), (3, 4, 5, 6, 8, 9, 10, 11, 14, 15, 16, 17), None)
g4_3.add_edge((3, 4, 5, 6, 7, 8, 9, 10, 11, 14, 15, 16), (3, 4, 5, 7, 8, 9, 10, 11, 12, 14, 15, 16), None)
g4_3.add_edge((3, 4, 5, 6, 7, 8, 9, 10, 11, 14, 15, 16), (3, 5, 6, 7, 8, 9, 10, 11, 14, 15, 16, 17), None)
g4_3.add_edge((3, 4, 5, 6, 7, 8, 9, 10, 11, 14, 15, 16), (4, 5, 6, 7, 8, 9, 10, 11, 12, 14, 15, 16), None)
g4_3.add_edge((3, 4, 5, 6, 7, 8, 9, 10, 11, 14, 16, 17), (3, 4, 5, 6, 7, 8, 9, 11, 14, 15, 16, 17), None)
g4_3.add_edge((3, 4, 5, 6, 7, 8, 9, 10, 11, 14, 16, 17), (3, 4, 5, 6, 7, 8, 10, 11, 12, 14, 16, 17), None)
g4_3.add_edge((3, 4, 5, 6, 7, 8, 9, 10, 11, 14, 16, 17), (3, 4, 5, 6, 8, 9, 10, 11, 14, 15, 16, 17), None)
g4_3.add_edge((3, 4, 5, 6, 7, 8, 9, 10, 11, 14, 16, 17), (3, 4, 5, 7, 8, 9, 10, 11, 12, 14, 16, 17), None)
g4_3.add_edge((3, 4, 5, 6, 7, 8, 9, 10, 11, 14, 16, 17), (3, 5, 6, 7, 8, 9, 10, 11, 14, 15, 16, 17), None)
g4_3.add_edge((3, 4, 5, 6, 7, 8, 9, 10, 11, 14, 16, 17), (4, 5, 6, 7, 8, 9, 10, 11, 12, 14, 16, 17), None)
g4_3.add_edge((3, 4, 5, 6, 7, 8, 9, 11, 12, 13, 14, 17), (3, 4, 5, 6, 7, 8, 9, 11, 13, 14, 15, 17), None)
g4_3.add_edge((3, 4, 5, 6, 7, 8, 9, 11, 12, 13, 14, 17), (3, 4, 5, 6, 7, 8, 11, 12, 13, 14, 16, 17), None)
g4_3.add_edge((3, 4, 5, 6, 7, 8, 9, 11, 12, 13, 14, 17), (3, 4, 5, 6, 8, 9, 10, 11, 12, 13, 14, 17), None)
g4_3.add_edge((3, 4, 5, 6, 7, 8, 9, 11, 12, 13, 14, 17), (3, 4, 5, 7, 8, 9, 11, 12, 13, 14, 16, 17), None)
g4_3.add_edge((3, 4, 5, 6, 7, 8, 9, 11, 12, 13, 14, 17), (3, 5, 6, 7, 8, 9, 10, 11, 12, 13, 14, 17), None)
g4_3.add_edge((3, 4, 5, 6, 7, 8, 9, 11, 12, 13, 14, 17), (4, 5, 6, 7, 8, 9, 11, 12, 13, 14, 16, 17), None)
g4_3.add_edge((3, 4, 5, 6, 7, 8, 9, 11, 13, 14, 15, 17), (3, 4, 5, 6, 7, 8, 9, 11, 14, 15, 16, 17), None)
g4_3.add_edge((3, 4, 5, 6, 7, 8, 9, 11, 13, 14, 15, 17), (3, 4, 5, 6, 7, 8, 11, 13, 14, 15, 16, 17), None)
g4_3.add_edge((3, 4, 5, 6, 7, 8, 9, 11, 13, 14, 15, 17), (3, 4, 5, 6, 8, 9, 10, 11, 13, 14, 15, 17), None)
g4_3.add_edge((3, 4, 5, 6, 7, 8, 9, 11, 13, 14, 15, 17), (3, 4, 5, 7, 8, 9, 11, 13, 14, 15, 16, 17), None)
g4_3.add_edge((3, 4, 5, 6, 7, 8, 9, 11, 13, 14, 15, 17), (3, 5, 6, 7, 8, 9, 10, 11, 13, 14, 15, 17), None)
g4_3.add_edge((3, 4, 5, 6, 7, 8, 9, 11, 13, 14, 15, 17), (4, 5, 6, 7, 8, 9, 11, 13, 14, 15, 16, 17), None)
g4_3.add_edge((3, 4, 5, 6, 7, 8, 9, 11, 14, 15, 16, 17), (3, 4, 5, 6, 7, 8, 11, 13, 14, 15, 16, 17), None)
g4_3.add_edge((3, 4, 5, 6, 7, 8, 9, 11, 14, 15, 16, 17), (3, 4, 5, 6, 8, 9, 10, 11, 14, 15, 16, 17), None)
g4_3.add_edge((3, 4, 5, 6, 7, 8, 9, 11, 14, 15, 16, 17), (3, 4, 5, 7, 8, 9, 11, 13, 14, 15, 16, 17), None)
g4_3.add_edge((3, 4, 5, 6, 7, 8, 9, 11, 14, 15, 16, 17), (3, 5, 6, 7, 8, 9, 10, 11, 14, 15, 16, 17), None)
g4_3.add_edge((3, 4, 5, 6, 7, 8, 9, 11, 14, 15, 16, 17), (4, 5, 6, 7, 8, 9, 11, 13, 14, 15, 16, 17), None)
g4_3.add_edge((3, 4, 5, 6, 7, 8, 10, 11, 12, 13, 14, 15), (3, 4, 5, 6, 7, 8, 10, 11, 12, 14, 15, 16), None)
g4_3.add_edge((3, 4, 5, 6, 7, 8, 10, 11, 12, 13, 14, 15), (3, 4, 5, 6, 7, 8, 11, 12, 13, 14, 15, 16), None)
g4_3.add_edge((3, 4, 5, 6, 7, 8, 10, 11, 12, 13, 14, 15), (3, 4, 5, 6, 8, 10, 11, 12, 13, 14, 15, 17), None)
g4_3.add_edge((3, 4, 5, 6, 7, 8, 10, 11, 12, 13, 14, 15), (3, 4, 5, 7, 8, 9, 10, 11, 12, 13, 14, 15), None)
g4_3.add_edge((3, 4, 5, 6, 7, 8, 10, 11, 12, 13, 14, 15), (3, 5, 6, 7, 8, 10, 11, 12, 13, 14, 15, 17), None)
g4_3.add_edge((3, 4, 5, 6, 7, 8, 10, 11, 12, 13, 14, 15), (4, 5, 6, 7, 8, 9, 10, 11, 12, 13, 14, 15), None)
g4_3.add_edge((3, 4, 5, 6, 7, 8, 10, 11, 12, 14, 15, 16), (3, 4, 5, 6, 7, 8, 10, 11, 12, 14, 16, 17), None)
g4_3.add_edge((3, 4, 5, 6, 7, 8, 10, 11, 12, 14, 15, 16), (3, 4, 5, 6, 7, 8, 11, 12, 13, 14, 15, 16), None)
g4_3.add_edge((3, 4, 5, 6, 7, 8, 10, 11, 12, 14, 15, 16), (3, 4, 5, 6, 8, 10, 11, 12, 14, 15, 16, 17), None)
g4_3.add_edge((3, 4, 5, 6, 7, 8, 10, 11, 12, 14, 15, 16), (3, 4, 5, 7, 8, 9, 10, 11, 12, 14, 15, 16), None)
g4_3.add_edge((3, 4, 5, 6, 7, 8, 10, 11, 12, 14, 15, 16), (3, 5, 6, 7, 8, 10, 11, 12, 14, 15, 16, 17), None)
g4_3.add_edge((3, 4, 5, 6, 7, 8, 10, 11, 12, 14, 15, 16), (4, 5, 6, 7, 8, 9, 10, 11, 12, 14, 15, 16), None)
g4_3.add_edge((3, 4, 5, 6, 7, 8, 10, 11, 12, 14, 16, 17), (3, 4, 5, 6, 7, 8, 11, 12, 13, 14, 16, 17), None)
g4_3.add_edge((3, 4, 5, 6, 7, 8, 10, 11, 12, 14, 16, 17), (3, 4, 5, 6, 8, 10, 11, 12, 14, 15, 16, 17), None)
g4_3.add_edge((3, 4, 5, 6, 7, 8, 10, 11, 12, 14, 16, 17), (3, 4, 5, 7, 8, 9, 10, 11, 12, 14, 16, 17), None)
g4_3.add_edge((3, 4, 5, 6, 7, 8, 10, 11, 12, 14, 16, 17), (3, 5, 6, 7, 8, 10, 11, 12, 14, 15, 16, 17), None)
g4_3.add_edge((3, 4, 5, 6, 7, 8, 10, 11, 12, 14, 16, 17), (4, 5, 6, 7, 8, 9, 10, 11, 12, 14, 16, 17), None)
g4_3.add_edge((3, 4, 5, 6, 7, 8, 11, 12, 13, 14, 15, 16), (3, 4, 5, 6, 7, 8, 11, 12, 13, 14, 16, 17), None)
g4_3.add_edge((3, 4, 5, 6, 7, 8, 11, 12, 13, 14, 15, 16), (3, 4, 5, 6, 7, 8, 11, 13, 14, 15, 16, 17), None)
g4_3.add_edge((3, 4, 5, 6, 7, 8, 11, 12, 13, 14, 15, 16), (3, 4, 5, 6, 8, 11, 12, 13, 14, 15, 16, 17), None)
g4_3.add_edge((3, 4, 5, 6, 7, 8, 11, 12, 13, 14, 15, 16), (3, 4, 5, 7, 8, 9, 11, 12, 13, 14, 15, 16), None)
g4_3.add_edge((3, 4, 5, 6, 7, 8, 11, 12, 13, 14, 15, 16), (3, 5, 6, 7, 8, 11, 12, 13, 14, 15, 16, 17), None)
g4_3.add_edge((3, 4, 5, 6, 7, 8, 11, 12, 13, 14, 15, 16), (4, 5, 6, 7, 8, 9, 11, 12, 13, 14, 15, 16), None)
g4_3.add_edge((3, 4, 5, 6, 7, 8, 11, 12, 13, 14, 16, 17), (3, 4, 5, 6, 7, 8, 11, 13, 14, 15, 16, 17), None)
g4_3.add_edge((3, 4, 5, 6, 7, 8, 11, 12, 13, 14, 16, 17), (3, 4, 5, 6, 8, 11, 12, 13, 14, 15, 16, 17), None)
g4_3.add_edge((3, 4, 5, 6, 7, 8, 11, 12, 13, 14, 16, 17), (3, 4, 5, 7, 8, 9, 11, 12, 13, 14, 16, 17), None)
g4_3.add_edge((3, 4, 5, 6, 7, 8, 11, 12, 13, 14, 16, 17), (3, 5, 6, 7, 8, 11, 12, 13, 14, 15, 16, 17), None)
g4_3.add_edge((3, 4, 5, 6, 7, 8, 11, 12, 13, 14, 16, 17), (4, 5, 6, 7, 8, 9, 11, 12, 13, 14, 16, 17), None)
g4_3.add_edge((3, 4, 5, 6, 7, 8, 11, 13, 14, 15, 16, 17), (3, 4, 5, 6, 8, 11, 12, 13, 14, 15, 16, 17), None)
g4_3.add_edge((3, 4, 5, 6, 7, 8, 11, 13, 14, 15, 16, 17), (3, 4, 5, 7, 8, 9, 11, 13, 14, 15, 16, 17), None)
g4_3.add_edge((3, 4, 5, 6, 7, 8, 11, 13, 14, 15, 16, 17), (3, 5, 6, 7, 8, 11, 12, 13, 14, 15, 16, 17), None)
g4_3.add_edge((3, 4, 5, 6, 7, 8, 11, 13, 14, 15, 16, 17), (4, 5, 6, 7, 8, 9, 11, 13, 14, 15, 16, 17), None)
g4_3.add_edge((3, 4, 5, 6, 8, 9, 10, 11, 12, 13, 14, 17), (3, 4, 5, 6, 8, 9, 10, 11, 13, 14, 15, 17), None)
g4_3.add_edge((3, 4, 5, 6, 8, 9, 10, 11, 12, 13, 14, 17), (3, 4, 5, 6, 8, 10, 11, 12, 13, 14, 15, 17), None)
g4_3.add_edge((3, 4, 5, 6, 8, 9, 10, 11, 12, 13, 14, 17), (3, 4, 5, 8, 9, 10, 11, 12, 13, 14, 16, 17), None)
g4_3.add_edge((3, 4, 5, 6, 8, 9, 10, 11, 12, 13, 14, 17), (3, 5, 6, 7, 8, 9, 10, 11, 12, 13, 14, 17), None)
g4_3.add_edge((3, 4, 5, 6, 8, 9, 10, 11, 12, 13, 14, 17), (4, 5, 6, 8, 9, 10, 11, 12, 13, 14, 16, 17), None)
g4_3.add_edge((3, 4, 5, 6, 8, 9, 10, 11, 13, 14, 15, 17), (3, 4, 5, 6, 8, 9, 10, 11, 14, 15, 16, 17), None)
g4_3.add_edge((3, 4, 5, 6, 8, 9, 10, 11, 13, 14, 15, 17), (3, 4, 5, 6, 8, 10, 11, 12, 13, 14, 15, 17), None)
g4_3.add_edge((3, 4, 5, 6, 8, 9, 10, 11, 13, 14, 15, 17), (3, 4, 5, 8, 9, 10, 11, 13, 14, 15, 16, 17), None)
g4_3.add_edge((3, 4, 5, 6, 8, 9, 10, 11, 13, 14, 15, 17), (3, 5, 6, 7, 8, 9, 10, 11, 13, 14, 15, 17), None)
g4_3.add_edge((3, 4, 5, 6, 8, 9, 10, 11, 13, 14, 15, 17), (4, 5, 6, 8, 9, 10, 11, 13, 14, 15, 16, 17), None)
g4_3.add_edge((3, 4, 5, 6, 8, 9, 10, 11, 14, 15, 16, 17), (3, 4, 5, 6, 8, 10, 11, 12, 14, 15, 16, 17), None)
g4_3.add_edge((3, 4, 5, 6, 8, 9, 10, 11, 14, 15, 16, 17), (3, 4, 5, 8, 9, 10, 11, 13, 14, 15, 16, 17), None)
g4_3.add_edge((3, 4, 5, 6, 8, 9, 10, 11, 14, 15, 16, 17), (3, 5, 6, 7, 8, 9, 10, 11, 14, 15, 16, 17), None)
g4_3.add_edge((3, 4, 5, 6, 8, 9, 10, 11, 14, 15, 16, 17), (4, 5, 6, 8, 9, 10, 11, 13, 14, 15, 16, 17), None)
g4_3.add_edge((3, 4, 5, 6, 8, 10, 11, 12, 13, 14, 15, 17), (3, 4, 5, 6, 8, 10, 11, 12, 14, 15, 16, 17), None)
g4_3.add_edge((3, 4, 5, 6, 8, 10, 11, 12, 13, 14, 15, 17), (3, 4, 5, 6, 8, 11, 12, 13, 14, 15, 16, 17), None)
g4_3.add_edge((3, 4, 5, 6, 8, 10, 11, 12, 13, 14, 15, 17), (3, 4, 5, 8, 10, 11, 12, 13, 14, 15, 16, 17), None)
g4_3.add_edge((3, 4, 5, 6, 8, 10, 11, 12, 13, 14, 15, 17), (3, 5, 6, 7, 8, 10, 11, 12, 13, 14, 15, 17), None)
g4_3.add_edge((3, 4, 5, 6, 8, 10, 11, 12, 13, 14, 15, 17), (4, 5, 6, 8, 10, 11, 12, 13, 14, 15, 16, 17), None)
g4_3.add_edge((3, 4, 5, 6, 8, 10, 11, 12, 14, 15, 16, 17), (3, 4, 5, 6, 8, 11, 12, 13, 14, 15, 16, 17), None)
g4_3.add_edge((3, 4, 5, 6, 8, 10, 11, 12, 14, 15, 16, 17), (3, 4, 5, 8, 10, 11, 12, 13, 14, 15, 16, 17), None)
g4_3.add_edge((3, 4, 5, 6, 8, 10, 11, 12, 14, 15, 16, 17), (3, 5, 6, 7, 8, 10, 11, 12, 14, 15, 16, 17), None)
g4_3.add_edge((3, 4, 5, 6, 8, 10, 11, 12, 14, 15, 16, 17), (4, 5, 6, 8, 10, 11, 12, 13, 14, 15, 16, 17), None)
g4_3.add_edge((3, 4, 5, 6, 8, 11, 12, 13, 14, 15, 16, 17), (3, 4, 5, 8, 10, 11, 12, 13, 14, 15, 16, 17), None)
g4_3.add_edge((3, 4, 5, 6, 8, 11, 12, 13, 14, 15, 16, 17), (3, 5, 6, 7, 8, 11, 12, 13, 14, 15, 16, 17), None)
g4_3.add_edge((3, 4, 5, 6, 8, 11, 12, 13, 14, 15, 16, 17), (4, 5, 6, 8, 10, 11, 12, 13, 14, 15, 16, 17), None)
g4_3.add_edge((3, 4, 5, 7, 8, 9, 10, 11, 12, 13, 14, 15), (3, 4, 5, 7, 8, 9, 10, 11, 12, 14, 15, 16), None)
g4_3.add_edge((3, 4, 5, 7, 8, 9, 10, 11, 12, 13, 14, 15), (3, 4, 5, 7, 8, 9, 11, 12, 13, 14, 15, 16), None)
g4_3.add_edge((3, 4, 5, 7, 8, 9, 10, 11, 12, 13, 14, 15), (3, 4, 5, 8, 9, 10, 11, 12, 13, 14, 15, 16), None)
g4_3.add_edge((3, 4, 5, 7, 8, 9, 10, 11, 12, 13, 14, 15), (3, 5, 7, 8, 9, 10, 11, 12, 13, 14, 15, 17), None)
g4_3.add_edge((3, 4, 5, 7, 8, 9, 10, 11, 12, 13, 14, 15), (4, 5, 6, 7, 8, 9, 10, 11, 12, 13, 14, 15), None)
g4_3.add_edge((3, 4, 5, 7, 8, 9, 10, 11, 12, 14, 15, 16), (3, 4, 5, 7, 8, 9, 10, 11, 12, 14, 16, 17), None)
g4_3.add_edge((3, 4, 5, 7, 8, 9, 10, 11, 12, 14, 15, 16), (3, 4, 5, 7, 8, 9, 11, 12, 13, 14, 15, 16), None)
g4_3.add_edge((3, 4, 5, 7, 8, 9, 10, 11, 12, 14, 15, 16), (3, 4, 5, 8, 9, 10, 11, 12, 13, 14, 15, 16), None)
g4_3.add_edge((3, 4, 5, 7, 8, 9, 10, 11, 12, 14, 15, 16), (3, 5, 7, 8, 9, 10, 11, 12, 14, 15, 16, 17), None)
g4_3.add_edge((3, 4, 5, 7, 8, 9, 10, 11, 12, 14, 15, 16), (4, 5, 6, 7, 8, 9, 10, 11, 12, 14, 15, 16), None)
g4_3.add_edge((3, 4, 5, 7, 8, 9, 10, 11, 12, 14, 16, 17), (3, 4, 5, 7, 8, 9, 11, 12, 13, 14, 16, 17), None)
g4_3.add_edge((3, 4, 5, 7, 8, 9, 10, 11, 12, 14, 16, 17), (3, 4, 5, 8, 9, 10, 11, 12, 13, 14, 16, 17), None)
g4_3.add_edge((3, 4, 5, 7, 8, 9, 10, 11, 12, 14, 16, 17), (3, 5, 7, 8, 9, 10, 11, 12, 14, 15, 16, 17), None)
g4_3.add_edge((3, 4, 5, 7, 8, 9, 10, 11, 12, 14, 16, 17), (4, 5, 6, 7, 8, 9, 10, 11, 12, 14, 16, 17), None)
g4_3.add_edge((3, 4, 5, 7, 8, 9, 11, 12, 13, 14, 15, 16), (3, 4, 5, 7, 8, 9, 11, 12, 13, 14, 16, 17), None)
g4_3.add_edge((3, 4, 5, 7, 8, 9, 11, 12, 13, 14, 15, 16), (3, 4, 5, 7, 8, 9, 11, 13, 14, 15, 16, 17), None)
g4_3.add_edge((3, 4, 5, 7, 8, 9, 11, 12, 13, 14, 15, 16), (3, 4, 5, 8, 9, 10, 11, 12, 13, 14, 15, 16), None)
g4_3.add_edge((3, 4, 5, 7, 8, 9, 11, 12, 13, 14, 15, 16), (3, 5, 7, 8, 9, 11, 12, 13, 14, 15, 16, 17), None)
g4_3.add_edge((3, 4, 5, 7, 8, 9, 11, 12, 13, 14, 15, 16), (4, 5, 6, 7, 8, 9, 11, 12, 13, 14, 15, 16), None)
g4_3.add_edge((3, 4, 5, 7, 8, 9, 11, 12, 13, 14, 16, 17), (3, 4, 5, 7, 8, 9, 11, 13, 14, 15, 16, 17), None)
g4_3.add_edge((3, 4, 5, 7, 8, 9, 11, 12, 13, 14, 16, 17), (3, 4, 5, 8, 9, 10, 11, 12, 13, 14, 16, 17), None)
g4_3.add_edge((3, 4, 5, 7, 8, 9, 11, 12, 13, 14, 16, 17), (3, 5, 7, 8, 9, 11, 12, 13, 14, 15, 16, 17), None)
g4_3.add_edge((3, 4, 5, 7, 8, 9, 11, 12, 13, 14, 16, 17), (4, 5, 6, 7, 8, 9, 11, 12, 13, 14, 16, 17), None)
g4_3.add_edge((3, 4, 5, 7, 8, 9, 11, 13, 14, 15, 16, 17), (3, 4, 5, 8, 9, 10, 11, 13, 14, 15, 16, 17), None)
g4_3.add_edge((3, 4, 5, 7, 8, 9, 11, 13, 14, 15, 16, 17), (3, 5, 7, 8, 9, 11, 12, 13, 14, 15, 16, 17), None)
g4_3.add_edge((3, 4, 5, 7, 8, 9, 11, 13, 14, 15, 16, 17), (4, 5, 6, 7, 8, 9, 11, 13, 14, 15, 16, 17), None)
g4_3.add_edge((3, 4, 5, 8, 9, 10, 11, 12, 13, 14, 15, 16), (3, 4, 5, 8, 9, 10, 11, 12, 13, 14, 16, 17), None)
g4_3.add_edge((3, 4, 5, 8, 9, 10, 11, 12, 13, 14, 15, 16), (3, 4, 5, 8, 9, 10, 11, 13, 14, 15, 16, 17), None)
g4_3.add_edge((3, 4, 5, 8, 9, 10, 11, 12, 13, 14, 15, 16), (3, 4, 5, 8, 10, 11, 12, 13, 14, 15, 16, 17), None)
g4_3.add_edge((3, 4, 5, 8, 9, 10, 11, 12, 13, 14, 15, 16), (3, 5, 8, 9, 10, 11, 12, 13, 14, 15, 16, 17), None)
g4_3.add_edge((3, 4, 5, 8, 9, 10, 11, 12, 13, 14, 15, 16), (4, 5, 6, 8, 9, 10, 11, 12, 13, 14, 15, 16), None)
g4_3.add_edge((3, 4, 5, 8, 9, 10, 11, 12, 13, 14, 16, 17), (3, 4, 5, 8, 9, 10, 11, 13, 14, 15, 16, 17), None)
g4_3.add_edge((3, 4, 5, 8, 9, 10, 11, 12, 13, 14, 16, 17), (3, 4, 5, 8, 10, 11, 12, 13, 14, 15, 16, 17), None)
g4_3.add_edge((3, 4, 5, 8, 9, 10, 11, 12, 13, 14, 16, 17), (3, 5, 8, 9, 10, 11, 12, 13, 14, 15, 16, 17), None)
g4_3.add_edge((3, 4, 5, 8, 9, 10, 11, 12, 13, 14, 16, 17), (4, 5, 6, 8, 9, 10, 11, 12, 13, 14, 16, 17), None)
g4_3.add_edge((3, 4, 5, 8, 9, 10, 11, 13, 14, 15, 16, 17), (3, 4, 5, 8, 10, 11, 12, 13, 14, 15, 16, 17), None)
g4_3.add_edge((3, 4, 5, 8, 9, 10, 11, 13, 14, 15, 16, 17), (3, 5, 8, 9, 10, 11, 12, 13, 14, 15, 16, 17), None)
g4_3.add_edge((3, 4, 5, 8, 9, 10, 11, 13, 14, 15, 16, 17), (4, 5, 6, 8, 9, 10, 11, 13, 14, 15, 16, 17), None)
g4_3.add_edge((3, 4, 5, 8, 10, 11, 12, 13, 14, 15, 16, 17), (3, 5, 8, 9, 10, 11, 12, 13, 14, 15, 16, 17), None)
g4_3.add_edge((3, 4, 5, 8, 10, 11, 12, 13, 14, 15, 16, 17), (4, 5, 6, 8, 10, 11, 12, 13, 14, 15, 16, 17), None)
g4_3.add_edge((3, 5, 6, 7, 8, 9, 10, 11, 12, 13, 14, 17), (3, 5, 6, 7, 8, 9, 10, 11, 13, 14, 15, 17), None)
g4_3.add_edge((3, 5, 6, 7, 8, 9, 10, 11, 12, 13, 14, 17), (3, 5, 6, 7, 8, 10, 11, 12, 13, 14, 15, 17), None)
g4_3.add_edge((3, 5, 6, 7, 8, 9, 10, 11, 12, 13, 14, 17), (3, 5, 7, 8, 9, 10, 11, 12, 13, 14, 15, 17), None)
g4_3.add_edge((3, 5, 6, 7, 8, 9, 10, 11, 12, 13, 14, 17), (5, 6, 7, 8, 9, 10, 11, 12, 13, 14, 16, 17), None)
g4_3.add_edge((3, 5, 6, 7, 8, 9, 10, 11, 13, 14, 15, 17), (3, 5, 6, 7, 8, 9, 10, 11, 14, 15, 16, 17), None)
g4_3.add_edge((3, 5, 6, 7, 8, 9, 10, 11, 13, 14, 15, 17), (3, 5, 6, 7, 8, 10, 11, 12, 13, 14, 15, 17), None)
g4_3.add_edge((3, 5, 6, 7, 8, 9, 10, 11, 13, 14, 15, 17), (3, 5, 7, 8, 9, 10, 11, 12, 13, 14, 15, 17), None)
g4_3.add_edge((3, 5, 6, 7, 8, 9, 10, 11, 13, 14, 15, 17), (5, 6, 7, 8, 9, 10, 11, 13, 14, 15, 16, 17), None)
g4_3.add_edge((3, 5, 6, 7, 8, 9, 10, 11, 14, 15, 16, 17), (3, 5, 6, 7, 8, 10, 11, 12, 14, 15, 16, 17), None)
g4_3.add_edge((3, 5, 6, 7, 8, 9, 10, 11, 14, 15, 16, 17), (3, 5, 7, 8, 9, 10, 11, 12, 14, 15, 16, 17), None)
g4_3.add_edge((3, 5, 6, 7, 8, 9, 10, 11, 14, 15, 16, 17), (5, 6, 7, 8, 9, 10, 11, 13, 14, 15, 16, 17), None)
g4_3.add_edge((3, 5, 6, 7, 8, 10, 11, 12, 13, 14, 15, 17), (3, 5, 6, 7, 8, 10, 11, 12, 14, 15, 16, 17), None)
g4_3.add_edge((3, 5, 6, 7, 8, 10, 11, 12, 13, 14, 15, 17), (3, 5, 6, 7, 8, 11, 12, 13, 14, 15, 16, 17), None)
g4_3.add_edge((3, 5, 6, 7, 8, 10, 11, 12, 13, 14, 15, 17), (3, 5, 7, 8, 9, 10, 11, 12, 13, 14, 15, 17), None)
g4_3.add_edge((3, 5, 6, 7, 8, 10, 11, 12, 13, 14, 15, 17), (5, 6, 7, 8, 10, 11, 12, 13, 14, 15, 16, 17), None)
g4_3.add_edge((3, 5, 6, 7, 8, 10, 11, 12, 14, 15, 16, 17), (3, 5, 6, 7, 8, 11, 12, 13, 14, 15, 16, 17), None)
g4_3.add_edge((3, 5, 6, 7, 8, 10, 11, 12, 14, 15, 16, 17), (3, 5, 7, 8, 9, 10, 11, 12, 14, 15, 16, 17), None)
g4_3.add_edge((3, 5, 6, 7, 8, 10, 11, 12, 14, 15, 16, 17), (5, 6, 7, 8, 10, 11, 12, 13, 14, 15, 16, 17), None)
g4_3.add_edge((3, 5, 6, 7, 8, 11, 12, 13, 14, 15, 16, 17), (3, 5, 7, 8, 9, 11, 12, 13, 14, 15, 16, 17), None)
g4_3.add_edge((3, 5, 6, 7, 8, 11, 12, 13, 14, 15, 16, 17), (5, 6, 7, 8, 10, 11, 12, 13, 14, 15, 16, 17), None)
g4_3.add_edge((3, 5, 7, 8, 9, 10, 11, 12, 13, 14, 15, 17), (3, 5, 7, 8, 9, 10, 11, 12, 14, 15, 16, 17), None)
g4_3.add_edge((3, 5, 7, 8, 9, 10, 11, 12, 13, 14, 15, 17), (3, 5, 7, 8, 9, 11, 12, 13, 14, 15, 16, 17), None)
g4_3.add_edge((3, 5, 7, 8, 9, 10, 11, 12, 13, 14, 15, 17), (3, 5, 8, 9, 10, 11, 12, 13, 14, 15, 16, 17), None)
g4_3.add_edge((3, 5, 7, 8, 9, 10, 11, 12, 13, 14, 15, 17), (5, 7, 8, 9, 10, 11, 12, 13, 14, 15, 16, 17), None)
g4_3.add_edge((3, 5, 7, 8, 9, 10, 11, 12, 14, 15, 16, 17), (3, 5, 7, 8, 9, 11, 12, 13, 14, 15, 16, 17), None)
g4_3.add_edge((3, 5, 7, 8, 9, 10, 11, 12, 14, 15, 16, 17), (3, 5, 8, 9, 10, 11, 12, 13, 14, 15, 16, 17), None)
g4_3.add_edge((3, 5, 7, 8, 9, 10, 11, 12, 14, 15, 16, 17), (5, 7, 8, 9, 10, 11, 12, 13, 14, 15, 16, 17), None)
g4_3.add_edge((3, 5, 7, 8, 9, 11, 12, 13, 14, 15, 16, 17), (3, 5, 8, 9, 10, 11, 12, 13, 14, 15, 16, 17), None)
g4_3.add_edge((3, 5, 7, 8, 9, 11, 12, 13, 14, 15, 16, 17), (5, 7, 8, 9, 10, 11, 12, 13, 14, 15, 16, 17), None)
g4_3.add_edge((3, 5, 8, 9, 10, 11, 12, 13, 14, 15, 16, 17), (5, 7, 8, 9, 10, 11, 12, 13, 14, 15, 16, 17), None)
g4_3.add_edge((4, 5, 6, 7, 8, 9, 10, 11, 12, 13, 14, 15), (4, 5, 6, 7, 8, 9, 10, 11, 12, 14, 15, 16), None)
g4_3.add_edge((4, 5, 6, 7, 8, 9, 10, 11, 12, 13, 14, 15), (4, 5, 6, 7, 8, 9, 11, 12, 13, 14, 15, 16), None)
g4_3.add_edge((4, 5, 6, 7, 8, 9, 10, 11, 12, 13, 14, 15), (4, 5, 6, 8, 9, 10, 11, 12, 13, 14, 15, 16), None)
g4_3.add_edge((4, 5, 6, 7, 8, 9, 10, 11, 12, 13, 14, 15), (5, 6, 7, 8, 9, 10, 11, 12, 13, 14, 15, 16), None)
g4_3.add_edge((4, 5, 6, 7, 8, 9, 10, 11, 12, 14, 15, 16), (4, 5, 6, 7, 8, 9, 10, 11, 12, 14, 16, 17), None)
g4_3.add_edge((4, 5, 6, 7, 8, 9, 10, 11, 12, 14, 15, 16), (4, 5, 6, 7, 8, 9, 11, 12, 13, 14, 15, 16), None)
g4_3.add_edge((4, 5, 6, 7, 8, 9, 10, 11, 12, 14, 15, 16), (4, 5, 6, 8, 9, 10, 11, 12, 13, 14, 15, 16), None)
g4_3.add_edge((4, 5, 6, 7, 8, 9, 10, 11, 12, 14, 15, 16), (5, 6, 7, 8, 9, 10, 11, 12, 13, 14, 15, 16), None)
g4_3.add_edge((4, 5, 6, 7, 8, 9, 10, 11, 12, 14, 16, 17), (4, 5, 6, 7, 8, 9, 11, 12, 13, 14, 16, 17), None)
g4_3.add_edge((4, 5, 6, 7, 8, 9, 10, 11, 12, 14, 16, 17), (4, 5, 6, 8, 9, 10, 11, 12, 13, 14, 16, 17), None)
g4_3.add_edge((4, 5, 6, 7, 8, 9, 10, 11, 12, 14, 16, 17), (5, 6, 7, 8, 9, 10, 11, 12, 13, 14, 16, 17), None)
g4_3.add_edge((4, 5, 6, 7, 8, 9, 11, 12, 13, 14, 15, 16), (4, 5, 6, 7, 8, 9, 11, 12, 13, 14, 16, 17), None)
g4_3.add_edge((4, 5, 6, 7, 8, 9, 11, 12, 13, 14, 15, 16), (4, 5, 6, 7, 8, 9, 11, 13, 14, 15, 16, 17), None)
g4_3.add_edge((4, 5, 6, 7, 8, 9, 11, 12, 13, 14, 15, 16), (4, 5, 6, 8, 9, 10, 11, 12, 13, 14, 15, 16), None)
g4_3.add_edge((4, 5, 6, 7, 8, 9, 11, 12, 13, 14, 15, 16), (5, 6, 7, 8, 9, 10, 11, 12, 13, 14, 15, 16), None)
g4_3.add_edge((4, 5, 6, 7, 8, 9, 11, 12, 13, 14, 16, 17), (4, 5, 6, 7, 8, 9, 11, 13, 14, 15, 16, 17), None)
g4_3.add_edge((4, 5, 6, 7, 8, 9, 11, 12, 13, 14, 16, 17), (4, 5, 6, 8, 9, 10, 11, 12, 13, 14, 16, 17), None)
g4_3.add_edge((4, 5, 6, 7, 8, 9, 11, 12, 13, 14, 16, 17), (5, 6, 7, 8, 9, 10, 11, 12, 13, 14, 16, 17), None)
g4_3.add_edge((4, 5, 6, 7, 8, 9, 11, 13, 14, 15, 16, 17), (4, 5, 6, 8, 9, 10, 11, 13, 14, 15, 16, 17), None)
g4_3.add_edge((4, 5, 6, 7, 8, 9, 11, 13, 14, 15, 16, 17), (5, 6, 7, 8, 9, 10, 11, 13, 14, 15, 16, 17), None)
g4_3.add_edge((4, 5, 6, 8, 9, 10, 11, 12, 13, 14, 15, 16), (4, 5, 6, 8, 9, 10, 11, 12, 13, 14, 16, 17), None)
g4_3.add_edge((4, 5, 6, 8, 9, 10, 11, 12, 13, 14, 15, 16), (4, 5, 6, 8, 9, 10, 11, 13, 14, 15, 16, 17), None)
g4_3.add_edge((4, 5, 6, 8, 9, 10, 11, 12, 13, 14, 15, 16), (4, 5, 6, 8, 10, 11, 12, 13, 14, 15, 16, 17), None)
g4_3.add_edge((4, 5, 6, 8, 9, 10, 11, 12, 13, 14, 15, 16), (5, 6, 7, 8, 9, 10, 11, 12, 13, 14, 15, 16), None)
g4_3.add_edge((4, 5, 6, 8, 9, 10, 11, 12, 13, 14, 16, 17), (4, 5, 6, 8, 9, 10, 11, 13, 14, 15, 16, 17), None)
g4_3.add_edge((4, 5, 6, 8, 9, 10, 11, 12, 13, 14, 16, 17), (4, 5, 6, 8, 10, 11, 12, 13, 14, 15, 16, 17), None)
g4_3.add_edge((4, 5, 6, 8, 9, 10, 11, 12, 13, 14, 16, 17), (5, 6, 7, 8, 9, 10, 11, 12, 13, 14, 16, 17), None)
g4_3.add_edge((4, 5, 6, 8, 9, 10, 11, 13, 14, 15, 16, 17), (4, 5, 6, 8, 10, 11, 12, 13, 14, 15, 16, 17), None)
g4_3.add_edge((4, 5, 6, 8, 9, 10, 11, 13, 14, 15, 16, 17), (5, 6, 7, 8, 9, 10, 11, 13, 14, 15, 16, 17), None)
g4_3.add_edge((4, 5, 6, 8, 10, 11, 12, 13, 14, 15, 16, 17), (5, 6, 7, 8, 10, 11, 12, 13, 14, 15, 16, 17), None)
g4_3.add_edge((5, 6, 7, 8, 9, 10, 11, 12, 13, 14, 15, 16), (5, 6, 7, 8, 9, 10, 11, 12, 13, 14, 16, 17), None)
g4_3.add_edge((5, 6, 7, 8, 9, 10, 11, 12, 13, 14, 15, 16), (5, 6, 7, 8, 9, 10, 11, 13, 14, 15, 16, 17), None)
g4_3.add_edge((5, 6, 7, 8, 9, 10, 11, 12, 13, 14, 15, 16), (5, 6, 7, 8, 10, 11, 12, 13, 14, 15, 16, 17), None)
g4_3.add_edge((5, 6, 7, 8, 9, 10, 11, 12, 13, 14, 15, 16), (5, 7, 8, 9, 10, 11, 12, 13, 14, 15, 16, 17), None)
g4_3.add_edge((5, 6, 7, 8, 9, 10, 11, 12, 13, 14, 16, 17), (5, 6, 7, 8, 9, 10, 11, 13, 14, 15, 16, 17), None)
g4_3.add_edge((5, 6, 7, 8, 9, 10, 11, 12, 13, 14, 16, 17), (5, 6, 7, 8, 10, 11, 12, 13, 14, 15, 16, 17), None)
g4_3.add_edge((5, 6, 7, 8, 9, 10, 11, 12, 13, 14, 16, 17), (5, 7, 8, 9, 10, 11, 12, 13, 14, 15, 16, 17), None)
g4_3.add_edge((5, 6, 7, 8, 9, 10, 11, 13, 14, 15, 16, 17), (5, 6, 7, 8, 10, 11, 12, 13, 14, 15, 16, 17), None)
g4_3.add_edge((5, 6, 7, 8, 9, 10, 11, 13, 14, 15, 16, 17), (5, 7, 8, 9, 10, 11, 12, 13, 14, 15, 16, 17), None)
g4_3.add_edge((5, 6, 7, 8, 10, 11, 12, 13, 14, 15, 16, 17), (5, 7, 8, 9, 10, 11, 12, 13, 14, 15, 16, 17), None)


==> onlineCode/flipGraph5-1.py <==
g5_1 = Graph()
g5_1.add_edge((0, 1, 2, 3, 4), (0, 1, 2, 3, 5), None)
g5_1.add_edge((0, 1, 2, 3, 4), (0, 1, 2, 4, 5), None)
g5_1.add_edge((0, 1, 2, 3, 4), (0, 1, 3, 4, 5), None)
g5_1.add_edge((0, 1, 2, 3, 4), (0, 2, 3, 4, 5), None)
g5_1.add_edge((0, 1, 2, 3, 4), (1, 2, 3, 4, 5), None)
g5_1.add_edge((0, 1, 2, 3, 5), (0, 1, 2, 4, 5), None)
g5_1.add_edge((0, 1, 2, 3, 5), (0, 1, 3, 4, 5), None)
g5_1.add_edge((0, 1, 2, 3, 5), (0, 2, 3, 4, 5), None)
g5_1.add_edge((0, 1, 2, 3, 5), (1, 2, 3, 4, 5), None)
g5_1.add_edge((0, 1, 2, 4, 5), (0, 1, 3, 4, 5), None)
g5_1.add_edge((0, 1, 2, 4, 5), (0, 2, 3, 4, 5), None)
g5_1.add_edge((0, 1, 2, 4, 5), (1, 2, 3, 4, 5), None)
g5_1.add_edge((0, 1, 3, 4, 5), (0, 2, 3, 4, 5), None)
g5_1.add_edge((0, 1, 3, 4, 5), (1, 2, 3, 4, 5), None)
g5_1.add_edge((0, 2, 3, 4, 5), (1, 2, 3, 4, 5), None)


==> onlineCode/flipGraph5-2.py <==
g5_2 = Graph()
g5_2.add_edge((0, 1, 2, 3, 4, 5, 6, 7, 8, 9), (0, 1, 2, 3, 4, 5, 6, 7, 8, 12), None)
g5_2.add_edge((0, 1, 2, 3, 4, 5, 6, 7, 8, 9), (0, 1, 2, 3, 4, 5, 6, 7, 9, 10), None)
g5_2.add_edge((0, 1, 2, 3, 4, 5, 6, 7, 8, 9), (0, 1, 2, 3, 4, 5, 6, 8, 9, 12), None)
g5_2.add_edge((0, 1, 2, 3, 4, 5, 6, 7, 8, 9), (0, 1, 2, 3, 4, 5, 7, 8, 9, 10), None)
g5_2.add_edge((0, 1, 2, 3, 4, 5, 6, 7, 8, 9), (0, 1, 2, 3, 4, 6, 7, 8, 9, 12), None)
g5_2.add_edge((0, 1, 2, 3, 4, 5, 6, 7, 8, 9), (0, 1, 2, 3, 5, 6, 7, 8, 9, 10), None)
g5_2.add_edge((0, 1, 2, 3, 4, 5, 6, 7, 8, 9), (0, 1, 2, 4, 5, 6, 7, 8, 9, 12), None)
g5_2.add_edge((0, 1, 2, 3, 4, 5, 6, 7, 8, 9), (0, 1, 3, 4, 5, 6, 7, 8, 9, 10), None)
g5_2.add_edge((0, 1, 2, 3, 4, 5, 6, 7, 8, 9), (0, 2, 3, 4, 5, 6, 7, 8, 9, 12), None)
g5_2.add_edge((0, 1, 2, 3, 4, 5, 6, 7, 8, 9), (1, 2, 3, 4, 5, 6, 7, 8, 9, 10), None)
g5_2.add_edge((0, 1, 2, 3, 4, 5, 6, 7, 8, 12), (0, 1, 2, 3, 4, 5, 6, 7, 11, 12), None)
g5_2.add_edge((0, 1, 2, 3, 4, 5, 6, 7, 8, 12), (0, 1, 2, 3, 4, 5, 6, 8, 9, 12), None)
g5_2.add_edge((0, 1, 2, 3, 4, 5, 6, 7, 8, 12), (0, 1, 2, 3, 4, 5, 7, 8, 11, 12), None)
g5_2.add_edge((0, 1, 2, 3, 4, 5, 6, 7, 8, 12), (0, 1, 2, 3, 4, 6, 7, 8, 9, 12), None)
g5_2.add_edge((0, 1, 2, 3, 4, 5, 6, 7, 8, 12), (0, 1, 2, 3, 5, 6, 7, 8, 11, 12), None)
g5_2.add_edge((0, 1, 2, 3, 4, 5, 6, 7, 8, 12), (0, 1, 2, 4, 5, 6, 7, 8, 9, 12), None)
g5_2.add_edge((0, 1, 2, 3, 4, 5, 6, 7, 8, 12), (0, 1, 3, 4, 5, 6, 7, 8, 11, 12), None)
g5_2.add_edge((0, 1, 2, 3, 4, 5, 6, 7, 8, 12), (0, 2, 3, 4, 5, 6, 7, 8, 9, 12), None)
g5_2.add_edge((0, 1, 2, 3, 4, 5, 6, 7, 8, 12), (1, 2, 3, 4, 5, 6, 7, 8, 11, 12), None)
g5_2.add_edge((0, 1, 2, 3, 4, 5, 6, 7, 9, 10), (0, 1, 2, 3, 4, 5, 6, 7, 10, 11), None)
g5_2.add_edge((0, 1, 2, 3, 4, 5, 6, 7, 9, 10), (0, 1, 2, 3, 4, 5, 6, 9, 10, 12), None)
g5_2.add_edge((0, 1, 2, 3, 4, 5, 6, 7, 9, 10), (0, 1, 2, 3, 4, 5, 7, 8, 9, 10), None)
g5_2.add_edge((0, 1, 2, 3, 4, 5, 6, 7, 9, 10), (0, 1, 2, 3, 4, 6, 7, 9, 10, 12), None)
g5_2.add_edge((0, 1, 2, 3, 4, 5, 6, 7, 9, 10), (0, 1, 2, 3, 5, 6, 7, 8, 9, 10), None)
g5_2.add_edge((0, 1, 2, 3, 4, 5, 6, 7, 9, 10), (0, 1, 2, 4, 5, 6, 7, 9, 10, 12), None)
g5_2.add_edge((0, 1, 2, 3, 4, 5, 6, 7, 9, 10), (0, 1, 3, 4, 5, 6, 7, 8, 9, 10), None)
g5_2.add_edge((0, 1, 2, 3, 4, 5, 6, 7, 9, 10), (0, 2, 3, 4, 5, 6, 7, 9, 10, 12), None)
g5_2.add_edge((0, 1, 2, 3, 4, 5, 6, 7, 9, 10), (1, 2, 3, 4, 5, 6, 7, 8, 9, 10), None)
g5_2.add_edge((0, 1, 2, 3, 4, 5, 6, 7, 10, 11), (0, 1, 2, 3, 4, 5, 6, 7, 11, 12), None)
g5_2.add_edge((0, 1, 2, 3, 4, 5, 6, 7, 10, 11), (0, 1, 2, 3, 4, 5, 6, 10, 11, 12), None)
g5_2.add_edge((0, 1, 2, 3, 4, 5, 6, 7, 10, 11), (0, 1, 2, 3, 4, 5, 7, 8, 10, 11), None)
g5_2.add_edge((0, 1, 2, 3, 4, 5, 6, 7, 10, 11), (0, 1, 2, 3, 4, 6, 7, 10, 11, 12), None)
g5_2.add_edge((0, 1, 2, 3, 4, 5, 6, 7, 10, 11), (0, 1, 2, 3, 5, 6, 7, 8, 10, 11), None)
g5_2.add_edge((0, 1, 2, 3, 4, 5, 6, 7, 10, 11), (0, 1, 2, 4, 5, 6, 7, 10, 11, 12), None)
g5_2.add_edge((0, 1, 2, 3, 4, 5, 6, 7, 10, 11), (0, 1, 3, 4, 5, 6, 7, 8, 10, 11), None)
g5_2.add_edge((0, 1, 2, 3, 4, 5, 6, 7, 10, 11), (0, 2, 3, 4, 5, 6, 7, 10, 11, 12), None)
g5_2.add_edge((0, 1, 2, 3, 4, 5, 6, 7, 10, 11), (1, 2, 3, 4, 5, 6, 7, 8, 10, 11), None)
g5_2.add_edge((0, 1, 2, 3, 4, 5, 6, 7, 11, 12), (0, 1, 2, 3, 4, 5, 6, 10, 11, 12), None)
g5_2.add_edge((0, 1, 2, 3, 4, 5, 6, 7, 11, 12), (0, 1, 2, 3, 4, 5, 7, 8, 11, 12), None)
g5_2.add_edge((0, 1, 2, 3, 4, 5, 6, 7, 11, 12), (0, 1, 2, 3, 4, 6, 7, 10, 11, 12), None)
g5_2.add_edge((0, 1, 2, 3, 4, 5, 6, 7, 11, 12), (0, 1, 2, 3, 5, 6, 7, 8, 11, 12), None)
g5_2.add_edge((0, 1, 2, 3, 4, 5, 6, 7, 11, 12), (0, 1, 2, 4, 5, 6, 7, 10, 11, 12), None)
g5_2.add_edge((0, 1, 2, 3, 4, 5, 6, 7, 11, 12), (0, 1, 3, 4, 5, 6, 7, 8, 11, 12), None)
g5_2.add_edge((0, 1, 2, 3, 4, 5, 6, 7, 11, 12), (0, 2, 3, 4, 5, 6, 7, 10, 11, 12), None)
g5_2.add_edge((0, 1, 2, 3, 4, 5, 6, 7, 11, 12), (1, 2, 3, 4, 5, 6, 7, 8, 11, 12), None)
g5_2.add_edge((0, 1, 2, 3, 4, 5, 6, 8, 9, 12), (0, 1, 2, 3, 4, 5, 6, 9, 10, 12), None)
g5_2.add_edge((0, 1, 2, 3, 4, 5, 6, 8, 9, 12), (0, 1, 2, 3, 4, 5, 8, 9, 11, 12), None)
g5_2.add_edge((0, 1, 2, 3, 4, 5, 6, 8, 9, 12), (0, 1, 2, 3, 4, 6, 7, 8, 9, 12), None)
g5_2.add_edge((0, 1, 2, 3, 4, 5, 6, 8, 9, 12), (0, 1, 2, 3, 5, 6, 8, 9, 11, 12), None)
g5_2.add_edge((0, 1, 2, 3, 4, 5, 6, 8, 9, 12), (0, 1, 2, 4, 5, 6, 7, 8, 9, 12), None)
g5_2.add_edge((0, 1, 2, 3, 4, 5, 6, 8, 9, 12), (0, 1, 3, 4, 5, 6, 8, 9, 11, 12), None)
g5_2.add_edge((0, 1, 2, 3, 4, 5, 6, 8, 9, 12), (0, 2, 3, 4, 5, 6, 7, 8, 9, 12), None)
g5_2.add_edge((0, 1, 2, 3, 4, 5, 6, 8, 9, 12), (1, 2, 3, 4, 5, 6, 8, 9, 11, 12), None)
g5_2.add_edge((0, 1, 2, 3, 4, 5, 6, 9, 10, 12), (0, 1, 2, 3, 4, 5, 6, 10, 11, 12), None)
g5_2.add_edge((0, 1, 2, 3, 4, 5, 6, 9, 10, 12), (0, 1, 2, 3, 4, 5, 9, 10, 11, 12), None)
g5_2.add_edge((0, 1, 2, 3, 4, 5, 6, 9, 10, 12), (0, 1, 2, 3, 4, 6, 7, 9, 10, 12), None)
g5_2.add_edge((0, 1, 2, 3, 4, 5, 6, 9, 10, 12), (0, 1, 2, 3, 5, 6, 9, 10, 11, 12), None)
g5_2.add_edge((0, 1, 2, 3, 4, 5, 6, 9, 10, 12), (0, 1, 2, 4, 5, 6, 7, 9, 10, 12), None)
g5_2.add_edge((0, 1, 2, 3, 4, 5, 6, 9, 10, 12), (0, 1, 3, 4, 5, 6, 9, 10, 11, 12), None)
g5_2.add_edge((0, 1, 2, 3, 4, 5, 6, 9, 10, 12), (0, 2, 3, 4, 5, 6, 7, 9, 10, 12), None)
g5_2.add_edge((0, 1, 2, 3, 4, 5, 6, 9, 10, 12), (1, 2, 3, 4, 5, 6, 9, 10, 11, 12), None)
g5_2.add_edge((0, 1, 2, 3, 4, 5, 6, 10, 11, 12), (0, 1, 2, 3, 4, 5, 9, 10, 11, 12), None)
g5_2.add_edge((0, 1, 2, 3, 4, 5, 6, 10, 11, 12), (0, 1, 2, 3, 4, 6, 7, 10, 11, 12), None)
g5_2.add_edge((0, 1, 2, 3, 4, 5, 6, 10, 11, 12), (0, 1, 2, 3, 5, 6, 9, 10, 11, 12), None)
g5_2.add_edge((0, 1, 2, 3, 4, 5, 6, 10, 11, 12), (0, 1, 2, 4, 5, 6, 7, 10, 11, 12), None)
g5_2.add_edge((0, 1, 2, 3, 4, 5, 6, 10, 11, 12), (0, 1, 3, 4, 5, 6, 9, 10, 11, 12), None)
g5_2.add_edge((0, 1, 2, 3, 4, 5, 6, 10, 11, 12), (0, 2, 3, 4, 5, 6, 7, 10, 11, 12), None)
g5_2.add_edge((0, 1, 2, 3, 4, 5, 6, 10, 11, 12), (1, 2, 3, 4, 5, 6, 9, 10, 11, 12), None)
g5_2.add_edge((0, 1, 2, 3, 4, 5, 7, 8, 9, 10), (0, 1, 2, 3, 4, 5, 7, 8, 10, 11), None)
g5_2.add_edge((0, 1, 2, 3, 4, 5, 7, 8, 9, 10), (0, 1, 2, 3, 4, 5, 8, 9, 10, 11), None)
g5_2.add_edge((0, 1, 2, 3, 4, 5, 7, 8, 9, 10), (0, 1, 2, 3, 4, 7, 8, 9, 10, 12), None)
g5_2.add_edge((0, 1, 2, 3, 4, 5, 7, 8, 9, 10), (0, 1, 2, 3, 5, 6, 7, 8, 9, 10), None)
g5_2.add_edge((0, 1, 2, 3, 4, 5, 7, 8, 9, 10), (0, 1, 2, 4, 5, 7, 8, 9, 10, 12), None)
g5_2.add_edge((0, 1, 2, 3, 4, 5, 7, 8, 9, 10), (0, 1, 3, 4, 5, 6, 7, 8, 9, 10), None)
g5_2.add_edge((0, 1, 2, 3, 4, 5, 7, 8, 9, 10), (0, 2, 3, 4, 5, 7, 8, 9, 10, 12), None)
g5_2.add_edge((0, 1, 2, 3, 4, 5, 7, 8, 9, 10), (1, 2, 3, 4, 5, 6, 7, 8, 9, 10), None)
g5_2.add_edge((0, 1, 2, 3, 4, 5, 7, 8, 10, 11), (0, 1, 2, 3, 4, 5, 7, 8, 11, 12), None)
g5_2.add_edge((0, 1, 2, 3, 4, 5, 7, 8, 10, 11), (0, 1, 2, 3, 4, 5, 8, 9, 10, 11), None)
g5_2.add_edge((0, 1, 2, 3, 4, 5, 7, 8, 10, 11), (0, 1, 2, 3, 4, 7, 8, 10, 11, 12), None)
g5_2.add_edge((0, 1, 2, 3, 4, 5, 7, 8, 10, 11), (0, 1, 2, 3, 5, 6, 7, 8, 10, 11), None)
g5_2.add_edge((0, 1, 2, 3, 4, 5, 7, 8, 10, 11), (0, 1, 2, 4, 5, 7, 8, 10, 11, 12), None)
g5_2.add_edge((0, 1, 2, 3, 4, 5, 7, 8, 10, 11), (0, 1, 3, 4, 5, 6, 7, 8, 10, 11), None)
g5_2.add_edge((0, 1, 2, 3, 4, 5, 7, 8, 10, 11), (0, 2, 3, 4, 5, 7, 8, 10, 11, 12), None)
g5_2.add_edge((0, 1, 2, 3, 4, 5, 7, 8, 10, 11), (1, 2, 3, 4, 5, 6, 7, 8, 10, 11), None)
g5_2.add_edge((0, 1, 2, 3, 4, 5, 7, 8, 11, 12), (0, 1, 2, 3, 4, 5, 8, 9, 11, 12), None)
g5_2.add_edge((0, 1, 2, 3, 4, 5, 7, 8, 11, 12), (0, 1, 2, 3, 4, 7, 8, 10, 11, 12), None)
g5_2.add_edge((0, 1, 2, 3, 4, 5, 7, 8, 11, 12), (0, 1, 2, 3, 5, 6, 7, 8, 11, 12), None)
g5_2.add_edge((0, 1, 2, 3, 4, 5, 7, 8, 11, 12), (0, 1, 2, 4, 5, 7, 8, 10, 11, 12), None)
g5_2.add_edge((0, 1, 2, 3, 4, 5, 7, 8, 11, 12), (0, 1, 3, 4, 5, 6, 7, 8, 11, 12), None)
g5_2.add_edge((0, 1, 2, 3, 4, 5, 7, 8, 11, 12), (0, 2, 3, 4, 5, 7, 8, 10, 11, 12), None)
g5_2.add_edge((0, 1, 2, 3, 4, 5, 7, 8, 11, 12), (1, 2, 3, 4, 5, 6, 7, 8, 11, 12), None)
g5_2.add_edge((0, 1, 2, 3, 4, 5, 8, 9, 10, 11), (0, 1, 2, 3, 4, 5, 8, 9, 11, 12), None)
g5_2.add_edge((0, 1, 2, 3, 4, 5, 8, 9, 10, 11), (0, 1, 2, 3, 4, 5, 9, 10, 11, 12), None)
g5_2.add_edge((0, 1, 2, 3, 4, 5, 8, 9, 10, 11), (0, 1, 2, 3, 4, 8, 9, 10, 11, 12), None)
g5_2.add_edge((0, 1, 2, 3, 4, 5, 8, 9, 10, 11), (0, 1, 2, 3, 5, 6, 8, 9, 10, 11), None)
g5_2.add_edge((0, 1, 2, 3, 4, 5, 8, 9, 10, 11), (0, 1, 2, 4, 5, 8, 9, 10, 11, 12), None)
g5_2.add_edge((0, 1, 2, 3, 4, 5, 8, 9, 10, 11), (0, 1, 3, 4, 5, 6, 8, 9, 10, 11), None)
g5_2.add_edge((0, 1, 2, 3, 4, 5, 8, 9, 10, 11), (0, 2, 3, 4, 5, 8, 9, 10, 11, 12), None)
g5_2.add_edge((0, 1, 2, 3, 4, 5, 8, 9, 10, 11), (1, 2, 3, 4, 5, 6, 8, 9, 10, 11), None)
g5_2.add_edge((0, 1, 2, 3, 4, 5, 8, 9, 11, 12), (0, 1, 2, 3, 4, 5, 9, 10, 11, 12), None)
g5_2.add_edge((0, 1, 2, 3, 4, 5, 8, 9, 11, 12), (0, 1, 2, 3, 4, 8, 9, 10, 11, 12), None)
g5_2.add_edge((0, 1, 2, 3, 4, 5, 8, 9, 11, 12), (0, 1, 2, 3, 5, 6, 8, 9, 11, 12), None)
g5_2.add_edge((0, 1, 2, 3, 4, 5, 8, 9, 11, 12), (0, 1, 2, 4, 5, 8, 9, 10, 11, 12), None)
g5_2.add_edge((0, 1, 2, 3, 4, 5, 8, 9, 11, 12), (0, 1, 3, 4, 5, 6, 8, 9, 11, 12), None)
g5_2.add_edge((0, 1, 2, 3, 4, 5, 8, 9, 11, 12), (0, 2, 3, 4, 5, 8, 9, 10, 11, 12), None)
g5_2.add_edge((0, 1, 2, 3, 4, 5, 8, 9, 11, 12), (1, 2, 3, 4, 5, 6, 8, 9, 11, 12), None)
g5_2.add_edge((0, 1, 2, 3, 4, 5, 9, 10, 11, 12), (0, 1, 2, 3, 4, 8, 9, 10, 11, 12), None)
g5_2.add_edge((0, 1, 2, 3, 4, 5, 9, 10, 11, 12), (0, 1, 2, 3, 5, 6, 9, 10, 11, 12), None)
g5_2.add_edge((0, 1, 2, 3, 4, 5, 9, 10, 11, 12), (0, 1, 2, 4, 5, 8, 9, 10, 11, 12), None)
g5_2.add_edge((0, 1, 2, 3, 4, 5, 9, 10, 11, 12), (0, 1, 3, 4, 5, 6, 9, 10, 11, 12), None)
g5_2.add_edge((0, 1, 2, 3, 4, 5, 9, 10, 11, 12), (0, 2, 3, 4, 5, 8, 9, 10, 11, 12), None)
g5_2.add_edge((0, 1, 2, 3, 4, 5, 9, 10, 11, 12), (1, 2, 3, 4, 5, 6, 9, 10, 11, 12), None)
g5_2.add_edge((0, 1, 2, 3, 4, 6, 7, 8, 9, 12), (0, 1, 2, 3, 4, 6, 7, 9, 10, 12), None)
g5_2.add_edge((0, 1, 2, 3, 4, 6, 7, 8, 9, 12), (0, 1, 2, 3, 4, 7, 8, 9, 10, 12), None)
g5_2.add_edge((0, 1, 2, 3, 4, 6, 7, 8, 9, 12), (0, 1, 2, 3, 6, 7, 8, 9, 11, 12), None)
g5_2.add_edge((0, 1, 2, 3, 4, 6, 7, 8, 9, 12), (0, 1, 2, 4, 5, 6, 7, 8, 9, 12), None)
g5_2.add_edge((0, 1, 2, 3, 4, 6, 7, 8, 9, 12), (0, 1, 3, 4, 6, 7, 8, 9, 11, 12), None)
g5_2.add_edge((0, 1, 2, 3, 4, 6, 7, 8, 9, 12), (0, 2, 3, 4, 5, 6, 7, 8, 9, 12), None)
g5_2.add_edge((0, 1, 2, 3, 4, 6, 7, 8, 9, 12), (1, 2, 3, 4, 6, 7, 8, 9, 11, 12), None)
g5_2.add_edge((0, 1, 2, 3, 4, 6, 7, 9, 10, 12), (0, 1, 2, 3, 4, 6, 7, 10, 11, 12), None)
g5_2.add_edge((0, 1, 2, 3, 4, 6, 7, 9, 10, 12), (0, 1, 2, 3, 4, 7, 8, 9, 10, 12), None)
g5_2.add_edge((0, 1, 2, 3, 4, 6, 7, 9, 10, 12), (0, 1, 2, 3, 6, 7, 9, 10, 11, 12), None)
g5_2.add_edge((0, 1, 2, 3, 4, 6, 7, 9, 10, 12), (0, 1, 2, 4, 5, 6, 7, 9, 10, 12), None)
g5_2.add_edge((0, 1, 2, 3, 4, 6, 7, 9, 10, 12), (0, 1, 3, 4, 6, 7, 9, 10, 11, 12), None)
g5_2.add_edge((0, 1, 2, 3, 4, 6, 7, 9, 10, 12), (0, 2, 3, 4, 5, 6, 7, 9, 10, 12), None)
g5_2.add_edge((0, 1, 2, 3, 4, 6, 7, 9, 10, 12), (1, 2, 3, 4, 6, 7, 9, 10, 11, 12), None)
g5_2.add_edge((0, 1, 2, 3, 4, 6, 7, 10, 11, 12), (0, 1, 2, 3, 4, 7, 8, 10, 11, 12), None)
g5_2.add_edge((0, 1, 2, 3, 4, 6, 7, 10, 11, 12), (0, 1, 2, 3, 6, 7, 9, 10, 11, 12), None)
g5_2.add_edge((0, 1, 2, 3, 4, 6, 7, 10, 11, 12), (0, 1, 2, 4, 5, 6, 7, 10, 11, 12), None)
g5_2.add_edge((0, 1, 2, 3, 4, 6, 7, 10, 11, 12), (0, 1, 3, 4, 6, 7, 9, 10, 11, 12), None)
g5_2.add_edge((0, 1, 2, 3, 4, 6, 7, 10, 11, 12), (0, 2, 3, 4, 5, 6, 7, 10, 11, 12), None)
g5_2.add_edge((0, 1, 2, 3, 4, 6, 7, 10, 11, 12), (1, 2, 3, 4, 6, 7, 9, 10, 11, 12), None)
g5_2.add_edge((0, 1, 2, 3, 4, 7, 8, 9, 10, 12), (0, 1, 2, 3, 4, 7, 8, 10, 11, 12), None)
g5_2.add_edge((0, 1, 2, 3, 4, 7, 8, 9, 10, 12), (0, 1, 2, 3, 4, 8, 9, 10, 11, 12), None)
g5_2.add_edge((0, 1, 2, 3, 4, 7, 8, 9, 10, 12), (0, 1, 2, 3, 7, 8, 9, 10, 11, 12), None)
g5_2.add_edge((0, 1, 2, 3, 4, 7, 8, 9, 10, 12), (0, 1, 2, 4, 5, 7, 8, 9, 10, 12), None)
g5_2.add_edge((0, 1, 2, 3, 4, 7, 8, 9, 10, 12), (0, 1, 3, 4, 7, 8, 9, 10, 11, 12), None)
g5_2.add_edge((0, 1, 2, 3, 4, 7, 8, 9, 10, 12), (0, 2, 3, 4, 5, 7, 8, 9, 10, 12), None)
g5_2.add_edge((0, 1, 2, 3, 4, 7, 8, 9, 10, 12), (1, 2, 3, 4, 7, 8, 9, 10, 11, 12), None)
g5_2.add_edge((0, 1, 2, 3, 4, 7, 8, 10, 11, 12), (0, 1, 2, 3, 4, 8, 9, 10, 11, 12), None)
g5_2.add_edge((0, 1, 2, 3, 4, 7, 8, 10, 11, 12), (0, 1, 2, 3, 7, 8, 9, 10, 11, 12), None)
g5_2.add_edge((0, 1, 2, 3, 4, 7, 8, 10, 11, 12), (0, 1, 2, 4, 5, 7, 8, 10, 11, 12), None)
g5_2.add_edge((0, 1, 2, 3, 4, 7, 8, 10, 11, 12), (0, 1, 3, 4, 7, 8, 9, 10, 11, 12), None)
g5_2.add_edge((0, 1, 2, 3, 4, 7, 8, 10, 11, 12), (0, 2, 3, 4, 5, 7, 8, 10, 11, 12), None)
g5_2.add_edge((0, 1, 2, 3, 4, 7, 8, 10, 11, 12), (1, 2, 3, 4, 7, 8, 9, 10, 11, 12), None)
g5_2.add_edge((0, 1, 2, 3, 4, 8, 9, 10, 11, 12), (0, 1, 2, 3, 7, 8, 9, 10, 11, 12), None)
g5_2.add_edge((0, 1, 2, 3, 4, 8, 9, 10, 11, 12), (0, 1, 2, 4, 5, 8, 9, 10, 11, 12), None)
g5_2.add_edge((0, 1, 2, 3, 4, 8, 9, 10, 11, 12), (0, 1, 3, 4, 7, 8, 9, 10, 11, 12), None)
g5_2.add_edge((0, 1, 2, 3, 4, 8, 9, 10, 11, 12), (0, 2, 3, 4, 5, 8, 9, 10, 11, 12), None)
g5_2.add_edge((0, 1, 2, 3, 4, 8, 9, 10, 11, 12), (1, 2, 3, 4, 7, 8, 9, 10, 11, 12), None)
g5_2.add_edge((0, 1, 2, 3, 5, 6, 7, 8, 9, 10), (0, 1, 2, 3, 5, 6, 7, 8, 10, 11), None)
g5_2.add_edge((0, 1, 2, 3, 5, 6, 7, 8, 9, 10), (0, 1, 2, 3, 5, 6, 8, 9, 10, 11), None)
g5_2.add_edge((0, 1, 2, 3, 5, 6, 7, 8, 9, 10), (0, 1, 2, 3, 6, 7, 8, 9, 10, 11), None)
g5_2.add_edge((0, 1, 2, 3, 5, 6, 7, 8, 9, 10), (0, 1, 2, 5, 6, 7, 8, 9, 10, 12), None)
g5_2.add_edge((0, 1, 2, 3, 5, 6, 7, 8, 9, 10), (0, 1, 3, 4, 5, 6, 7, 8, 9, 10), None)
g5_2.add_edge((0, 1, 2, 3, 5, 6, 7, 8, 9, 10), (0, 2, 3, 5, 6, 7, 8, 9, 10, 12), None)
g5_2.add_edge((0, 1, 2, 3, 5, 6, 7, 8, 9, 10), (1, 2, 3, 4, 5, 6, 7, 8, 9, 10), None)
g5_2.add_edge((0, 1, 2, 3, 5, 6, 7, 8, 10, 11), (0, 1, 2, 3, 5, 6, 7, 8, 11, 12), None)
g5_2.add_edge((0, 1, 2, 3, 5, 6, 7, 8, 10, 11), (0, 1, 2, 3, 5, 6, 8, 9, 10, 11), None)
g5_2.add_edge((0, 1, 2, 3, 5, 6, 7, 8, 10, 11), (0, 1, 2, 3, 6, 7, 8, 9, 10, 11), None)
g5_2.add_edge((0, 1, 2, 3, 5, 6, 7, 8, 10, 11), (0, 1, 2, 5, 6, 7, 8, 10, 11, 12), None)
g5_2.add_edge((0, 1, 2, 3, 5, 6, 7, 8, 10, 11), (0, 1, 3, 4, 5, 6, 7, 8, 10, 11), None)
g5_2.add_edge((0, 1, 2, 3, 5, 6, 7, 8, 10, 11), (0, 2, 3, 5, 6, 7, 8, 10, 11, 12), None)
g5_2.add_edge((0, 1, 2, 3, 5, 6, 7, 8, 10, 11), (1, 2, 3, 4, 5, 6, 7, 8, 10, 11), None)
g5_2.add_edge((0, 1, 2, 3, 5, 6, 7, 8, 11, 12), (0, 1, 2, 3, 5, 6, 8, 9, 11, 12), None)
g5_2.add_edge((0, 1, 2, 3, 5, 6, 7, 8, 11, 12), (0, 1, 2, 3, 6, 7, 8, 9, 11, 12), None)
g5_2.add_edge((0, 1, 2, 3, 5, 6, 7, 8, 11, 12), (0, 1, 2, 5, 6, 7, 8, 10, 11, 12), None)
g5_2.add_edge((0, 1, 2, 3, 5, 6, 7, 8, 11, 12), (0, 1, 3, 4, 5, 6, 7, 8, 11, 12), None)
g5_2.add_edge((0, 1, 2, 3, 5, 6, 7, 8, 11, 12), (0, 2, 3, 5, 6, 7, 8, 10, 11, 12), None)
g5_2.add_edge((0, 1, 2, 3, 5, 6, 7, 8, 11, 12), (1, 2, 3, 4, 5, 6, 7, 8, 11, 12), None)
g5_2.add_edge((0, 1, 2, 3, 5, 6, 8, 9, 10, 11), (0, 1, 2, 3, 5, 6, 8, 9, 11, 12), None)
g5_2.add_edge((0, 1, 2, 3, 5, 6, 8, 9, 10, 11), (0, 1, 2, 3, 5, 6, 9, 10, 11, 12), None)
g5_2.add_edge((0, 1, 2, 3, 5, 6, 8, 9, 10, 11), (0, 1, 2, 3, 6, 7, 8, 9, 10, 11), None)
g5_2.add_edge((0, 1, 2, 3, 5, 6, 8, 9, 10, 11), (0, 1, 2, 5, 6, 8, 9, 10, 11, 12), None)
g5_2.add_edge((0, 1, 2, 3, 5, 6, 8, 9, 10, 11), (0, 1, 3, 4, 5, 6, 8, 9, 10, 11), None)
g5_2.add_edge((0, 1, 2, 3, 5, 6, 8, 9, 10, 11), (0, 2, 3, 5, 6, 8, 9, 10, 11, 12), None)
g5_2.add_edge((0, 1, 2, 3, 5, 6, 8, 9, 10, 11), (1, 2, 3, 4, 5, 6, 8, 9, 10, 11), None)
g5_2.add_edge((0, 1, 2, 3, 5, 6, 8, 9, 11, 12), (0, 1, 2, 3, 5, 6, 9, 10, 11, 12), None)
g5_2.add_edge((0, 1, 2, 3, 5, 6, 8, 9, 11, 12), (0, 1, 2, 3, 6, 7, 8, 9, 11, 12), None)
g5_2.add_edge((0, 1, 2, 3, 5, 6, 8, 9, 11, 12), (0, 1, 2, 5, 6, 8, 9, 10, 11, 12), None)
g5_2.add_edge((0, 1, 2, 3, 5, 6, 8, 9, 11, 12), (0, 1, 3, 4, 5, 6, 8, 9, 11, 12), None)
g5_2.add_edge((0, 1, 2, 3, 5, 6, 8, 9, 11, 12), (0, 2, 3, 5, 6, 8, 9, 10, 11, 12), None)
g5_2.add_edge((0, 1, 2, 3, 5, 6, 8, 9, 11, 12), (1, 2, 3, 4, 5, 6, 8, 9, 11, 12), None)
g5_2.add_edge((0, 1, 2, 3, 5, 6, 9, 10, 11, 12), (0, 1, 2, 3, 6, 7, 9, 10, 11, 12), None)
g5_2.add_edge((0, 1, 2, 3, 5, 6, 9, 10, 11, 12), (0, 1, 2, 5, 6, 8, 9, 10, 11, 12), None)
g5_2.add_edge((0, 1, 2, 3, 5, 6, 9, 10, 11, 12), (0, 1, 3, 4, 5, 6, 9, 10, 11, 12), None)
g5_2.add_edge((0, 1, 2, 3, 5, 6, 9, 10, 11, 12), (0, 2, 3, 5, 6, 8, 9, 10, 11, 12), None)
g5_2.add_edge((0, 1, 2, 3, 5, 6, 9, 10, 11, 12), (1, 2, 3, 4, 5, 6, 9, 10, 11, 12), None)
g5_2.add_edge((0, 1, 2, 3, 6, 7, 8, 9, 10, 11), (0, 1, 2, 3, 6, 7, 8, 9, 11, 12), None)
g5_2.add_edge((0, 1, 2, 3, 6, 7, 8, 9, 10, 11), (0, 1, 2, 3, 6, 7, 9, 10, 11, 12), None)
g5_2.add_edge((0, 1, 2, 3, 6, 7, 8, 9, 10, 11), (0, 1, 2, 3, 7, 8, 9, 10, 11, 12), None)
g5_2.add_edge((0, 1, 2, 3, 6, 7, 8, 9, 10, 11), (0, 1, 2, 6, 7, 8, 9, 10, 11, 12), None)
g5_2.add_edge((0, 1, 2, 3, 6, 7, 8, 9, 10, 11), (0, 1, 3, 4, 6, 7, 8, 9, 10, 11), None)
g5_2.add_edge((0, 1, 2, 3, 6, 7, 8, 9, 10, 11), (0, 2, 3, 6, 7, 8, 9, 10, 11, 12), None)
g5_2.add_edge((0, 1, 2, 3, 6, 7, 8, 9, 10, 11), (1, 2, 3, 4, 6, 7, 8, 9, 10, 11), None)
g5_2.add_edge((0, 1, 2, 3, 6, 7, 8, 9, 11, 12), (0, 1, 2, 3, 6, 7, 9, 10, 11, 12), None)
g5_2.add_edge((0, 1, 2, 3, 6, 7, 8, 9, 11, 12), (0, 1, 2, 3, 7, 8, 9, 10, 11, 12), None)
g5_2.add_edge((0, 1, 2, 3, 6, 7, 8, 9, 11, 12), (0, 1, 2, 6, 7, 8, 9, 10, 11, 12), None)
g5_2.add_edge((0, 1, 2, 3, 6, 7, 8, 9, 11, 12), (0, 1, 3, 4, 6, 7, 8, 9, 11, 12), None)
g5_2.add_edge((0, 1, 2, 3, 6, 7, 8, 9, 11, 12), (0, 2, 3, 6, 7, 8, 9, 10, 11, 12), None)
g5_2.add_edge((0, 1, 2, 3, 6, 7, 8, 9, 11, 12), (1, 2, 3, 4, 6, 7, 8, 9, 11, 12), None)
g5_2.add_edge((0, 1, 2, 3, 6, 7, 9, 10, 11, 12), (0, 1, 2, 3, 7, 8, 9, 10, 11, 12), None)
g5_2.add_edge((0, 1, 2, 3, 6, 7, 9, 10, 11, 12), (0, 1, 2, 6, 7, 8, 9, 10, 11, 12), None)
g5_2.add_edge((0, 1, 2, 3, 6, 7, 9, 10, 11, 12), (0, 1, 3, 4, 6, 7, 9, 10, 11, 12), None)
g5_2.add_edge((0, 1, 2, 3, 6, 7, 9, 10, 11, 12), (0, 2, 3, 6, 7, 8, 9, 10, 11, 12), None)
g5_2.add_edge((0, 1, 2, 3, 6, 7, 9, 10, 11, 12), (1, 2, 3, 4, 6, 7, 9, 10, 11, 12), None)
g5_2.add_edge((0, 1, 2, 3, 7, 8, 9, 10, 11, 12), (0, 1, 2, 6, 7, 8, 9, 10, 11, 12), None)
g5_2.add_edge((0, 1, 2, 3, 7, 8, 9, 10, 11, 12), (0, 1, 3, 4, 7, 8, 9, 10, 11, 12), None)
g5_2.add_edge((0, 1, 2, 3, 7, 8, 9, 10, 11, 12), (0, 2, 3, 6, 7, 8, 9, 10, 11, 12), None)
g5_2.add_edge((0, 1, 2, 3, 7, 8, 9, 10, 11, 12), (1, 2, 3, 4, 7, 8, 9, 10, 11, 12), None)
g5_2.add_edge((0, 1, 2, 4, 5, 6, 7, 8, 9, 12), (0, 1, 2, 4, 5, 6, 7, 9, 10, 12), None)
g5_2.add_edge((0, 1, 2, 4, 5, 6, 7, 8, 9, 12), (0, 1, 2, 4, 5, 7, 8, 9, 10, 12), None)
g5_2.add_edge((0, 1, 2, 4, 5, 6, 7, 8, 9, 12), (0, 1, 2, 5, 6, 7, 8, 9, 10, 12), None)
g5_2.add_edge((0, 1, 2, 4, 5, 6, 7, 8, 9, 12), (0, 1, 4, 5, 6, 7, 8, 9, 11, 12), None)
g5_2.add_edge((0, 1, 2, 4, 5, 6, 7, 8, 9, 12), (0, 2, 3, 4, 5, 6, 7, 8, 9, 12), None)
g5_2.add_edge((0, 1, 2, 4, 5, 6, 7, 8, 9, 12), (1, 2, 4, 5, 6, 7, 8, 9, 11, 12), None)
g5_2.add_edge((0, 1, 2, 4, 5, 6, 7, 9, 10, 12), (0, 1, 2, 4, 5, 6, 7, 10, 11, 12), None)
g5_2.add_edge((0, 1, 2, 4, 5, 6, 7, 9, 10, 12), (0, 1, 2, 4, 5, 7, 8, 9, 10, 12), None)
g5_2.add_edge((0, 1, 2, 4, 5, 6, 7, 9, 10, 12), (0, 1, 2, 5, 6, 7, 8, 9, 10, 12), None)
g5_2.add_edge((0, 1, 2, 4, 5, 6, 7, 9, 10, 12), (0, 1, 4, 5, 6, 7, 9, 10, 11, 12), None)
g5_2.add_edge((0, 1, 2, 4, 5, 6, 7, 9, 10, 12), (0, 2, 3, 4, 5, 6, 7, 9, 10, 12), None)
g5_2.add_edge((0, 1, 2, 4, 5, 6, 7, 9, 10, 12), (1, 2, 4, 5, 6, 7, 9, 10, 11, 12), None)
g5_2.add_edge((0, 1, 2, 4, 5, 6, 7, 10, 11, 12), (0, 1, 2, 4, 5, 7, 8, 10, 11, 12), None)
g5_2.add_edge((0, 1, 2, 4, 5, 6, 7, 10, 11, 12), (0, 1, 2, 5, 6, 7, 8, 10, 11, 12), None)
g5_2.add_edge((0, 1, 2, 4, 5, 6, 7, 10, 11, 12), (0, 1, 4, 5, 6, 7, 9, 10, 11, 12), None)
g5_2.add_edge((0, 1, 2, 4, 5, 6, 7, 10, 11, 12), (0, 2, 3, 4, 5, 6, 7, 10, 11, 12), None)
g5_2.add_edge((0, 1, 2, 4, 5, 6, 7, 10, 11, 12), (1, 2, 4, 5, 6, 7, 9, 10, 11, 12), None)
g5_2.add_edge((0, 1, 2, 4, 5, 7, 8, 9, 10, 12), (0, 1, 2, 4, 5, 7, 8, 10, 11, 12), None)
g5_2.add_edge((0, 1, 2, 4, 5, 7, 8, 9, 10, 12), (0, 1, 2, 4, 5, 8, 9, 10, 11, 12), None)
g5_2.add_edge((0, 1, 2, 4, 5, 7, 8, 9, 10, 12), (0, 1, 2, 5, 6, 7, 8, 9, 10, 12), None)
g5_2.add_edge((0, 1, 2, 4, 5, 7, 8, 9, 10, 12), (0, 1, 4, 5, 7, 8, 9, 10, 11, 12), None)
g5_2.add_edge((0, 1, 2, 4, 5, 7, 8, 9, 10, 12), (0, 2, 3, 4, 5, 7, 8, 9, 10, 12), None)
g5_2.add_edge((0, 1, 2, 4, 5, 7, 8, 9, 10, 12), (1, 2, 4, 5, 7, 8, 9, 10, 11, 12), None)
g5_2.add_edge((0, 1, 2, 4, 5, 7, 8, 10, 11, 12), (0, 1, 2, 4, 5, 8, 9, 10, 11, 12), None)
g5_2.add_edge((0, 1, 2, 4, 5, 7, 8, 10, 11, 12), (0, 1, 2, 5, 6, 7, 8, 10, 11, 12), None)
g5_2.add_edge((0, 1, 2, 4, 5, 7, 8, 10, 11, 12), (0, 1, 4, 5, 7, 8, 9, 10, 11, 12), None)
g5_2.add_edge((0, 1, 2, 4, 5, 7, 8, 10, 11, 12), (0, 2, 3, 4, 5, 7, 8, 10, 11, 12), None)
g5_2.add_edge((0, 1, 2, 4, 5, 7, 8, 10, 11, 12), (1, 2, 4, 5, 7, 8, 9, 10, 11, 12), None)
g5_2.add_edge((0, 1, 2, 4, 5, 8, 9, 10, 11, 12), (0, 1, 2, 5, 6, 8, 9, 10, 11, 12), None)
g5_2.add_edge((0, 1, 2, 4, 5, 8, 9, 10, 11, 12), (0, 1, 4, 5, 7, 8, 9, 10, 11, 12), None)
g5_2.add_edge((0, 1, 2, 4, 5, 8, 9, 10, 11, 12), (0, 2, 3, 4, 5, 8, 9, 10, 11, 12), None)
g5_2.add_edge((0, 1, 2, 4, 5, 8, 9, 10, 11, 12), (1, 2, 4, 5, 7, 8, 9, 10, 11, 12), None)
g5_2.add_edge((0, 1, 2, 5, 6, 7, 8, 9, 10, 12), (0, 1, 2, 5, 6, 7, 8, 10, 11, 12), None)
g5_2.add_edge((0, 1, 2, 5, 6, 7, 8, 9, 10, 12), (0, 1, 2, 5, 6, 8, 9, 10, 11, 12), None)
g5_2.add_edge((0, 1, 2, 5, 6, 7, 8, 9, 10, 12), (0, 1, 2, 6, 7, 8, 9, 10, 11, 12), None)
g5_2.add_edge((0, 1, 2, 5, 6, 7, 8, 9, 10, 12), (0, 1, 5, 6, 7, 8, 9, 10, 11, 12), None)
g5_2.add_edge((0, 1, 2, 5, 6, 7, 8, 9, 10, 12), (0, 2, 3, 5, 6, 7, 8, 9, 10, 12), None)
g5_2.add_edge((0, 1, 2, 5, 6, 7, 8, 9, 10, 12), (1, 2, 5, 6, 7, 8, 9, 10, 11, 12), None)
g5_2.add_edge((0, 1, 2, 5, 6, 7, 8, 10, 11, 12), (0, 1, 2, 5, 6, 8, 9, 10, 11, 12), None)
g5_2.add_edge((0, 1, 2, 5, 6, 7, 8, 10, 11, 12), (0, 1, 2, 6, 7, 8, 9, 10, 11, 12), None)
g5_2.add_edge((0, 1, 2, 5, 6, 7, 8, 10, 11, 12), (0, 1, 5, 6, 7, 8, 9, 10, 11, 12), None)
g5_2.add_edge((0, 1, 2, 5, 6, 7, 8, 10, 11, 12), (0, 2, 3, 5, 6, 7, 8, 10, 11, 12), None)
g5_2.add_edge((0, 1, 2, 5, 6, 7, 8, 10, 11, 12), (1, 2, 5, 6, 7, 8, 9, 10, 11, 12), None)
g5_2.add_edge((0, 1, 2, 5, 6, 8, 9, 10, 11, 12), (0, 1, 2, 6, 7, 8, 9, 10, 11, 12), None)
g5_2.add_edge((0, 1, 2, 5, 6, 8, 9, 10, 11, 12), (0, 1, 5, 6, 7, 8, 9, 10, 11, 12), None)
g5_2.add_edge((0, 1, 2, 5, 6, 8, 9, 10, 11, 12), (0, 2, 3, 5, 6, 8, 9, 10, 11, 12), None)
g5_2.add_edge((0, 1, 2, 5, 6, 8, 9, 10, 11, 12), (1, 2, 5, 6, 7, 8, 9, 10, 11, 12), None)
g5_2.add_edge((0, 1, 2, 6, 7, 8, 9, 10, 11, 12), (0, 1, 5, 6, 7, 8, 9, 10, 11, 12), None)
g5_2.add_edge((0, 1, 2, 6, 7, 8, 9, 10, 11, 12), (0, 2, 3, 6, 7, 8, 9, 10, 11, 12), None)
g5_2.add_edge((0, 1, 2, 6, 7, 8, 9, 10, 11, 12), (1, 2, 5, 6, 7, 8, 9, 10, 11, 12), None)
g5_2.add_edge((0, 1, 3, 4, 5, 6, 7, 8, 9, 10), (0, 1, 3, 4, 5, 6, 7, 8, 10, 11), None)
g5_2.add_edge((0, 1, 3, 4, 5, 6, 7, 8, 9, 10), (0, 1, 3, 4, 5, 6, 8, 9, 10, 11), None)
g5_2.add_edge((0, 1, 3, 4, 5, 6, 7, 8, 9, 10), (0, 1, 3, 4, 6, 7, 8, 9, 10, 11), None)
g5_2.add_edge((0, 1, 3, 4, 5, 6, 7, 8, 9, 10), (0, 1, 4, 5, 6, 7, 8, 9, 10, 11), None)
g5_2.add_edge((0, 1, 3, 4, 5, 6, 7, 8, 9, 10), (0, 3, 4, 5, 6, 7, 8, 9, 10, 12), None)
g5_2.add_edge((0, 1, 3, 4, 5, 6, 7, 8, 9, 10), (1, 2, 3, 4, 5, 6, 7, 8, 9, 10), None)
g5_2.add_edge((0, 1, 3, 4, 5, 6, 7, 8, 10, 11), (0, 1, 3, 4, 5, 6, 7, 8, 11, 12), None)
g5_2.add_edge((0, 1, 3, 4, 5, 6, 7, 8, 10, 11), (0, 1, 3, 4, 5, 6, 8, 9, 10, 11), None)
g5_2.add_edge((0, 1, 3, 4, 5, 6, 7, 8, 10, 11), (0, 1, 3, 4, 6, 7, 8, 9, 10, 11), None)
g5_2.add_edge((0, 1, 3, 4, 5, 6, 7, 8, 10, 11), (0, 1, 4, 5, 6, 7, 8, 9, 10, 11), None)
g5_2.add_edge((0, 1, 3, 4, 5, 6, 7, 8, 10, 11), (0, 3, 4, 5, 6, 7, 8, 10, 11, 12), None)
g5_2.add_edge((0, 1, 3, 4, 5, 6, 7, 8, 10, 11), (1, 2, 3, 4, 5, 6, 7, 8, 10, 11), None)
g5_2.add_edge((0, 1, 3, 4, 5, 6, 7, 8, 11, 12), (0, 1, 3, 4, 5, 6, 8, 9, 11, 12), None)
g5_2.add_edge((0, 1, 3, 4, 5, 6, 7, 8, 11, 12), (0, 1, 3, 4, 6, 7, 8, 9, 11, 12), None)
g5_2.add_edge((0, 1, 3, 4, 5, 6, 7, 8, 11, 12), (0, 1, 4, 5, 6, 7, 8, 9, 11, 12), None)
g5_2.add_edge((0, 1, 3, 4, 5, 6, 7, 8, 11, 12), (0, 3, 4, 5, 6, 7, 8, 10, 11, 12), None)
g5_2.add_edge((0, 1, 3, 4, 5, 6, 7, 8, 11, 12), (1, 2, 3, 4, 5, 6, 7, 8, 11, 12), None)
g5_2.add_edge((0, 1, 3, 4, 5, 6, 8, 9, 10, 11), (0, 1, 3, 4, 5, 6, 8, 9, 11, 12), None)
g5_2.add_edge((0, 1, 3, 4, 5, 6, 8, 9, 10, 11), (0, 1, 3, 4, 5, 6, 9, 10, 11, 12), None)
g5_2.add_edge((0, 1, 3, 4, 5, 6, 8, 9, 10, 11), (0, 1, 3, 4, 6, 7, 8, 9, 10, 11), None)
g5_2.add_edge((0, 1, 3, 4, 5, 6, 8, 9, 10, 11), (0, 1, 4, 5, 6, 7, 8, 9, 10, 11), None)
g5_2.add_edge((0, 1, 3, 4, 5, 6, 8, 9, 10, 11), (0, 3, 4, 5, 6, 8, 9, 10, 11, 12), None)
g5_2.add_edge((0, 1, 3, 4, 5, 6, 8, 9, 10, 11), (1, 2, 3, 4, 5, 6, 8, 9, 10, 11), None)
g5_2.add_edge((0, 1, 3, 4, 5, 6, 8, 9, 11, 12), (0, 1, 3, 4, 5, 6, 9, 10, 11, 12), None)
g5_2.add_edge((0, 1, 3, 4, 5, 6, 8, 9, 11, 12), (0, 1, 3, 4, 6, 7, 8, 9, 11, 12), None)
g5_2.add_edge((0, 1, 3, 4, 5, 6, 8, 9, 11, 12), (0, 1, 4, 5, 6, 7, 8, 9, 11, 12), None)
g5_2.add_edge((0, 1, 3, 4, 5, 6, 8, 9, 11, 12), (0, 3, 4, 5, 6, 8, 9, 10, 11, 12), None)
g5_2.add_edge((0, 1, 3, 4, 5, 6, 8, 9, 11, 12), (1, 2, 3, 4, 5, 6, 8, 9, 11, 12), None)
g5_2.add_edge((0, 1, 3, 4, 5, 6, 9, 10, 11, 12), (0, 1, 3, 4, 6, 7, 9, 10, 11, 12), None)
g5_2.add_edge((0, 1, 3, 4, 5, 6, 9, 10, 11, 12), (0, 1, 4, 5, 6, 7, 9, 10, 11, 12), None)
g5_2.add_edge((0, 1, 3, 4, 5, 6, 9, 10, 11, 12), (0, 3, 4, 5, 6, 8, 9, 10, 11, 12), None)
g5_2.add_edge((0, 1, 3, 4, 5, 6, 9, 10, 11, 12), (1, 2, 3, 4, 5, 6, 9, 10, 11, 12), None)
g5_2.add_edge((0, 1, 3, 4, 6, 7, 8, 9, 10, 11), (0, 1, 3, 4, 6, 7, 8, 9, 11, 12), None)
g5_2.add_edge((0, 1, 3, 4, 6, 7, 8, 9, 10, 11), (0, 1, 3, 4, 6, 7, 9, 10, 11, 12), None)
g5_2.add_edge((0, 1, 3, 4, 6, 7, 8, 9, 10, 11), (0, 1, 3, 4, 7, 8, 9, 10, 11, 12), None)
g5_2.add_edge((0, 1, 3, 4, 6, 7, 8, 9, 10, 11), (0, 1, 4, 5, 6, 7, 8, 9, 10, 11), None)
g5_2.add_edge((0, 1, 3, 4, 6, 7, 8, 9, 10, 11), (0, 3, 4, 6, 7, 8, 9, 10, 11, 12), None)
g5_2.add_edge((0, 1, 3, 4, 6, 7, 8, 9, 10, 11), (1, 2, 3, 4, 6, 7, 8, 9, 10, 11), None)
g5_2.add_edge((0, 1, 3, 4, 6, 7, 8, 9, 11, 12), (0, 1, 3, 4, 6, 7, 9, 10, 11, 12), None)
g5_2.add_edge((0, 1, 3, 4, 6, 7, 8, 9, 11, 12), (0, 1, 3, 4, 7, 8, 9, 10, 11, 12), None)
g5_2.add_edge((0, 1, 3, 4, 6, 7, 8, 9, 11, 12), (0, 1, 4, 5, 6, 7, 8, 9, 11, 12), None)
g5_2.add_edge((0, 1, 3, 4, 6, 7, 8, 9, 11, 12), (0, 3, 4, 6, 7, 8, 9, 10, 11, 12), None)
g5_2.add_edge((0, 1, 3, 4, 6, 7, 8, 9, 11, 12), (1, 2, 3, 4, 6, 7, 8, 9, 11, 12), None)
g5_2.add_edge((0, 1, 3, 4, 6, 7, 9, 10, 11, 12), (0, 1, 3, 4, 7, 8, 9, 10, 11, 12), None)
g5_2.add_edge((0, 1, 3, 4, 6, 7, 9, 10, 11, 12), (0, 1, 4, 5, 6, 7, 9, 10, 11, 12), None)
g5_2.add_edge((0, 1, 3, 4, 6, 7, 9, 10, 11, 12), (0, 3, 4, 6, 7, 8, 9, 10, 11, 12), None)
g5_2.add_edge((0, 1, 3, 4, 6, 7, 9, 10, 11, 12), (1, 2, 3, 4, 6, 7, 9, 10, 11, 12), None)
g5_2.add_edge((0, 1, 3, 4, 7, 8, 9, 10, 11, 12), (0, 1, 4, 5, 7, 8, 9, 10, 11, 12), None)
g5_2.add_edge((0, 1, 3, 4, 7, 8, 9, 10, 11, 12), (0, 3, 4, 6, 7, 8, 9, 10, 11, 12), None)
g5_2.add_edge((0, 1, 3, 4, 7, 8, 9, 10, 11, 12), (1, 2, 3, 4, 7, 8, 9, 10, 11, 12), None)
g5_2.add_edge((0, 1, 4, 5, 6, 7, 8, 9, 10, 11), (0, 1, 4, 5, 6, 7, 8, 9, 11, 12), None)
g5_2.add_edge((0, 1, 4, 5, 6, 7, 8, 9, 10, 11), (0, 1, 4, 5, 6, 7, 9, 10, 11, 12), None)
g5_2.add_edge((0, 1, 4, 5, 6, 7, 8, 9, 10, 11), (0, 1, 4, 5, 7, 8, 9, 10, 11, 12), None)
g5_2.add_edge((0, 1, 4, 5, 6, 7, 8, 9, 10, 11), (0, 1, 5, 6, 7, 8, 9, 10, 11, 12), None)
g5_2.add_edge((0, 1, 4, 5, 6, 7, 8, 9, 10, 11), (0, 4, 5, 6, 7, 8, 9, 10, 11, 12), None)
g5_2.add_edge((0, 1, 4, 5, 6, 7, 8, 9, 10, 11), (1, 2, 4, 5, 6, 7, 8, 9, 10, 11), None)
g5_2.add_edge((0, 1, 4, 5, 6, 7, 8, 9, 11, 12), (0, 1, 4, 5, 6, 7, 9, 10, 11, 12), None)
g5_2.add_edge((0, 1, 4, 5, 6, 7, 8, 9, 11, 12), (0, 1, 4, 5, 7, 8, 9, 10, 11, 12), None)
g5_2.add_edge((0, 1, 4, 5, 6, 7, 8, 9, 11, 12), (0, 1, 5, 6, 7, 8, 9, 10, 11, 12), None)
g5_2.add_edge((0, 1, 4, 5, 6, 7, 8, 9, 11, 12), (0, 4, 5, 6, 7, 8, 9, 10, 11, 12), None)
g5_2.add_edge((0, 1, 4, 5, 6, 7, 8, 9, 11, 12), (1, 2, 4, 5, 6, 7, 8, 9, 11, 12), None)
g5_2.add_edge((0, 1, 4, 5, 6, 7, 9, 10, 11, 12), (0, 1, 4, 5, 7, 8, 9, 10, 11, 12), None)
g5_2.add_edge((0, 1, 4, 5, 6, 7, 9, 10, 11, 12), (0, 1, 5, 6, 7, 8, 9, 10, 11, 12), None)
g5_2.add_edge((0, 1, 4, 5, 6, 7, 9, 10, 11, 12), (0, 4, 5, 6, 7, 8, 9, 10, 11, 12), None)
g5_2.add_edge((0, 1, 4, 5, 6, 7, 9, 10, 11, 12), (1, 2, 4, 5, 6, 7, 9, 10, 11, 12), None)
g5_2.add_edge((0, 1, 4, 5, 7, 8, 9, 10, 11, 12), (0, 1, 5, 6, 7, 8, 9, 10, 11, 12), None)
g5_2.add_edge((0, 1, 4, 5, 7, 8, 9, 10, 11, 12), (0, 4, 5, 6, 7, 8, 9, 10, 11, 12), None)
g5_2.add_edge((0, 1, 4, 5, 7, 8, 9, 10, 11, 12), (1, 2, 4, 5, 7, 8, 9, 10, 11, 12), None)
g5_2.add_edge((0, 1, 5, 6, 7, 8, 9, 10, 11, 12), (0, 4, 5, 6, 7, 8, 9, 10, 11, 12), None)
g5_2.add_edge((0, 1, 5, 6, 7, 8, 9, 10, 11, 12), (1, 2, 5, 6, 7, 8, 9, 10, 11, 12), None)
g5_2.add_edge((0, 2, 3, 4, 5, 6, 7, 8, 9, 12), (0, 2, 3, 4, 5, 6, 7, 9, 10, 12), None)
g5_2.add_edge((0, 2, 3, 4, 5, 6, 7, 8, 9, 12), (0, 2, 3, 4, 5, 7, 8, 9, 10, 12), None)
g5_2.add_edge((0, 2, 3, 4, 5, 6, 7, 8, 9, 12), (0, 2, 3, 5, 6, 7, 8, 9, 10, 12), None)
g5_2.add_edge((0, 2, 3, 4, 5, 6, 7, 8, 9, 12), (0, 3, 4, 5, 6, 7, 8, 9, 10, 12), None)
g5_2.add_edge((0, 2, 3, 4, 5, 6, 7, 8, 9, 12), (2, 3, 4, 5, 6, 7, 8, 9, 11, 12), None)
g5_2.add_edge((0, 2, 3, 4, 5, 6, 7, 9, 10, 12), (0, 2, 3, 4, 5, 6, 7, 10, 11, 12), None)
g5_2.add_edge((0, 2, 3, 4, 5, 6, 7, 9, 10, 12), (0, 2, 3, 4, 5, 7, 8, 9, 10, 12), None)
g5_2.add_edge((0, 2, 3, 4, 5, 6, 7, 9, 10, 12), (0, 2, 3, 5, 6, 7, 8, 9, 10, 12), None)
g5_2.add_edge((0, 2, 3, 4, 5, 6, 7, 9, 10, 12), (0, 3, 4, 5, 6, 7, 8, 9, 10, 12), None)
g5_2.add_edge((0, 2, 3, 4, 5, 6, 7, 9, 10, 12), (2, 3, 4, 5, 6, 7, 9, 10, 11, 12), None)
g5_2.add_edge((0, 2, 3, 4, 5, 6, 7, 10, 11, 12), (0, 2, 3, 4, 5, 7, 8, 10, 11, 12), None)
g5_2.add_edge((0, 2, 3, 4, 5, 6, 7, 10, 11, 12), (0, 2, 3, 5, 6, 7, 8, 10, 11, 12), None)
g5_2.add_edge((0, 2, 3, 4, 5, 6, 7, 10, 11, 12), (0, 3, 4, 5, 6, 7, 8, 10, 11, 12), None)
g5_2.add_edge((0, 2, 3, 4, 5, 6, 7, 10, 11, 12), (2, 3, 4, 5, 6, 7, 9, 10, 11, 12), None)
g5_2.add_edge((0, 2, 3, 4, 5, 7, 8, 9, 10, 12), (0, 2, 3, 4, 5, 7, 8, 10, 11, 12), None)
g5_2.add_edge((0, 2, 3, 4, 5, 7, 8, 9, 10, 12), (0, 2, 3, 4, 5, 8, 9, 10, 11, 12), None)
g5_2.add_edge((0, 2, 3, 4, 5, 7, 8, 9, 10, 12), (0, 2, 3, 5, 6, 7, 8, 9, 10, 12), None)
g5_2.add_edge((0, 2, 3, 4, 5, 7, 8, 9, 10, 12), (0, 3, 4, 5, 6, 7, 8, 9, 10, 12), None)
g5_2.add_edge((0, 2, 3, 4, 5, 7, 8, 9, 10, 12), (2, 3, 4, 5, 7, 8, 9, 10, 11, 12), None)
g5_2.add_edge((0, 2, 3, 4, 5, 7, 8, 10, 11, 12), (0, 2, 3, 4, 5, 8, 9, 10, 11, 12), None)
g5_2.add_edge((0, 2, 3, 4, 5, 7, 8, 10, 11, 12), (0, 2, 3, 5, 6, 7, 8, 10, 11, 12), None)
g5_2.add_edge((0, 2, 3, 4, 5, 7, 8, 10, 11, 12), (0, 3, 4, 5, 6, 7, 8, 10, 11, 12), None)
g5_2.add_edge((0, 2, 3, 4, 5, 7, 8, 10, 11, 12), (2, 3, 4, 5, 7, 8, 9, 10, 11, 12), None)
g5_2.add_edge((0, 2, 3, 4, 5, 8, 9, 10, 11, 12), (0, 2, 3, 5, 6, 8, 9, 10, 11, 12), None)
g5_2.add_edge((0, 2, 3, 4, 5, 8, 9, 10, 11, 12), (0, 3, 4, 5, 6, 8, 9, 10, 11, 12), None)
g5_2.add_edge((0, 2, 3, 4, 5, 8, 9, 10, 11, 12), (2, 3, 4, 5, 7, 8, 9, 10, 11, 12), None)
g5_2.add_edge((0, 2, 3, 5, 6, 7, 8, 9, 10, 12), (0, 2, 3, 5, 6, 7, 8, 10, 11, 12), None)
g5_2.add_edge((0, 2, 3, 5, 6, 7, 8, 9, 10, 12), (0, 2, 3, 5, 6, 8, 9, 10, 11, 12), None)
g5_2.add_edge((0, 2, 3, 5, 6, 7, 8, 9, 10, 12), (0, 2, 3, 6, 7, 8, 9, 10, 11, 12), None)
g5_2.add_edge((0, 2, 3, 5, 6, 7, 8, 9, 10, 12), (0, 3, 4, 5, 6, 7, 8, 9, 10, 12), None)
g5_2.add_edge((0, 2, 3, 5, 6, 7, 8, 9, 10, 12), (2, 3, 5, 6, 7, 8, 9, 10, 11, 12), None)
g5_2.add_edge((0, 2, 3, 5, 6, 7, 8, 10, 11, 12), (0, 2, 3, 5, 6, 8, 9, 10, 11, 12), None)
g5_2.add_edge((0, 2, 3, 5, 6, 7, 8, 10, 11, 12), (0, 2, 3, 6, 7, 8, 9, 10, 11, 12), None)
g5_2.add_edge((0, 2, 3, 5, 6, 7, 8, 10, 11, 12), (0, 3, 4, 5, 6, 7, 8, 10, 11, 12), None)
g5_2.add_edge((0, 2, 3, 5, 6, 7, 8, 10, 11, 12), (2, 3, 5, 6, 7, 8, 9, 10, 11, 12), None)
g5_2.add_edge((0, 2, 3, 5, 6, 8, 9, 10, 11, 12), (0, 2, 3, 6, 7, 8, 9, 10, 11, 12), None)
g5_2.add_edge((0, 2, 3, 5, 6, 8, 9, 10, 11, 12), (0, 3, 4, 5, 6, 8, 9, 10, 11, 12), None)
g5_2.add_edge((0, 2, 3, 5, 6, 8, 9, 10, 11, 12), (2, 3, 5, 6, 7, 8, 9, 10, 11, 12), None)
g5_2.add_edge((0, 2, 3, 6, 7, 8, 9, 10, 11, 12), (0, 3, 4, 6, 7, 8, 9, 10, 11, 12), None)
g5_2.add_edge((0, 2, 3, 6, 7, 8, 9, 10, 11, 12), (2, 3, 5, 6, 7, 8, 9, 10, 11, 12), None)
g5_2.add_edge((0, 3, 4, 5, 6, 7, 8, 9, 10, 12), (0, 3, 4, 5, 6, 7, 8, 10, 11, 12), None)
g5_2.add_edge((0, 3, 4, 5, 6, 7, 8, 9, 10, 12), (0, 3, 4, 5, 6, 8, 9, 10, 11, 12), None)
g5_2.add_edge((0, 3, 4, 5, 6, 7, 8, 9, 10, 12), (0, 3, 4, 6, 7, 8, 9, 10, 11, 12), None)
g5_2.add_edge((0, 3, 4, 5, 6, 7, 8, 9, 10, 12), (0, 4, 5, 6, 7, 8, 9, 10, 11, 12), None)
g5_2.add_edge((0, 3, 4, 5, 6, 7, 8, 9, 10, 12), (3, 4, 5, 6, 7, 8, 9, 10, 11, 12), None)
g5_2.add_edge((0, 3, 4, 5, 6, 7, 8, 10, 11, 12), (0, 3, 4, 5, 6, 8, 9, 10, 11, 12), None)
g5_2.add_edge((0, 3, 4, 5, 6, 7, 8, 10, 11, 12), (0, 3, 4, 6, 7, 8, 9, 10, 11, 12), None)
g5_2.add_edge((0, 3, 4, 5, 6, 7, 8, 10, 11, 12), (0, 4, 5, 6, 7, 8, 9, 10, 11, 12), None)
g5_2.add_edge((0, 3, 4, 5, 6, 7, 8, 10, 11, 12), (3, 4, 5, 6, 7, 8, 9, 10, 11, 12), None)
g5_2.add_edge((0, 3, 4, 5, 6, 8, 9, 10, 11, 12), (0, 3, 4, 6, 7, 8, 9, 10, 11, 12), None)
g5_2.add_edge((0, 3, 4, 5, 6, 8, 9, 10, 11, 12), (0, 4, 5, 6, 7, 8, 9, 10, 11, 12), None)
g5_2.add_edge((0, 3, 4, 5, 6, 8, 9, 10, 11, 12), (3, 4, 5, 6, 7, 8, 9, 10, 11, 12), None)
g5_2.add_edge((0, 3, 4, 6, 7, 8, 9, 10, 11, 12), (0, 4, 5, 6, 7, 8, 9, 10, 11, 12), None)
g5_2.add_edge((0, 3, 4, 6, 7, 8, 9, 10, 11, 12), (3, 4, 5, 6, 7, 8, 9, 10, 11, 12), None)
g5_2.add_edge((0, 4, 5, 6, 7, 8, 9, 10, 11, 12), (3, 4, 5, 6, 7, 8, 9, 10, 11, 12), None)
g5_2.add_edge((1, 2, 3, 4, 5, 6, 7, 8, 9, 10), (1, 2, 3, 4, 5, 6, 7, 8, 10, 11), None)
g5_2.add_edge((1, 2, 3, 4, 5, 6, 7, 8, 9, 10), (1, 2, 3, 4, 5, 6, 8, 9, 10, 11), None)
g5_2.add_edge((1, 2, 3, 4, 5, 6, 7, 8, 9, 10), (1, 2, 3, 4, 6, 7, 8, 9, 10, 11), None)
g5_2.add_edge((1, 2, 3, 4, 5, 6, 7, 8, 9, 10), (1, 2, 4, 5, 6, 7, 8, 9, 10, 11), None)
g5_2.add_edge((1, 2, 3, 4, 5, 6, 7, 8, 9, 10), (2, 3, 4, 5, 6, 7, 8, 9, 10, 11), None)
g5_2.add_edge((1, 2, 3, 4, 5, 6, 7, 8, 10, 11), (1, 2, 3, 4, 5, 6, 7, 8, 11, 12), None)
g5_2.add_edge((1, 2, 3, 4, 5, 6, 7, 8, 10, 11), (1, 2, 3, 4, 5, 6, 8, 9, 10, 11), None)
g5_2.add_edge((1, 2, 3, 4, 5, 6, 7, 8, 10, 11), (1, 2, 3, 4, 6, 7, 8, 9, 10, 11), None)
g5_2.add_edge((1, 2, 3, 4, 5, 6, 7, 8, 10, 11), (1, 2, 4, 5, 6, 7, 8, 9, 10, 11), None)
g5_2.add_edge((1, 2, 3, 4, 5, 6, 7, 8, 10, 11), (2, 3, 4, 5, 6, 7, 8, 9, 10, 11), None)
g5_2.add_edge((1, 2, 3, 4, 5, 6, 7, 8, 11, 12), (1, 2, 3, 4, 5, 6, 8, 9, 11, 12), None)
g5_2.add_edge((1, 2, 3, 4, 5, 6, 7, 8, 11, 12), (1, 2, 3, 4, 6, 7, 8, 9, 11, 12), None)
g5_2.add_edge((1, 2, 3, 4, 5, 6, 7, 8, 11, 12), (1, 2, 4, 5, 6, 7, 8, 9, 11, 12), None)
g5_2.add_edge((1, 2, 3, 4, 5, 6, 7, 8, 11, 12), (2, 3, 4, 5, 6, 7, 8, 9, 11, 12), None)
g5_2.add_edge((1, 2, 3, 4, 5, 6, 8, 9, 10, 11), (1, 2, 3, 4, 5, 6, 8, 9, 11, 12), None)
g5_2.add_edge((1, 2, 3, 4, 5, 6, 8, 9, 10, 11), (1, 2, 3, 4, 5, 6, 9, 10, 11, 12), None)
g5_2.add_edge((1, 2, 3, 4, 5, 6, 8, 9, 10, 11), (1, 2, 3, 4, 6, 7, 8, 9, 10, 11), None)
g5_2.add_edge((1, 2, 3, 4, 5, 6, 8, 9, 10, 11), (1, 2, 4, 5, 6, 7, 8, 9, 10, 11), None)
g5_2.add_edge((1, 2, 3, 4, 5, 6, 8, 9, 10, 11), (2, 3, 4, 5, 6, 7, 8, 9, 10, 11), None)
g5_2.add_edge((1, 2, 3, 4, 5, 6, 8, 9, 11, 12), (1, 2, 3, 4, 5, 6, 9, 10, 11, 12), None)
g5_2.add_edge((1, 2, 3, 4, 5, 6, 8, 9, 11, 12), (1, 2, 3, 4, 6, 7, 8, 9, 11, 12), None)
g5_2.add_edge((1, 2, 3, 4, 5, 6, 8, 9, 11, 12), (1, 2, 4, 5, 6, 7, 8, 9, 11, 12), None)
g5_2.add_edge((1, 2, 3, 4, 5, 6, 8, 9, 11, 12), (2, 3, 4, 5, 6, 7, 8, 9, 11, 12), None)
g5_2.add_edge((1, 2, 3, 4, 5, 6, 9, 10, 11, 12), (1, 2, 3, 4, 6, 7, 9, 10, 11, 12), None)
g5_2.add_edge((1, 2, 3, 4, 5, 6, 9, 10, 11, 12), (1, 2, 4, 5, 6, 7, 9, 10, 11, 12), None)
g5_2.add_edge((1, 2, 3, 4, 5, 6, 9, 10, 11, 12), (2, 3, 4, 5, 6, 7, 9, 10, 11, 12), None)
g5_2.add_edge((1, 2, 3, 4, 6, 7, 8, 9, 10, 11), (1, 2, 3, 4, 6, 7, 8, 9, 11, 12), None)
g5_2.add_edge((1, 2, 3, 4, 6, 7, 8, 9, 10, 11), (1, 2, 3, 4, 6, 7, 9, 10, 11, 12), None)
g5_2.add_edge((1, 2, 3, 4, 6, 7, 8, 9, 10, 11), (1, 2, 3, 4, 7, 8, 9, 10, 11, 12), None)
g5_2.add_edge((1, 2, 3, 4, 6, 7, 8, 9, 10, 11), (1, 2, 4, 5, 6, 7, 8, 9, 10, 11), None)
g5_2.add_edge((1, 2, 3, 4, 6, 7, 8, 9, 10, 11), (2, 3, 4, 5, 6, 7, 8, 9, 10, 11), None)
g5_2.add_edge((1, 2, 3, 4, 6, 7, 8, 9, 11, 12), (1, 2, 3, 4, 6, 7, 9, 10, 11, 12), None)
g5_2.add_edge((1, 2, 3, 4, 6, 7, 8, 9, 11, 12), (1, 2, 3, 4, 7, 8, 9, 10, 11, 12), None)
g5_2.add_edge((1, 2, 3, 4, 6, 7, 8, 9, 11, 12), (1, 2, 4, 5, 6, 7, 8, 9, 11, 12), None)
g5_2.add_edge((1, 2, 3, 4, 6, 7, 8, 9, 11, 12), (2, 3, 4, 5, 6, 7, 8, 9, 11, 12), None)
g5_2.add_edge((1, 2, 3, 4, 6, 7, 9, 10, 11, 12), (1, 2, 3, 4, 7, 8, 9, 10, 11, 12), None)
g5_2.add_edge((1, 2, 3, 4, 6, 7, 9, 10, 11, 12), (1, 2, 4, 5, 6, 7, 9, 10, 11, 12), None)
g5_2.add_edge((1, 2, 3, 4, 6, 7, 9, 10, 11, 12), (2, 3, 4, 5, 6, 7, 9, 10, 11, 12), None)
g5_2.add_edge((1, 2, 3, 4, 7, 8, 9, 10, 11, 12), (1, 2, 4, 5, 7, 8, 9, 10, 11, 12), None)
g5_2.add_edge((1, 2, 3, 4, 7, 8, 9, 10, 11, 12), (2, 3, 4, 5, 7, 8, 9, 10, 11, 12), None)
g5_2.add_edge((1, 2, 4, 5, 6, 7, 8, 9, 10, 11), (1, 2, 4, 5, 6, 7, 8, 9, 11, 12), None)
g5_2.add_edge((1, 2, 4, 5, 6, 7, 8, 9, 10, 11), (1, 2, 4, 5, 6, 7, 9, 10, 11, 12), None)
g5_2.add_edge((1, 2, 4, 5, 6, 7, 8, 9, 10, 11), (1, 2, 4, 5, 7, 8, 9, 10, 11, 12), None)
g5_2.add_edge((1, 2, 4, 5, 6, 7, 8, 9, 10, 11), (1, 2, 5, 6, 7, 8, 9, 10, 11, 12), None)
g5_2.add_edge((1, 2, 4, 5, 6, 7, 8, 9, 10, 11), (2, 3, 4, 5, 6, 7, 8, 9, 10, 11), None)
g5_2.add_edge((1, 2, 4, 5, 6, 7, 8, 9, 11, 12), (1, 2, 4, 5, 6, 7, 9, 10, 11, 12), None)
g5_2.add_edge((1, 2, 4, 5, 6, 7, 8, 9, 11, 12), (1, 2, 4, 5, 7, 8, 9, 10, 11, 12), None)
g5_2.add_edge((1, 2, 4, 5, 6, 7, 8, 9, 11, 12), (1, 2, 5, 6, 7, 8, 9, 10, 11, 12), None)
g5_2.add_edge((1, 2, 4, 5, 6, 7, 8, 9, 11, 12), (2, 3, 4, 5, 6, 7, 8, 9, 11, 12), None)
g5_2.add_edge((1, 2, 4, 5, 6, 7, 9, 10, 11, 12), (1, 2, 4, 5, 7, 8, 9, 10, 11, 12), None)
g5_2.add_edge((1, 2, 4, 5, 6, 7, 9, 10, 11, 12), (1, 2, 5, 6, 7, 8, 9, 10, 11, 12), None)
g5_2.add_edge((1, 2, 4, 5, 6, 7, 9, 10, 11, 12), (2, 3, 4, 5, 6, 7, 9, 10, 11, 12), None)
g5_2.add_edge((1, 2, 4, 5, 7, 8, 9, 10, 11, 12), (1, 2, 5, 6, 7, 8, 9, 10, 11, 12), None)
g5_2.add_edge((1, 2, 4, 5, 7, 8, 9, 10, 11, 12), (2, 3, 4, 5, 7, 8, 9, 10, 11, 12), None)
g5_2.add_edge((1, 2, 5, 6, 7, 8, 9, 10, 11, 12), (2, 3, 5, 6, 7, 8, 9, 10, 11, 12), None)
g5_2.add_edge((2, 3, 4, 5, 6, 7, 8, 9, 10, 11), (2, 3, 4, 5, 6, 7, 8, 9, 11, 12), None)
g5_2.add_edge((2, 3, 4, 5, 6, 7, 8, 9, 10, 11), (2, 3, 4, 5, 6, 7, 9, 10, 11, 12), None)
g5_2.add_edge((2, 3, 4, 5, 6, 7, 8, 9, 10, 11), (2, 3, 4, 5, 7, 8, 9, 10, 11, 12), None)
g5_2.add_edge((2, 3, 4, 5, 6, 7, 8, 9, 10, 11), (2, 3, 5, 6, 7, 8, 9, 10, 11, 12), None)
g5_2.add_edge((2, 3, 4, 5, 6, 7, 8, 9, 10, 11), (3, 4, 5, 6, 7, 8, 9, 10, 11, 12), None)
g5_2.add_edge((2, 3, 4, 5, 6, 7, 8, 9, 11, 12), (2, 3, 4, 5, 6, 7, 9, 10, 11, 12), None)
g5_2.add_edge((2, 3, 4, 5, 6, 7, 8, 9, 11, 12), (2, 3, 4, 5, 7, 8, 9, 10, 11, 12), None)
g5_2.add_edge((2, 3, 4, 5, 6, 7, 8, 9, 11, 12), (2, 3, 5, 6, 7, 8, 9, 10, 11, 12), None)
g5_2.add_edge((2, 3, 4, 5, 6, 7, 8, 9, 11, 12), (3, 4, 5, 6, 7, 8, 9, 10, 11, 12), None)
g5_2.add_edge((2, 3, 4, 5, 6, 7, 9, 10, 11, 12), (2, 3, 4, 5, 7, 8, 9, 10, 11, 12), None)
g5_2.add_edge((2, 3, 4, 5, 6, 7, 9, 10, 11, 12), (2, 3, 5, 6, 7, 8, 9, 10, 11, 12), None)
g5_2.add_edge((2, 3, 4, 5, 6, 7, 9, 10, 11, 12), (3, 4, 5, 6, 7, 8, 9, 10, 11, 12), None)
g5_2.add_edge((2, 3, 4, 5, 7, 8, 9, 10, 11, 12), (2, 3, 5, 6, 7, 8, 9, 10, 11, 12), None)
g5_2.add_edge((2, 3, 4, 5, 7, 8, 9, 10, 11, 12), (3, 4, 5, 6, 7, 8, 9, 10, 11, 12), None)
g5_2.add_edge((2, 3, 5, 6, 7, 8, 9, 10, 11, 12), (3, 4, 5, 6, 7, 8, 9, 10, 11, 12), None)


==> onlineCode/flipGraph6-1.py <==
g6_1 = Graph()
g6_1.add_edge((0, 1, 2, 3, 4, 5), (0, 1, 2, 3, 4, 6), None)
g6_1.add_edge((0, 1, 2, 3, 4, 5), (0, 1, 2, 3, 5, 6), None)
g6_1.add_edge((0, 1, 2, 3, 4, 5), (0, 1, 2, 4, 5, 6), None)
g6_1.add_edge((0, 1, 2, 3, 4, 5), (0, 1, 3, 4, 5, 6), None)
g6_1.add_edge((0, 1, 2, 3, 4, 5), (0, 2, 3, 4, 5, 6), None)
g6_1.add_edge((0, 1, 2, 3, 4, 5), (1, 2, 3, 4, 5, 6), None)
g6_1.add_edge((0, 1, 2, 3, 4, 6), (0, 1, 2, 3, 5, 6), None)
g6_1.add_edge((0, 1, 2, 3, 4, 6), (0, 1, 2, 4, 5, 6), None)
g6_1.add_edge((0, 1, 2, 3, 4, 6), (0, 1, 3, 4, 5, 6), None)
g6_1.add_edge((0, 1, 2, 3, 4, 6), (0, 2, 3, 4, 5, 6), None)
g6_1.add_edge((0, 1, 2, 3, 4, 6), (1, 2, 3, 4, 5, 6), None)
g6_1.add_edge((0, 1, 2, 3, 5, 6), (0, 1, 2, 4, 5, 6), None)
g6_1.add_edge((0, 1, 2, 3, 5, 6), (0, 1, 3, 4, 5, 6), None)
g6_1.add_edge((0, 1, 2, 3, 5, 6), (0, 2, 3, 4, 5, 6), None)
g6_1.add_edge((0, 1, 2, 3, 5, 6), (1, 2, 3, 4, 5, 6), None)
g6_1.add_edge((0, 1, 2, 4, 5, 6), (0, 1, 3, 4, 5, 6), None)
g6_1.add_edge((0, 1, 2, 4, 5, 6), (0, 2, 3, 4, 5, 6), None)
g6_1.add_edge((0, 1, 2, 4, 5, 6), (1, 2, 3, 4, 5, 6), None)
g6_1.add_edge((0, 1, 3, 4, 5, 6), (0, 2, 3, 4, 5, 6), None)
g6_1.add_edge((0, 1, 3, 4, 5, 6), (1, 2, 3, 4, 5, 6), None)
g6_1.add_edge((0, 2, 3, 4, 5, 6), (1, 2, 3, 4, 5, 6), None)


==> onlineCode/flipGraph6-2.py <==
g6_2 = Graph()
g6_2.add_edge((0, 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 11), (0, 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 14), None)
g6_2.add_edge((0, 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 11), (0, 1, 2, 3, 4, 5, 6, 7, 8, 9, 11, 12), None)
g6_2.add_edge((0, 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 11), (0, 1, 2, 3, 4, 5, 6, 7, 8, 10, 11, 14), None)
g6_2.add_edge((0, 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 11), (0, 1, 2, 3, 4, 5, 6, 7, 9, 10, 11, 12), None)
g6_2.add_edge((0, 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 11), (0, 1, 2, 3, 4, 5, 6, 8, 9, 10, 11, 14), None)
g6_2.add_edge((0, 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 11), (0, 1, 2, 3, 4, 5, 7, 8, 9, 10, 11, 12), None)
g6_2.add_edge((0, 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 11), (0, 1, 2, 3, 4, 6, 7, 8, 9, 10, 11, 14), None)
g6_2.add_edge((0, 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 11), (0, 1, 2, 3, 5, 6, 7, 8, 9, 10, 11, 12), None)
g6_2.add_edge((0, 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 11), (0, 1, 2, 4, 5, 6, 7, 8, 9, 10, 11, 14), None)
g6_2.add_edge((0, 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 11), (0, 1, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12), None)
g6_2.add_edge((0, 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 11), (0, 2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 14), None)
g6_2.add_edge((0, 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 11), (1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12), None)
g6_2.add_edge((0, 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 14), (0, 1, 2, 3, 4, 5, 6, 7, 8, 9, 13, 14), None)
g6_2.add_edge((0, 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 14), (0, 1, 2, 3, 4, 5, 6, 7, 8, 10, 11, 14), None)
g6_2.add_edge((0, 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 14), (0, 1, 2, 3, 4, 5, 6, 7, 9, 10, 13, 14), None)
g6_2.add_edge((0, 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 14), (0, 1, 2, 3, 4, 5, 6, 8, 9, 10, 11, 14), None)
g6_2.add_edge((0, 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 14), (0, 1, 2, 3, 4, 5, 7, 8, 9, 10, 13, 14), None)
g6_2.add_edge((0, 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 14), (0, 1, 2, 3, 4, 6, 7, 8, 9, 10, 11, 14), None)
g6_2.add_edge((0, 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 14), (0, 1, 2, 3, 5, 6, 7, 8, 9, 10, 13, 14), None)
g6_2.add_edge((0, 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 14), (0, 1, 2, 4, 5, 6, 7, 8, 9, 10, 11, 14), None)
g6_2.add_edge((0, 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 14), (0, 1, 3, 4, 5, 6, 7, 8, 9, 10, 13, 14), None)
g6_2.add_edge((0, 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 14), (0, 2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 14), None)
g6_2.add_edge((0, 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 14), (1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 13, 14), None)
g6_2.add_edge((0, 1, 2, 3, 4, 5, 6, 7, 8, 9, 11, 12), (0, 1, 2, 3, 4, 5, 6, 7, 8, 9, 12, 13), None)
g6_2.add_edge((0, 1, 2, 3, 4, 5, 6, 7, 8, 9, 11, 12), (0, 1, 2, 3, 4, 5, 6, 7, 8, 11, 12, 14), None)
g6_2.add_edge((0, 1, 2, 3, 4, 5, 6, 7, 8, 9, 11, 12), (0, 1, 2, 3, 4, 5, 6, 7, 9, 10, 11, 12), None)
g6_2.add_edge((0, 1, 2, 3, 4, 5, 6, 7, 8, 9, 11, 12), (0, 1, 2, 3, 4, 5, 6, 8, 9, 11, 12, 14), None)
g6_2.add_edge((0, 1, 2, 3, 4, 5, 6, 7, 8, 9, 11, 12), (0, 1, 2, 3, 4, 5, 7, 8, 9, 10, 11, 12), None)
g6_2.add_edge((0, 1, 2, 3, 4, 5, 6, 7, 8, 9, 11, 12), (0, 1, 2, 3, 4, 6, 7, 8, 9, 11, 12, 14), None)
g6_2.add_edge((0, 1, 2, 3, 4, 5, 6, 7, 8, 9, 11, 12), (0, 1, 2, 3, 5, 6, 7, 8, 9, 10, 11, 12), None)
g6_2.add_edge((0, 1, 2, 3, 4, 5, 6, 7, 8, 9, 11, 12), (0, 1, 2, 4, 5, 6, 7, 8, 9, 11, 12, 14), None)
g6_2.add_edge((0, 1, 2, 3, 4, 5, 6, 7, 8, 9, 11, 12), (0, 1, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12), None)
g6_2.add_edge((0, 1, 2, 3, 4, 5, 6, 7, 8, 9, 11, 12), (0, 2, 3, 4, 5, 6, 7, 8, 9, 11, 12, 14), None)
g6_2.add_edge((0, 1, 2, 3, 4, 5, 6, 7, 8, 9, 11, 12), (1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12), None)
g6_2.add_edge((0, 1, 2, 3, 4, 5, 6, 7, 8, 9, 12, 13), (0, 1, 2, 3, 4, 5, 6, 7, 8, 9, 13, 14), None)
g6_2.add_edge((0, 1, 2, 3, 4, 5, 6, 7, 8, 9, 12, 13), (0, 1, 2, 3, 4, 5, 6, 7, 8, 12, 13, 14), None)
g6_2.add_edge((0, 1, 2, 3, 4, 5, 6, 7, 8, 9, 12, 13), (0, 1, 2, 3, 4, 5, 6, 7, 9, 10, 12, 13), None)
g6_2.add_edge((0, 1, 2, 3, 4, 5, 6, 7, 8, 9, 12, 13), (0, 1, 2, 3, 4, 5, 6, 8, 9, 12, 13, 14), None)
g6_2.add_edge((0, 1, 2, 3, 4, 5, 6, 7, 8, 9, 12, 13), (0, 1, 2, 3, 4, 5, 7, 8, 9, 10, 12, 13), None)
g6_2.add_edge((0, 1, 2, 3, 4, 5, 6, 7, 8, 9, 12, 13), (0, 1, 2, 3, 4, 6, 7, 8, 9, 12, 13, 14), None)
g6_2.add_edge((0, 1, 2, 3, 4, 5, 6, 7, 8, 9, 12, 13), (0, 1, 2, 3, 5, 6, 7, 8, 9, 10, 12, 13), None)
g6_2.add_edge((0, 1, 2, 3, 4, 5, 6, 7, 8, 9, 12, 13), (0, 1, 2, 4, 5, 6, 7, 8, 9, 12, 13, 14), None)
g6_2.add_edge((0, 1, 2, 3, 4, 5, 6, 7, 8, 9, 12, 13), (0, 1, 3, 4, 5, 6, 7, 8, 9, 10, 12, 13), None)
g6_2.add_edge((0, 1, 2, 3, 4, 5, 6, 7, 8, 9, 12, 13), (0, 2, 3, 4, 5, 6, 7, 8, 9, 12, 13, 14), None)
g6_2.add_edge((0, 1, 2, 3, 4, 5, 6, 7, 8, 9, 12, 13), (1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 12, 13), None)
g6_2.add_edge((0, 1, 2, 3, 4, 5, 6, 7, 8, 9, 13, 14), (0, 1, 2, 3, 4, 5, 6, 7, 8, 12, 13, 14), None)
g6_2.add_edge((0, 1, 2, 3, 4, 5, 6, 7, 8, 9, 13, 14), (0, 1, 2, 3, 4, 5, 6, 7, 9, 10, 13, 14), None)
g6_2.add_edge((0, 1, 2, 3, 4, 5, 6, 7, 8, 9, 13, 14), (0, 1, 2, 3, 4, 5, 6, 8, 9, 12, 13, 14), None)
g6_2.add_edge((0, 1, 2, 3, 4, 5, 6, 7, 8, 9, 13, 14), (0, 1, 2, 3, 4, 5, 7, 8, 9, 10, 13, 14), None)
g6_2.add_edge((0, 1, 2, 3, 4, 5, 6, 7, 8, 9, 13, 14), (0, 1, 2, 3, 4, 6, 7, 8, 9, 12, 13, 14), None)
g6_2.add_edge((0, 1, 2, 3, 4, 5, 6, 7, 8, 9, 13, 14), (0, 1, 2, 3, 5, 6, 7, 8, 9, 10, 13, 14), None)
g6_2.add_edge((0, 1, 2, 3, 4, 5, 6, 7, 8, 9, 13, 14), (0, 1, 2, 4, 5, 6, 7, 8, 9, 12, 13, 14), None)
g6_2.add_edge((0, 1, 2, 3, 4, 5, 6, 7, 8, 9, 13, 14), (0, 1, 3, 4, 5, 6, 7, 8, 9, 10, 13, 14), None)
g6_2.add_edge((0, 1, 2, 3, 4, 5, 6, 7, 8, 9, 13, 14), (0, 2, 3, 4, 5, 6, 7, 8, 9, 12, 13, 14), None)
g6_2.add_edge((0, 1, 2, 3, 4, 5, 6, 7, 8, 9, 13, 14), (1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 13, 14), None)
g6_2.add_edge((0, 1, 2, 3, 4, 5, 6, 7, 8, 10, 11, 14), (0, 1, 2, 3, 4, 5, 6, 7, 8, 11, 12, 14), None)
g6_2.add_edge((0, 1, 2, 3, 4, 5, 6, 7, 8, 10, 11, 14), (0, 1, 2, 3, 4, 5, 6, 7, 10, 11, 13, 14), None)
g6_2.add_edge((0, 1, 2, 3, 4, 5, 6, 7, 8, 10, 11, 14), (0, 1, 2, 3, 4, 5, 6, 8, 9, 10, 11, 14), None)
g6_2.add_edge((0, 1, 2, 3, 4, 5, 6, 7, 8, 10, 11, 14), (0, 1, 2, 3, 4, 5, 7, 8, 10, 11, 13, 14), None)
g6_2.add_edge((0, 1, 2, 3, 4, 5, 6, 7, 8, 10, 11, 14), (0, 1, 2, 3, 4, 6, 7, 8, 9, 10, 11, 14), None)
g6_2.add_edge((0, 1, 2, 3, 4, 5, 6, 7, 8, 10, 11, 14), (0, 1, 2, 3, 5, 6, 7, 8, 10, 11, 13, 14), None)
g6_2.add_edge((0, 1, 2, 3, 4, 5, 6, 7, 8, 10, 11, 14), (0, 1, 2, 4, 5, 6, 7, 8, 9, 10, 11, 14), None)
g6_2.add_edge((0, 1, 2, 3, 4, 5, 6, 7, 8, 10, 11, 14), (0, 1, 3, 4, 5, 6, 7, 8, 10, 11, 13, 14), None)
g6_2.add_edge((0, 1, 2, 3, 4, 5, 6, 7, 8, 10, 11, 14), (0, 2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 14), None)
g6_2.add_edge((0, 1, 2, 3, 4, 5, 6, 7, 8, 10, 11, 14), (1, 2, 3, 4, 5, 6, 7, 8, 10, 11, 13, 14), None)
g6_2.add_edge((0, 1, 2, 3, 4, 5, 6, 7, 8, 11, 12, 14), (0, 1, 2, 3, 4, 5, 6, 7, 8, 12, 13, 14), None)
g6_2.add_edge((0, 1, 2, 3, 4, 5, 6, 7, 8, 11, 12, 14), (0, 1, 2, 3, 4, 5, 6, 7, 11, 12, 13, 14), None)
g6_2.add_edge((0, 1, 2, 3, 4, 5, 6, 7, 8, 11, 12, 14), (0, 1, 2, 3, 4, 5, 6, 8, 9, 11, 12, 14), None)
g6_2.add_edge((0, 1, 2, 3, 4, 5, 6, 7, 8, 11, 12, 14), (0, 1, 2, 3, 4, 5, 7, 8, 11, 12, 13, 14), None)
g6_2.add_edge((0, 1, 2, 3, 4, 5, 6, 7, 8, 11, 12, 14), (0, 1, 2, 3, 4, 6, 7, 8, 9, 11, 12, 14), None)
g6_2.add_edge((0, 1, 2, 3, 4, 5, 6, 7, 8, 11, 12, 14), (0, 1, 2, 3, 5, 6, 7, 8, 11, 12, 13, 14), None)
g6_2.add_edge((0, 1, 2, 3, 4, 5, 6, 7, 8, 11, 12, 14), (0, 1, 2, 4, 5, 6, 7, 8, 9, 11, 12, 14), None)
g6_2.add_edge((0, 1, 2, 3, 4, 5, 6, 7, 8, 11, 12, 14), (0, 1, 3, 4, 5, 6, 7, 8, 11, 12, 13, 14), None)
g6_2.add_edge((0, 1, 2, 3, 4, 5, 6, 7, 8, 11, 12, 14), (0, 2, 3, 4, 5, 6, 7, 8, 9, 11, 12, 14), None)
g6_2.add_edge((0, 1, 2, 3, 4, 5, 6, 7, 8, 11, 12, 14), (1, 2, 3, 4, 5, 6, 7, 8, 11, 12, 13, 14), None)
g6_2.add_edge((0, 1, 2, 3, 4, 5, 6, 7, 8, 12, 13, 14), (0, 1, 2, 3, 4, 5, 6, 7, 11, 12, 13, 14), None)
g6_2.add_edge((0, 1, 2, 3, 4, 5, 6, 7, 8, 12, 13, 14), (0, 1, 2, 3, 4, 5, 6, 8, 9, 12, 13, 14), None)
g6_2.add_edge((0, 1, 2, 3, 4, 5, 6, 7, 8, 12, 13, 14), (0, 1, 2, 3, 4, 5, 7, 8, 11, 12, 13, 14), None)
g6_2.add_edge((0, 1, 2, 3, 4, 5, 6, 7, 8, 12, 13, 14), (0, 1, 2, 3, 4, 6, 7, 8, 9, 12, 13, 14), None)
g6_2.add_edge((0, 1, 2, 3, 4, 5, 6, 7, 8, 12, 13, 14), (0, 1, 2, 3, 5, 6, 7, 8, 11, 12, 13, 14), None)
g6_2.add_edge((0, 1, 2, 3, 4, 5, 6, 7, 8, 12, 13, 14), (0, 1, 2, 4, 5, 6, 7, 8, 9, 12, 13, 14), None)
g6_2.add_edge((0, 1, 2, 3, 4, 5, 6, 7, 8, 12, 13, 14), (0, 1, 3, 4, 5, 6, 7, 8, 11, 12, 13, 14), None)
g6_2.add_edge((0, 1, 2, 3, 4, 5, 6, 7, 8, 12, 13, 14), (0, 2, 3, 4, 5, 6, 7, 8, 9, 12, 13, 14), None)
g6_2.add_edge((0, 1, 2, 3, 4, 5, 6, 7, 8, 12, 13, 14), (1, 2, 3, 4, 5, 6, 7, 8, 11, 12, 13, 14), None)
g6_2.add_edge((0, 1, 2, 3, 4, 5, 6, 7, 9, 10, 11, 12), (0, 1, 2, 3, 4, 5, 6, 7, 9, 10, 12, 13), None)
g6_2.add_edge((0, 1, 2, 3, 4, 5, 6, 7, 9, 10, 11, 12), (0, 1, 2, 3, 4, 5, 6, 7, 10, 11, 12, 13), None)
g6_2.add_edge((0, 1, 2, 3, 4, 5, 6, 7, 9, 10, 11, 12), (0, 1, 2, 3, 4, 5, 6, 9, 10, 11, 12, 14), None)
g6_2.add_edge((0, 1, 2, 3, 4, 5, 6, 7, 9, 10, 11, 12), (0, 1, 2, 3, 4, 5, 7, 8, 9, 10, 11, 12), None)
g6_2.add_edge((0, 1, 2, 3, 4, 5, 6, 7, 9, 10, 11, 12), (0, 1, 2, 3, 4, 6, 7, 9, 10, 11, 12, 14), None)
g6_2.add_edge((0, 1, 2, 3, 4, 5, 6, 7, 9, 10, 11, 12), (0, 1, 2, 3, 5, 6, 7, 8, 9, 10, 11, 12), None)
g6_2.add_edge((0, 1, 2, 3, 4, 5, 6, 7, 9, 10, 11, 12), (0, 1, 2, 4, 5, 6, 7, 9, 10, 11, 12, 14), None)
g6_2.add_edge((0, 1, 2, 3, 4, 5, 6, 7, 9, 10, 11, 12), (0, 1, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12), None)
g6_2.add_edge((0, 1, 2, 3, 4, 5, 6, 7, 9, 10, 11, 12), (0, 2, 3, 4, 5, 6, 7, 9, 10, 11, 12, 14), None)
g6_2.add_edge((0, 1, 2, 3, 4, 5, 6, 7, 9, 10, 11, 12), (1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12), None)
g6_2.add_edge((0, 1, 2, 3, 4, 5, 6, 7, 9, 10, 12, 13), (0, 1, 2, 3, 4, 5, 6, 7, 9, 10, 13, 14), None)
g6_2.add_edge((0, 1, 2, 3, 4, 5, 6, 7, 9, 10, 12, 13), (0, 1, 2, 3, 4, 5, 6, 7, 10, 11, 12, 13), None)
g6_2.add_edge((0, 1, 2, 3, 4, 5, 6, 7, 9, 10, 12, 13), (0, 1, 2, 3, 4, 5, 6, 9, 10, 12, 13, 14), None)
g6_2.add_edge((0, 1, 2, 3, 4, 5, 6, 7, 9, 10, 12, 13), (0, 1, 2, 3, 4, 5, 7, 8, 9, 10, 12, 13), None)
g6_2.add_edge((0, 1, 2, 3, 4, 5, 6, 7, 9, 10, 12, 13), (0, 1, 2, 3, 4, 6, 7, 9, 10, 12, 13, 14), None)
g6_2.add_edge((0, 1, 2, 3, 4, 5, 6, 7, 9, 10, 12, 13), (0, 1, 2, 3, 5, 6, 7, 8, 9, 10, 12, 13), None)
g6_2.add_edge((0, 1, 2, 3, 4, 5, 6, 7, 9, 10, 12, 13), (0, 1, 2, 4, 5, 6, 7, 9, 10, 12, 13, 14), None)
g6_2.add_edge((0, 1, 2, 3, 4, 5, 6, 7, 9, 10, 12, 13), (0, 1, 3, 4, 5, 6, 7, 8, 9, 10, 12, 13), None)
g6_2.add_edge((0, 1, 2, 3, 4, 5, 6, 7, 9, 10, 12, 13), (0, 2, 3, 4, 5, 6, 7, 9, 10, 12, 13, 14), None)
g6_2.add_edge((0, 1, 2, 3, 4, 5, 6, 7, 9, 10, 12, 13), (1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 12, 13), None)
g6_2.add_edge((0, 1, 2, 3, 4, 5, 6, 7, 9, 10, 13, 14), (0, 1, 2, 3, 4, 5, 6, 7, 10, 11, 13, 14), None)
g6_2.add_edge((0, 1, 2, 3, 4, 5, 6, 7, 9, 10, 13, 14), (0, 1, 2, 3, 4, 5, 6, 9, 10, 12, 13, 14), None)
g6_2.add_edge((0, 1, 2, 3, 4, 5, 6, 7, 9, 10, 13, 14), (0, 1, 2, 3, 4, 5, 7, 8, 9, 10, 13, 14), None)
g6_2.add_edge((0, 1, 2, 3, 4, 5, 6, 7, 9, 10, 13, 14), (0, 1, 2, 3, 4, 6, 7, 9, 10, 12, 13, 14), None)
g6_2.add_edge((0, 1, 2, 3, 4, 5, 6, 7, 9, 10, 13, 14), (0, 1, 2, 3, 5, 6, 7, 8, 9, 10, 13, 14), None)
g6_2.add_edge((0, 1, 2, 3, 4, 5, 6, 7, 9, 10, 13, 14), (0, 1, 2, 4, 5, 6, 7, 9, 10, 12, 13, 14), None)
g6_2.add_edge((0, 1, 2, 3, 4, 5, 6, 7, 9, 10, 13, 14), (0, 1, 3, 4, 5, 6, 7, 8, 9, 10, 13, 14), None)
g6_2.add_edge((0, 1, 2, 3, 4, 5, 6, 7, 9, 10, 13, 14), (0, 2, 3, 4, 5, 6, 7, 9, 10, 12, 13, 14), None)
g6_2.add_edge((0, 1, 2, 3, 4, 5, 6, 7, 9, 10, 13, 14), (1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 13, 14), None)
g6_2.add_edge((0, 1, 2, 3, 4, 5, 6, 7, 10, 11, 12, 13), (0, 1, 2, 3, 4, 5, 6, 7, 10, 11, 13, 14), None)
g6_2.add_edge((0, 1, 2, 3, 4, 5, 6, 7, 10, 11, 12, 13), (0, 1, 2, 3, 4, 5, 6, 7, 11, 12, 13, 14), None)
g6_2.add_edge((0, 1, 2, 3, 4, 5, 6, 7, 10, 11, 12, 13), (0, 1, 2, 3, 4, 5, 6, 10, 11, 12, 13, 14), None)
g6_2.add_edge((0, 1, 2, 3, 4, 5, 6, 7, 10, 11, 12, 13), (0, 1, 2, 3, 4, 5, 7, 8, 10, 11, 12, 13), None)
g6_2.add_edge((0, 1, 2, 3, 4, 5, 6, 7, 10, 11, 12, 13), (0, 1, 2, 3, 4, 6, 7, 10, 11, 12, 13, 14), None)
g6_2.add_edge((0, 1, 2, 3, 4, 5, 6, 7, 10, 11, 12, 13), (0, 1, 2, 3, 5, 6, 7, 8, 10, 11, 12, 13), None)
g6_2.add_edge((0, 1, 2, 3, 4, 5, 6, 7, 10, 11, 12, 13), (0, 1, 2, 4, 5, 6, 7, 10, 11, 12, 13, 14), None)
g6_2.add_edge((0, 1, 2, 3, 4, 5, 6, 7, 10, 11, 12, 13), (0, 1, 3, 4, 5, 6, 7, 8, 10, 11, 12, 13), None)
g6_2.add_edge((0, 1, 2, 3, 4, 5, 6, 7, 10, 11, 12, 13), (0, 2, 3, 4, 5, 6, 7, 10, 11, 12, 13, 14), None)
g6_2.add_edge((0, 1, 2, 3, 4, 5, 6, 7, 10, 11, 12, 13), (1, 2, 3, 4, 5, 6, 7, 8, 10, 11, 12, 13), None)
g6_2.add_edge((0, 1, 2, 3, 4, 5, 6, 7, 10, 11, 13, 14), (0, 1, 2, 3, 4, 5, 6, 7, 11, 12, 13, 14), None)
g6_2.add_edge((0, 1, 2, 3, 4, 5, 6, 7, 10, 11, 13, 14), (0, 1, 2, 3, 4, 5, 6, 10, 11, 12, 13, 14), None)
g6_2.add_edge((0, 1, 2, 3, 4, 5, 6, 7, 10, 11, 13, 14), (0, 1, 2, 3, 4, 5, 7, 8, 10, 11, 13, 14), None)
g6_2.add_edge((0, 1, 2, 3, 4, 5, 6, 7, 10, 11, 13, 14), (0, 1, 2, 3, 4, 6, 7, 10, 11, 12, 13, 14), None)
g6_2.add_edge((0, 1, 2, 3, 4, 5, 6, 7, 10, 11, 13, 14), (0, 1, 2, 3, 5, 6, 7, 8, 10, 11, 13, 14), None)
g6_2.add_edge((0, 1, 2, 3, 4, 5, 6, 7, 10, 11, 13, 14), (0, 1, 2, 4, 5, 6, 7, 10, 11, 12, 13, 14), None)
g6_2.add_edge((0, 1, 2, 3, 4, 5, 6, 7, 10, 11, 13, 14), (0, 1, 3, 4, 5, 6, 7, 8, 10, 11, 13, 14), None)
g6_2.add_edge((0, 1, 2, 3, 4, 5, 6, 7, 10, 11, 13, 14), (0, 2, 3, 4, 5, 6, 7, 10, 11, 12, 13, 14), None)
g6_2.add_edge((0, 1, 2, 3, 4, 5, 6, 7, 10, 11, 13, 14), (1, 2, 3, 4, 5, 6, 7, 8, 10, 11, 13, 14), None)
g6_2.add_edge((0, 1, 2, 3, 4, 5, 6, 7, 11, 12, 13, 14), (0, 1, 2, 3, 4, 5, 6, 10, 11, 12, 13, 14), None)
g6_2.add_edge((0, 1, 2, 3, 4, 5, 6, 7, 11, 12, 13, 14), (0, 1, 2, 3, 4, 5, 7, 8, 11, 12, 13, 14), None)
g6_2.add_edge((0, 1, 2, 3, 4, 5, 6, 7, 11, 12, 13, 14), (0, 1, 2, 3, 4, 6, 7, 10, 11, 12, 13, 14), None)
g6_2.add_edge((0, 1, 2, 3, 4, 5, 6, 7, 11, 12, 13, 14), (0, 1, 2, 3, 5, 6, 7, 8, 11, 12, 13, 14), None)
g6_2.add_edge((0, 1, 2, 3, 4, 5, 6, 7, 11, 12, 13, 14), (0, 1, 2, 4, 5, 6, 7, 10, 11, 12, 13, 14), None)
g6_2.add_edge((0, 1, 2, 3, 4, 5, 6, 7, 11, 12, 13, 14), (0, 1, 3, 4, 5, 6, 7, 8, 11, 12, 13, 14), None)
g6_2.add_edge((0, 1, 2, 3, 4, 5, 6, 7, 11, 12, 13, 14), (0, 2, 3, 4, 5, 6, 7, 10, 11, 12, 13, 14), None)
g6_2.add_edge((0, 1, 2, 3, 4, 5, 6, 7, 11, 12, 13, 14), (1, 2, 3, 4, 5, 6, 7, 8, 11, 12, 13, 14), None)
g6_2.add_edge((0, 1, 2, 3, 4, 5, 6, 8, 9, 10, 11, 14), (0, 1, 2, 3, 4, 5, 6, 8, 9, 11, 12, 14), None)
g6_2.add_edge((0, 1, 2, 3, 4, 5, 6, 8, 9, 10, 11, 14), (0, 1, 2, 3, 4, 5, 6, 9, 10, 11, 12, 14), None)
g6_2.add_edge((0, 1, 2, 3, 4, 5, 6, 8, 9, 10, 11, 14), (0, 1, 2, 3, 4, 5, 8, 9, 10, 11, 13, 14), None)
g6_2.add_edge((0, 1, 2, 3, 4, 5, 6, 8, 9, 10, 11, 14), (0, 1, 2, 3, 4, 6, 7, 8, 9, 10, 11, 14), None)
g6_2.add_edge((0, 1, 2, 3, 4, 5, 6, 8, 9, 10, 11, 14), (0, 1, 2, 3, 5, 6, 8, 9, 10, 11, 13, 14), None)
g6_2.add_edge((0, 1, 2, 3, 4, 5, 6, 8, 9, 10, 11, 14), (0, 1, 2, 4, 5, 6, 7, 8, 9, 10, 11, 14), None)
g6_2.add_edge((0, 1, 2, 3, 4, 5, 6, 8, 9, 10, 11, 14), (0, 1, 3, 4, 5, 6, 8, 9, 10, 11, 13, 14), None)
g6_2.add_edge((0, 1, 2, 3, 4, 5, 6, 8, 9, 10, 11, 14), (0, 2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 14), None)
g6_2.add_edge((0, 1, 2, 3, 4, 5, 6, 8, 9, 10, 11, 14), (1, 2, 3, 4, 5, 6, 8, 9, 10, 11, 13, 14), None)
g6_2.add_edge((0, 1, 2, 3, 4, 5, 6, 8, 9, 11, 12, 14), (0, 1, 2, 3, 4, 5, 6, 8, 9, 12, 13, 14), None)
g6_2.add_edge((0, 1, 2, 3, 4, 5, 6, 8, 9, 11, 12, 14), (0, 1, 2, 3, 4, 5, 6, 9, 10, 11, 12, 14), None)
g6_2.add_edge((0, 1, 2, 3, 4, 5, 6, 8, 9, 11, 12, 14), (0, 1, 2, 3, 4, 5, 8, 9, 11, 12, 13, 14), None)
g6_2.add_edge((0, 1, 2, 3, 4, 5, 6, 8, 9, 11, 12, 14), (0, 1, 2, 3, 4, 6, 7, 8, 9, 11, 12, 14), None)
g6_2.add_edge((0, 1, 2, 3, 4, 5, 6, 8, 9, 11, 12, 14), (0, 1, 2, 3, 5, 6, 8, 9, 11, 12, 13, 14), None)
g6_2.add_edge((0, 1, 2, 3, 4, 5, 6, 8, 9, 11, 12, 14), (0, 1, 2, 4, 5, 6, 7, 8, 9, 11, 12, 14), None)
g6_2.add_edge((0, 1, 2, 3, 4, 5, 6, 8, 9, 11, 12, 14), (0, 1, 3, 4, 5, 6, 8, 9, 11, 12, 13, 14), None)
g6_2.add_edge((0, 1, 2, 3, 4, 5, 6, 8, 9, 11, 12, 14), (0, 2, 3, 4, 5, 6, 7, 8, 9, 11, 12, 14), None)
g6_2.add_edge((0, 1, 2, 3, 4, 5, 6, 8, 9, 11, 12, 14), (1, 2, 3, 4, 5, 6, 8, 9, 11, 12, 13, 14), None)
g6_2.add_edge((0, 1, 2, 3, 4, 5, 6, 8, 9, 12, 13, 14), (0, 1, 2, 3, 4, 5, 6, 9, 10, 12, 13, 14), None)
g6_2.add_edge((0, 1, 2, 3, 4, 5, 6, 8, 9, 12, 13, 14), (0, 1, 2, 3, 4, 5, 8, 9, 11, 12, 13, 14), None)
g6_2.add_edge((0, 1, 2, 3, 4, 5, 6, 8, 9, 12, 13, 14), (0, 1, 2, 3, 4, 6, 7, 8, 9, 12, 13, 14), None)
g6_2.add_edge((0, 1, 2, 3, 4, 5, 6, 8, 9, 12, 13, 14), (0, 1, 2, 3, 5, 6, 8, 9, 11, 12, 13, 14), None)
g6_2.add_edge((0, 1, 2, 3, 4, 5, 6, 8, 9, 12, 13, 14), (0, 1, 2, 4, 5, 6, 7, 8, 9, 12, 13, 14), None)
g6_2.add_edge((0, 1, 2, 3, 4, 5, 6, 8, 9, 12, 13, 14), (0, 1, 3, 4, 5, 6, 8, 9, 11, 12, 13, 14), None)
g6_2.add_edge((0, 1, 2, 3, 4, 5, 6, 8, 9, 12, 13, 14), (0, 2, 3, 4, 5, 6, 7, 8, 9, 12, 13, 14), None)
g6_2.add_edge((0, 1, 2, 3, 4, 5, 6, 8, 9, 12, 13, 14), (1, 2, 3, 4, 5, 6, 8, 9, 11, 12, 13, 14), None)
g6_2.add_edge((0, 1, 2, 3, 4, 5, 6, 9, 10, 11, 12, 14), (0, 1, 2, 3, 4, 5, 6, 9, 10, 12, 13, 14), None)
g6_2.add_edge((0, 1, 2, 3, 4, 5, 6, 9, 10, 11, 12, 14), (0, 1, 2, 3, 4, 5, 6, 10, 11, 12, 13, 14), None)
g6_2.add_edge((0, 1, 2, 3, 4, 5, 6, 9, 10, 11, 12, 14), (0, 1, 2, 3, 4, 5, 9, 10, 11, 12, 13, 14), None)
g6_2.add_edge((0, 1, 2, 3, 4, 5, 6, 9, 10, 11, 12, 14), (0, 1, 2, 3, 4, 6, 7, 9, 10, 11, 12, 14), None)
g6_2.add_edge((0, 1, 2, 3, 4, 5, 6, 9, 10, 11, 12, 14), (0, 1, 2, 3, 5, 6, 9, 10, 11, 12, 13, 14), None)
g6_2.add_edge((0, 1, 2, 3, 4, 5, 6, 9, 10, 11, 12, 14), (0, 1, 2, 4, 5, 6, 7, 9, 10, 11, 12, 14), None)
g6_2.add_edge((0, 1, 2, 3, 4, 5, 6, 9, 10, 11, 12, 14), (0, 1, 3, 4, 5, 6, 9, 10, 11, 12, 13, 14), None)
g6_2.add_edge((0, 1, 2, 3, 4, 5, 6, 9, 10, 11, 12, 14), (0, 2, 3, 4, 5, 6, 7, 9, 10, 11, 12, 14), None)
g6_2.add_edge((0, 1, 2, 3, 4, 5, 6, 9, 10, 11, 12, 14), (1, 2, 3, 4, 5, 6, 9, 10, 11, 12, 13, 14), None)
g6_2.add_edge((0, 1, 2, 3, 4, 5, 6, 9, 10, 12, 13, 14), (0, 1, 2, 3, 4, 5, 6, 10, 11, 12, 13, 14), None)
g6_2.add_edge((0, 1, 2, 3, 4, 5, 6, 9, 10, 12, 13, 14), (0, 1, 2, 3, 4, 5, 9, 10, 11, 12, 13, 14), None)
g6_2.add_edge((0, 1, 2, 3, 4, 5, 6, 9, 10, 12, 13, 14), (0, 1, 2, 3, 4, 6, 7, 9, 10, 12, 13, 14), None)
g6_2.add_edge((0, 1, 2, 3, 4, 5, 6, 9, 10, 12, 13, 14), (0, 1, 2, 3, 5, 6, 9, 10, 11, 12, 13, 14), None)
g6_2.add_edge((0, 1, 2, 3, 4, 5, 6, 9, 10, 12, 13, 14), (0, 1, 2, 4, 5, 6, 7, 9, 10, 12, 13, 14), None)
g6_2.add_edge((0, 1, 2, 3, 4, 5, 6, 9, 10, 12, 13, 14), (0, 1, 3, 4, 5, 6, 9, 10, 11, 12, 13, 14), None)
g6_2.add_edge((0, 1, 2, 3, 4, 5, 6, 9, 10, 12, 13, 14), (0, 2, 3, 4, 5, 6, 7, 9, 10, 12, 13, 14), None)
g6_2.add_edge((0, 1, 2, 3, 4, 5, 6, 9, 10, 12, 13, 14), (1, 2, 3, 4, 5, 6, 9, 10, 11, 12, 13, 14), None)
g6_2.add_edge((0, 1, 2, 3, 4, 5, 6, 10, 11, 12, 13, 14), (0, 1, 2, 3, 4, 5, 9, 10, 11, 12, 13, 14), None)
g6_2.add_edge((0, 1, 2, 3, 4, 5, 6, 10, 11, 12, 13, 14), (0, 1, 2, 3, 4, 6, 7, 10, 11, 12, 13, 14), None)
g6_2.add_edge((0, 1, 2, 3, 4, 5, 6, 10, 11, 12, 13, 14), (0, 1, 2, 3, 5, 6, 9, 10, 11, 12, 13, 14), None)
g6_2.add_edge((0, 1, 2, 3, 4, 5, 6, 10, 11, 12, 13, 14), (0, 1, 2, 4, 5, 6, 7, 10, 11, 12, 13, 14), None)
g6_2.add_edge((0, 1, 2, 3, 4, 5, 6, 10, 11, 12, 13, 14), (0, 1, 3, 4, 5, 6, 9, 10, 11, 12, 13, 14), None)
g6_2.add_edge((0, 1, 2, 3, 4, 5, 6, 10, 11, 12, 13, 14), (0, 2, 3, 4, 5, 6, 7, 10, 11, 12, 13, 14), None)
g6_2.add_edge((0, 1, 2, 3, 4, 5, 6, 10, 11, 12, 13, 14), (1, 2, 3, 4, 5, 6, 9, 10, 11, 12, 13, 14), None)
g6_2.add_edge((0, 1, 2, 3, 4, 5, 7, 8, 9, 10, 11, 12), (0, 1, 2, 3, 4, 5, 7, 8, 9, 10, 12, 13), None)
g6_2.add_edge((0, 1, 2, 3, 4, 5, 7, 8, 9, 10, 11, 12), (0, 1, 2, 3, 4, 5, 7, 8, 10, 11, 12, 13), None)
g6_2.add_edge((0, 1, 2, 3, 4, 5, 7, 8, 9, 10, 11, 12), (0, 1, 2, 3, 4, 5, 8, 9, 10, 11, 12, 13), None)
g6_2.add_edge((0, 1, 2, 3, 4, 5, 7, 8, 9, 10, 11, 12), (0, 1, 2, 3, 4, 7, 8, 9, 10, 11, 12, 14), None)
g6_2.add_edge((0, 1, 2, 3, 4, 5, 7, 8, 9, 10, 11, 12), (0, 1, 2, 3, 5, 6, 7, 8, 9, 10, 11, 12), None)
g6_2.add_edge((0, 1, 2, 3, 4, 5, 7, 8, 9, 10, 11, 12), (0, 1, 2, 4, 5, 7, 8, 9, 10, 11, 12, 14), None)
g6_2.add_edge((0, 1, 2, 3, 4, 5, 7, 8, 9, 10, 11, 12), (0, 1, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12), None)
g6_2.add_edge((0, 1, 2, 3, 4, 5, 7, 8, 9, 10, 11, 12), (0, 2, 3, 4, 5, 7, 8, 9, 10, 11, 12, 14), None)
g6_2.add_edge((0, 1, 2, 3, 4, 5, 7, 8, 9, 10, 11, 12), (1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12), None)
g6_2.add_edge((0, 1, 2, 3, 4, 5, 7, 8, 9, 10, 12, 13), (0, 1, 2, 3, 4, 5, 7, 8, 9, 10, 13, 14), None)
g6_2.add_edge((0, 1, 2, 3, 4, 5, 7, 8, 9, 10, 12, 13), (0, 1, 2, 3, 4, 5, 7, 8, 10, 11, 12, 13), None)
g6_2.add_edge((0, 1, 2, 3, 4, 5, 7, 8, 9, 10, 12, 13), (0, 1, 2, 3, 4, 5, 8, 9, 10, 11, 12, 13), None)
g6_2.add_edge((0, 1, 2, 3, 4, 5, 7, 8, 9, 10, 12, 13), (0, 1, 2, 3, 4, 7, 8, 9, 10, 12, 13, 14), None)
g6_2.add_edge((0, 1, 2, 3, 4, 5, 7, 8, 9, 10, 12, 13), (0, 1, 2, 3, 5, 6, 7, 8, 9, 10, 12, 13), None)
g6_2.add_edge((0, 1, 2, 3, 4, 5, 7, 8, 9, 10, 12, 13), (0, 1, 2, 4, 5, 7, 8, 9, 10, 12, 13, 14), None)
g6_2.add_edge((0, 1, 2, 3, 4, 5, 7, 8, 9, 10, 12, 13), (0, 1, 3, 4, 5, 6, 7, 8, 9, 10, 12, 13), None)
g6_2.add_edge((0, 1, 2, 3, 4, 5, 7, 8, 9, 10, 12, 13), (0, 2, 3, 4, 5, 7, 8, 9, 10, 12, 13, 14), None)
g6_2.add_edge((0, 1, 2, 3, 4, 5, 7, 8, 9, 10, 12, 13), (1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 12, 13), None)
g6_2.add_edge((0, 1, 2, 3, 4, 5, 7, 8, 9, 10, 13, 14), (0, 1, 2, 3, 4, 5, 7, 8, 10, 11, 13, 14), None)
g6_2.add_edge((0, 1, 2, 3, 4, 5, 7, 8, 9, 10, 13, 14), (0, 1, 2, 3, 4, 5, 8, 9, 10, 11, 13, 14), None)
g6_2.add_edge((0, 1, 2, 3, 4, 5, 7, 8, 9, 10, 13, 14), (0, 1, 2, 3, 4, 7, 8, 9, 10, 12, 13, 14), None)
g6_2.add_edge((0, 1, 2, 3, 4, 5, 7, 8, 9, 10, 13, 14), (0, 1, 2, 3, 5, 6, 7, 8, 9, 10, 13, 14), None)
g6_2.add_edge((0, 1, 2, 3, 4, 5, 7, 8, 9, 10, 13, 14), (0, 1, 2, 4, 5, 7, 8, 9, 10, 12, 13, 14), None)
g6_2.add_edge((0, 1, 2, 3, 4, 5, 7, 8, 9, 10, 13, 14), (0, 1, 3, 4, 5, 6, 7, 8, 9, 10, 13, 14), None)
g6_2.add_edge((0, 1, 2, 3, 4, 5, 7, 8, 9, 10, 13, 14), (0, 2, 3, 4, 5, 7, 8, 9, 10, 12, 13, 14), None)
g6_2.add_edge((0, 1, 2, 3, 4, 5, 7, 8, 9, 10, 13, 14), (1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 13, 14), None)
g6_2.add_edge((0, 1, 2, 3, 4, 5, 7, 8, 10, 11, 12, 13), (0, 1, 2, 3, 4, 5, 7, 8, 10, 11, 13, 14), None)
g6_2.add_edge((0, 1, 2, 3, 4, 5, 7, 8, 10, 11, 12, 13), (0, 1, 2, 3, 4, 5, 7, 8, 11, 12, 13, 14), None)
g6_2.add_edge((0, 1, 2, 3, 4, 5, 7, 8, 10, 11, 12, 13), (0, 1, 2, 3, 4, 5, 8, 9, 10, 11, 12, 13), None)
g6_2.add_edge((0, 1, 2, 3, 4, 5, 7, 8, 10, 11, 12, 13), (0, 1, 2, 3, 4, 7, 8, 10, 11, 12, 13, 14), None)
g6_2.add_edge((0, 1, 2, 3, 4, 5, 7, 8, 10, 11, 12, 13), (0, 1, 2, 3, 5, 6, 7, 8, 10, 11, 12, 13), None)
g6_2.add_edge((0, 1, 2, 3, 4, 5, 7, 8, 10, 11, 12, 13), (0, 1, 2, 4, 5, 7, 8, 10, 11, 12, 13, 14), None)
g6_2.add_edge((0, 1, 2, 3, 4, 5, 7, 8, 10, 11, 12, 13), (0, 1, 3, 4, 5, 6, 7, 8, 10, 11, 12, 13), None)
g6_2.add_edge((0, 1, 2, 3, 4, 5, 7, 8, 10, 11, 12, 13), (0, 2, 3, 4, 5, 7, 8, 10, 11, 12, 13, 14), None)
g6_2.add_edge((0, 1, 2, 3, 4, 5, 7, 8, 10, 11, 12, 13), (1, 2, 3, 4, 5, 6, 7, 8, 10, 11, 12, 13), None)
g6_2.add_edge((0, 1, 2, 3, 4, 5, 7, 8, 10, 11, 13, 14), (0, 1, 2, 3, 4, 5, 7, 8, 11, 12, 13, 14), None)
g6_2.add_edge((0, 1, 2, 3, 4, 5, 7, 8, 10, 11, 13, 14), (0, 1, 2, 3, 4, 5, 8, 9, 10, 11, 13, 14), None)
g6_2.add_edge((0, 1, 2, 3, 4, 5, 7, 8, 10, 11, 13, 14), (0, 1, 2, 3, 4, 7, 8, 10, 11, 12, 13, 14), None)
g6_2.add_edge((0, 1, 2, 3, 4, 5, 7, 8, 10, 11, 13, 14), (0, 1, 2, 3, 5, 6, 7, 8, 10, 11, 13, 14), None)
g6_2.add_edge((0, 1, 2, 3, 4, 5, 7, 8, 10, 11, 13, 14), (0, 1, 2, 4, 5, 7, 8, 10, 11, 12, 13, 14), None)
g6_2.add_edge((0, 1, 2, 3, 4, 5, 7, 8, 10, 11, 13, 14), (0, 1, 3, 4, 5, 6, 7, 8, 10, 11, 13, 14), None)
g6_2.add_edge((0, 1, 2, 3, 4, 5, 7, 8, 10, 11, 13, 14), (0, 2, 3, 4, 5, 7, 8, 10, 11, 12, 13, 14), None)
g6_2.add_edge((0, 1, 2, 3, 4, 5, 7, 8, 10, 11, 13, 14), (1, 2, 3, 4, 5, 6, 7, 8, 10, 11, 13, 14), None)
g6_2.add_edge((0, 1, 2, 3, 4, 5, 7, 8, 11, 12, 13, 14), (0, 1, 2, 3, 4, 5, 8, 9, 11, 12, 13, 14), None)
g6_2.add_edge((0, 1, 2, 3, 4, 5, 7, 8, 11, 12, 13, 14), (0, 1, 2, 3, 4, 7, 8, 10, 11, 12, 13, 14), None)
g6_2.add_edge((0, 1, 2, 3, 4, 5, 7, 8, 11, 12, 13, 14), (0, 1, 2, 3, 5, 6, 7, 8, 11, 12, 13, 14), None)
g6_2.add_edge((0, 1, 2, 3, 4, 5, 7, 8, 11, 12, 13, 14), (0, 1, 2, 4, 5, 7, 8, 10, 11, 12, 13, 14), None)
g6_2.add_edge((0, 1, 2, 3, 4, 5, 7, 8, 11, 12, 13, 14), (0, 1, 3, 4, 5, 6, 7, 8, 11, 12, 13, 14), None)
g6_2.add_edge((0, 1, 2, 3, 4, 5, 7, 8, 11, 12, 13, 14), (0, 2, 3, 4, 5, 7, 8, 10, 11, 12, 13, 14), None)
g6_2.add_edge((0, 1, 2, 3, 4, 5, 7, 8, 11, 12, 13, 14), (1, 2, 3, 4, 5, 6, 7, 8, 11, 12, 13, 14), None)
g6_2.add_edge((0, 1, 2, 3, 4, 5, 8, 9, 10, 11, 12, 13), (0, 1, 2, 3, 4, 5, 8, 9, 10, 11, 13, 14), None)
g6_2.add_edge((0, 1, 2, 3, 4, 5, 8, 9, 10, 11, 12, 13), (0, 1, 2, 3, 4, 5, 8, 9, 11, 12, 13, 14), None)
g6_2.add_edge((0, 1, 2, 3, 4, 5, 8, 9, 10, 11, 12, 13), (0, 1, 2, 3, 4, 5, 9, 10, 11, 12, 13, 14), None)
g6_2.add_edge((0, 1, 2, 3, 4, 5, 8, 9, 10, 11, 12, 13), (0, 1, 2, 3, 4, 8, 9, 10, 11, 12, 13, 14), None)
g6_2.add_edge((0, 1, 2, 3, 4, 5, 8, 9, 10, 11, 12, 13), (0, 1, 2, 3, 5, 6, 8, 9, 10, 11, 12, 13), None)
g6_2.add_edge((0, 1, 2, 3, 4, 5, 8, 9, 10, 11, 12, 13), (0, 1, 2, 4, 5, 8, 9, 10, 11, 12, 13, 14), None)
g6_2.add_edge((0, 1, 2, 3, 4, 5, 8, 9, 10, 11, 12, 13), (0, 1, 3, 4, 5, 6, 8, 9, 10, 11, 12, 13), None)
g6_2.add_edge((0, 1, 2, 3, 4, 5, 8, 9, 10, 11, 12, 13), (0, 2, 3, 4, 5, 8, 9, 10, 11, 12, 13, 14), None)
g6_2.add_edge((0, 1, 2, 3, 4, 5, 8, 9, 10, 11, 12, 13), (1, 2, 3, 4, 5, 6, 8, 9, 10, 11, 12, 13), None)
g6_2.add_edge((0, 1, 2, 3, 4, 5, 8, 9, 10, 11, 13, 14), (0, 1, 2, 3, 4, 5, 8, 9, 11, 12, 13, 14), None)
g6_2.add_edge((0, 1, 2, 3, 4, 5, 8, 9, 10, 11, 13, 14), (0, 1, 2, 3, 4, 5, 9, 10, 11, 12, 13, 14), None)
g6_2.add_edge((0, 1, 2, 3, 4, 5, 8, 9, 10, 11, 13, 14), (0, 1, 2, 3, 4, 8, 9, 10, 11, 12, 13, 14), None)
g6_2.add_edge((0, 1, 2, 3, 4, 5, 8, 9, 10, 11, 13, 14), (0, 1, 2, 3, 5, 6, 8, 9, 10, 11, 13, 14), None)
g6_2.add_edge((0, 1, 2, 3, 4, 5, 8, 9, 10, 11, 13, 14), (0, 1, 2, 4, 5, 8, 9, 10, 11, 12, 13, 14), None)
g6_2.add_edge((0, 1, 2, 3, 4, 5, 8, 9, 10, 11, 13, 14), (0, 1, 3, 4, 5, 6, 8, 9, 10, 11, 13, 14), None)
g6_2.add_edge((0, 1, 2, 3, 4, 5, 8, 9, 10, 11, 13, 14), (0, 2, 3, 4, 5, 8, 9, 10, 11, 12, 13, 14), None)
g6_2.add_edge((0, 1, 2, 3, 4, 5, 8, 9, 10, 11, 13, 14), (1, 2, 3, 4, 5, 6, 8, 9, 10, 11, 13, 14), None)
g6_2.add_edge((0, 1, 2, 3, 4, 5, 8, 9, 11, 12, 13, 14), (0, 1, 2, 3, 4, 5, 9, 10, 11, 12, 13, 14), None)
g6_2.add_edge((0, 1, 2, 3, 4, 5, 8, 9, 11, 12, 13, 14), (0, 1, 2, 3, 4, 8, 9, 10, 11, 12, 13, 14), None)
g6_2.add_edge((0, 1, 2, 3, 4, 5, 8, 9, 11, 12, 13, 14), (0, 1, 2, 3, 5, 6, 8, 9, 11, 12, 13, 14), None)
g6_2.add_edge((0, 1, 2, 3, 4, 5, 8, 9, 11, 12, 13, 14), (0, 1, 2, 4, 5, 8, 9, 10, 11, 12, 13, 14), None)
g6_2.add_edge((0, 1, 2, 3, 4, 5, 8, 9, 11, 12, 13, 14), (0, 1, 3, 4, 5, 6, 8, 9, 11, 12, 13, 14), None)
g6_2.add_edge((0, 1, 2, 3, 4, 5, 8, 9, 11, 12, 13, 14), (0, 2, 3, 4, 5, 8, 9, 10, 11, 12, 13, 14), None)
g6_2.add_edge((0, 1, 2, 3, 4, 5, 8, 9, 11, 12, 13, 14), (1, 2, 3, 4, 5, 6, 8, 9, 11, 12, 13, 14), None)
g6_2.add_edge((0, 1, 2, 3, 4, 5, 9, 10, 11, 12, 13, 14), (0, 1, 2, 3, 4, 8, 9, 10, 11, 12, 13, 14), None)
g6_2.add_edge((0, 1, 2, 3, 4, 5, 9, 10, 11, 12, 13, 14), (0, 1, 2, 3, 5, 6, 9, 10, 11, 12, 13, 14), None)
g6_2.add_edge((0, 1, 2, 3, 4, 5, 9, 10, 11, 12, 13, 14), (0, 1, 2, 4, 5, 8, 9, 10, 11, 12, 13, 14), None)
g6_2.add_edge((0, 1, 2, 3, 4, 5, 9, 10, 11, 12, 13, 14), (0, 1, 3, 4, 5, 6, 9, 10, 11, 12, 13, 14), None)
g6_2.add_edge((0, 1, 2, 3, 4, 5, 9, 10, 11, 12, 13, 14), (0, 2, 3, 4, 5, 8, 9, 10, 11, 12, 13, 14), None)
g6_2.add_edge((0, 1, 2, 3, 4, 5, 9, 10, 11, 12, 13, 14), (1, 2, 3, 4, 5, 6, 9, 10, 11, 12, 13, 14), None)
g6_2.add_edge((0, 1, 2, 3, 4, 6, 7, 8, 9, 10, 11, 14), (0, 1, 2, 3, 4, 6, 7, 8, 9, 11, 12, 14), None)
g6_2.add_edge((0, 1, 2, 3, 4, 6, 7, 8, 9, 10, 11, 14), (0, 1, 2, 3, 4, 6, 7, 9, 10, 11, 12, 14), None)
g6_2.add_edge((0, 1, 2, 3, 4, 6, 7, 8, 9, 10, 11, 14), (0, 1, 2, 3, 4, 7, 8, 9, 10, 11, 12, 14), None)
g6_2.add_edge((0, 1, 2, 3, 4, 6, 7, 8, 9, 10, 11, 14), (0, 1, 2, 3, 6, 7, 8, 9, 10, 11, 13, 14), None)
g6_2.add_edge((0, 1, 2, 3, 4, 6, 7, 8, 9, 10, 11, 14), (0, 1, 2, 4, 5, 6, 7, 8, 9, 10, 11, 14), None)
g6_2.add_edge((0, 1, 2, 3, 4, 6, 7, 8, 9, 10, 11, 14), (0, 1, 3, 4, 6, 7, 8, 9, 10, 11, 13, 14), None)
g6_2.add_edge((0, 1, 2, 3, 4, 6, 7, 8, 9, 10, 11, 14), (0, 2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 14), None)
g6_2.add_edge((0, 1, 2, 3, 4, 6, 7, 8, 9, 10, 11, 14), (1, 2, 3, 4, 6, 7, 8, 9, 10, 11, 13, 14), None)
g6_2.add_edge((0, 1, 2, 3, 4, 6, 7, 8, 9, 11, 12, 14), (0, 1, 2, 3, 4, 6, 7, 8, 9, 12, 13, 14), None)
g6_2.add_edge((0, 1, 2, 3, 4, 6, 7, 8, 9, 11, 12, 14), (0, 1, 2, 3, 4, 6, 7, 9, 10, 11, 12, 14), None)
g6_2.add_edge((0, 1, 2, 3, 4, 6, 7, 8, 9, 11, 12, 14), (0, 1, 2, 3, 4, 7, 8, 9, 10, 11, 12, 14), None)
g6_2.add_edge((0, 1, 2, 3, 4, 6, 7, 8, 9, 11, 12, 14), (0, 1, 2, 3, 6, 7, 8, 9, 11, 12, 13, 14), None)
g6_2.add_edge((0, 1, 2, 3, 4, 6, 7, 8, 9, 11, 12, 14), (0, 1, 2, 4, 5, 6, 7, 8, 9, 11, 12, 14), None)
g6_2.add_edge((0, 1, 2, 3, 4, 6, 7, 8, 9, 11, 12, 14), (0, 1, 3, 4, 6, 7, 8, 9, 11, 12, 13, 14), None)
g6_2.add_edge((0, 1, 2, 3, 4, 6, 7, 8, 9, 11, 12, 14), (0, 2, 3, 4, 5, 6, 7, 8, 9, 11, 12, 14), None)
g6_2.add_edge((0, 1, 2, 3, 4, 6, 7, 8, 9, 11, 12, 14), (1, 2, 3, 4, 6, 7, 8, 9, 11, 12, 13, 14), None)
g6_2.add_edge((0, 1, 2, 3, 4, 6, 7, 8, 9, 12, 13, 14), (0, 1, 2, 3, 4, 6, 7, 9, 10, 12, 13, 14), None)
g6_2.add_edge((0, 1, 2, 3, 4, 6, 7, 8, 9, 12, 13, 14), (0, 1, 2, 3, 4, 7, 8, 9, 10, 12, 13, 14), None)
g6_2.add_edge((0, 1, 2, 3, 4, 6, 7, 8, 9, 12, 13, 14), (0, 1, 2, 3, 6, 7, 8, 9, 11, 12, 13, 14), None)
g6_2.add_edge((0, 1, 2, 3, 4, 6, 7, 8, 9, 12, 13, 14), (0, 1, 2, 4, 5, 6, 7, 8, 9, 12, 13, 14), None)
g6_2.add_edge((0, 1, 2, 3, 4, 6, 7, 8, 9, 12, 13, 14), (0, 1, 3, 4, 6, 7, 8, 9, 11, 12, 13, 14), None)
g6_2.add_edge((0, 1, 2, 3, 4, 6, 7, 8, 9, 12, 13, 14), (0, 2, 3, 4, 5, 6, 7, 8, 9, 12, 13, 14), None)
g6_2.add_edge((0, 1, 2, 3, 4, 6, 7, 8, 9, 12, 13, 14), (1, 2, 3, 4, 6, 7, 8, 9, 11, 12, 13, 14), None)
g6_2.add_edge((0, 1, 2, 3, 4, 6, 7, 9, 10, 11, 12, 14), (0, 1, 2, 3, 4, 6, 7, 9, 10, 12, 13, 14), None)
g6_2.add_edge((0, 1, 2, 3, 4, 6, 7, 9, 10, 11, 12, 14), (0, 1, 2, 3, 4, 6, 7, 10, 11, 12, 13, 14), None)
g6_2.add_edge((0, 1, 2, 3, 4, 6, 7, 9, 10, 11, 12, 14), (0, 1, 2, 3, 4, 7, 8, 9, 10, 11, 12, 14), None)
g6_2.add_edge((0, 1, 2, 3, 4, 6, 7, 9, 10, 11, 12, 14), (0, 1, 2, 3, 6, 7, 9, 10, 11, 12, 13, 14), None)
g6_2.add_edge((0, 1, 2, 3, 4, 6, 7, 9, 10, 11, 12, 14), (0, 1, 2, 4, 5, 6, 7, 9, 10, 11, 12, 14), None)
g6_2.add_edge((0, 1, 2, 3, 4, 6, 7, 9, 10, 11, 12, 14), (0, 1, 3, 4, 6, 7, 9, 10, 11, 12, 13, 14), None)
g6_2.add_edge((0, 1, 2, 3, 4, 6, 7, 9, 10, 11, 12, 14), (0, 2, 3, 4, 5, 6, 7, 9, 10, 11, 12, 14), None)
g6_2.add_edge((0, 1, 2, 3, 4, 6, 7, 9, 10, 11, 12, 14), (1, 2, 3, 4, 6, 7, 9, 10, 11, 12, 13, 14), None)
g6_2.add_edge((0, 1, 2, 3, 4, 6, 7, 9, 10, 12, 13, 14), (0, 1, 2, 3, 4, 6, 7, 10, 11, 12, 13, 14), None)
g6_2.add_edge((0, 1, 2, 3, 4, 6, 7, 9, 10, 12, 13, 14), (0, 1, 2, 3, 4, 7, 8, 9, 10, 12, 13, 14), None)
g6_2.add_edge((0, 1, 2, 3, 4, 6, 7, 9, 10, 12, 13, 14), (0, 1, 2, 3, 6, 7, 9, 10, 11, 12, 13, 14), None)
g6_2.add_edge((0, 1, 2, 3, 4, 6, 7, 9, 10, 12, 13, 14), (0, 1, 2, 4, 5, 6, 7, 9, 10, 12, 13, 14), None)
g6_2.add_edge((0, 1, 2, 3, 4, 6, 7, 9, 10, 12, 13, 14), (0, 1, 3, 4, 6, 7, 9, 10, 11, 12, 13, 14), None)
g6_2.add_edge((0, 1, 2, 3, 4, 6, 7, 9, 10, 12, 13, 14), (0, 2, 3, 4, 5, 6, 7, 9, 10, 12, 13, 14), None)
g6_2.add_edge((0, 1, 2, 3, 4, 6, 7, 9, 10, 12, 13, 14), (1, 2, 3, 4, 6, 7, 9, 10, 11, 12, 13, 14), None)
g6_2.add_edge((0, 1, 2, 3, 4, 6, 7, 10, 11, 12, 13, 14), (0, 1, 2, 3, 4, 7, 8, 10, 11, 12, 13, 14), None)
g6_2.add_edge((0, 1, 2, 3, 4, 6, 7, 10, 11, 12, 13, 14), (0, 1, 2, 3, 6, 7, 9, 10, 11, 12, 13, 14), None)
g6_2.add_edge((0, 1, 2, 3, 4, 6, 7, 10, 11, 12, 13, 14), (0, 1, 2, 4, 5, 6, 7, 10, 11, 12, 13, 14), None)
g6_2.add_edge((0, 1, 2, 3, 4, 6, 7, 10, 11, 12, 13, 14), (0, 1, 3, 4, 6, 7, 9, 10, 11, 12, 13, 14), None)
g6_2.add_edge((0, 1, 2, 3, 4, 6, 7, 10, 11, 12, 13, 14), (0, 2, 3, 4, 5, 6, 7, 10, 11, 12, 13, 14), None)
g6_2.add_edge((0, 1, 2, 3, 4, 6, 7, 10, 11, 12, 13, 14), (1, 2, 3, 4, 6, 7, 9, 10, 11, 12, 13, 14), None)
g6_2.add_edge((0, 1, 2, 3, 4, 7, 8, 9, 10, 11, 12, 14), (0, 1, 2, 3, 4, 7, 8, 9, 10, 12, 13, 14), None)
g6_2.add_edge((0, 1, 2, 3, 4, 7, 8, 9, 10, 11, 12, 14), (0, 1, 2, 3, 4, 7, 8, 10, 11, 12, 13, 14), None)
g6_2.add_edge((0, 1, 2, 3, 4, 7, 8, 9, 10, 11, 12, 14), (0, 1, 2, 3, 4, 8, 9, 10, 11, 12, 13, 14), None)
g6_2.add_edge((0, 1, 2, 3, 4, 7, 8, 9, 10, 11, 12, 14), (0, 1, 2, 3, 7, 8, 9, 10, 11, 12, 13, 14), None)
g6_2.add_edge((0, 1, 2, 3, 4, 7, 8, 9, 10, 11, 12, 14), (0, 1, 2, 4, 5, 7, 8, 9, 10, 11, 12, 14), None)
g6_2.add_edge((0, 1, 2, 3, 4, 7, 8, 9, 10, 11, 12, 14), (0, 1, 3, 4, 7, 8, 9, 10, 11, 12, 13, 14), None)
g6_2.add_edge((0, 1, 2, 3, 4, 7, 8, 9, 10, 11, 12, 14), (0, 2, 3, 4, 5, 7, 8, 9, 10, 11, 12, 14), None)
g6_2.add_edge((0, 1, 2, 3, 4, 7, 8, 9, 10, 11, 12, 14), (1, 2, 3, 4, 7, 8, 9, 10, 11, 12, 13, 14), None)
g6_2.add_edge((0, 1, 2, 3, 4, 7, 8, 9, 10, 12, 13, 14), (0, 1, 2, 3, 4, 7, 8, 10, 11, 12, 13, 14), None)
g6_2.add_edge((0, 1, 2, 3, 4, 7, 8, 9, 10, 12, 13, 14), (0, 1, 2, 3, 4, 8, 9, 10, 11, 12, 13, 14), None)
g6_2.add_edge((0, 1, 2, 3, 4, 7, 8, 9, 10, 12, 13, 14), (0, 1, 2, 3, 7, 8, 9, 10, 11, 12, 13, 14), None)
g6_2.add_edge((0, 1, 2, 3, 4, 7, 8, 9, 10, 12, 13, 14), (0, 1, 2, 4, 5, 7, 8, 9, 10, 12, 13, 14), None)
g6_2.add_edge((0, 1, 2, 3, 4, 7, 8, 9, 10, 12, 13, 14), (0, 1, 3, 4, 7, 8, 9, 10, 11, 12, 13, 14), None)
g6_2.add_edge((0, 1, 2, 3, 4, 7, 8, 9, 10, 12, 13, 14), (0, 2, 3, 4, 5, 7, 8, 9, 10, 12, 13, 14), None)
g6_2.add_edge((0, 1, 2, 3, 4, 7, 8, 9, 10, 12, 13, 14), (1, 2, 3, 4, 7, 8, 9, 10, 11, 12, 13, 14), None)
g6_2.add_edge((0, 1, 2, 3, 4, 7, 8, 10, 11, 12, 13, 14), (0, 1, 2, 3, 4, 8, 9, 10, 11, 12, 13, 14), None)
g6_2.add_edge((0, 1, 2, 3, 4, 7, 8, 10, 11, 12, 13, 14), (0, 1, 2, 3, 7, 8, 9, 10, 11, 12, 13, 14), None)
g6_2.add_edge((0, 1, 2, 3, 4, 7, 8, 10, 11, 12, 13, 14), (0, 1, 2, 4, 5, 7, 8, 10, 11, 12, 13, 14), None)
g6_2.add_edge((0, 1, 2, 3, 4, 7, 8, 10, 11, 12, 13, 14), (0, 1, 3, 4, 7, 8, 9, 10, 11, 12, 13, 14), None)
g6_2.add_edge((0, 1, 2, 3, 4, 7, 8, 10, 11, 12, 13, 14), (0, 2, 3, 4, 5, 7, 8, 10, 11, 12, 13, 14), None)
g6_2.add_edge((0, 1, 2, 3, 4, 7, 8, 10, 11, 12, 13, 14), (1, 2, 3, 4, 7, 8, 9, 10, 11, 12, 13, 14), None)
g6_2.add_edge((0, 1, 2, 3, 4, 8, 9, 10, 11, 12, 13, 14), (0, 1, 2, 3, 7, 8, 9, 10, 11, 12, 13, 14), None)
g6_2.add_edge((0, 1, 2, 3, 4, 8, 9, 10, 11, 12, 13, 14), (0, 1, 2, 4, 5, 8, 9, 10, 11, 12, 13, 14), None)
g6_2.add_edge((0, 1, 2, 3, 4, 8, 9, 10, 11, 12, 13, 14), (0, 1, 3, 4, 7, 8, 9, 10, 11, 12, 13, 14), None)
g6_2.add_edge((0, 1, 2, 3, 4, 8, 9, 10, 11, 12, 13, 14), (0, 2, 3, 4, 5, 8, 9, 10, 11, 12, 13, 14), None)
g6_2.add_edge((0, 1, 2, 3, 4, 8, 9, 10, 11, 12, 13, 14), (1, 2, 3, 4, 7, 8, 9, 10, 11, 12, 13, 14), None)
g6_2.add_edge((0, 1, 2, 3, 5, 6, 7, 8, 9, 10, 11, 12), (0, 1, 2, 3, 5, 6, 7, 8, 9, 10, 12, 13), None)
g6_2.add_edge((0, 1, 2, 3, 5, 6, 7, 8, 9, 10, 11, 12), (0, 1, 2, 3, 5, 6, 7, 8, 10, 11, 12, 13), None)
g6_2.add_edge((0, 1, 2, 3, 5, 6, 7, 8, 9, 10, 11, 12), (0, 1, 2, 3, 5, 6, 8, 9, 10, 11, 12, 13), None)
g6_2.add_edge((0, 1, 2, 3, 5, 6, 7, 8, 9, 10, 11, 12), (0, 1, 2, 3, 6, 7, 8, 9, 10, 11, 12, 13), None)
g6_2.add_edge((0, 1, 2, 3, 5, 6, 7, 8, 9, 10, 11, 12), (0, 1, 2, 5, 6, 7, 8, 9, 10, 11, 12, 14), None)
g6_2.add_edge((0, 1, 2, 3, 5, 6, 7, 8, 9, 10, 11, 12), (0, 1, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12), None)
g6_2.add_edge((0, 1, 2, 3, 5, 6, 7, 8, 9, 10, 11, 12), (0, 2, 3, 5, 6, 7, 8, 9, 10, 11, 12, 14), None)
g6_2.add_edge((0, 1, 2, 3, 5, 6, 7, 8, 9, 10, 11, 12), (1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12), None)
g6_2.add_edge((0, 1, 2, 3, 5, 6, 7, 8, 9, 10, 12, 13), (0, 1, 2, 3, 5, 6, 7, 8, 9, 10, 13, 14), None)
g6_2.add_edge((0, 1, 2, 3, 5, 6, 7, 8, 9, 10, 12, 13), (0, 1, 2, 3, 5, 6, 7, 8, 10, 11, 12, 13), None)
g6_2.add_edge((0, 1, 2, 3, 5, 6, 7, 8, 9, 10, 12, 13), (0, 1, 2, 3, 5, 6, 8, 9, 10, 11, 12, 13), None)
g6_2.add_edge((0, 1, 2, 3, 5, 6, 7, 8, 9, 10, 12, 13), (0, 1, 2, 3, 6, 7, 8, 9, 10, 11, 12, 13), None)
g6_2.add_edge((0, 1, 2, 3, 5, 6, 7, 8, 9, 10, 12, 13), (0, 1, 2, 5, 6, 7, 8, 9, 10, 12, 13, 14), None)
g6_2.add_edge((0, 1, 2, 3, 5, 6, 7, 8, 9, 10, 12, 13), (0, 1, 3, 4, 5, 6, 7, 8, 9, 10, 12, 13), None)
g6_2.add_edge((0, 1, 2, 3, 5, 6, 7, 8, 9, 10, 12, 13), (0, 2, 3, 5, 6, 7, 8, 9, 10, 12, 13, 14), None)
g6_2.add_edge((0, 1, 2, 3, 5, 6, 7, 8, 9, 10, 12, 13), (1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 12, 13), None)
g6_2.add_edge((0, 1, 2, 3, 5, 6, 7, 8, 9, 10, 13, 14), (0, 1, 2, 3, 5, 6, 7, 8, 10, 11, 13, 14), None)
g6_2.add_edge((0, 1, 2, 3, 5, 6, 7, 8, 9, 10, 13, 14), (0, 1, 2, 3, 5, 6, 8, 9, 10, 11, 13, 14), None)
g6_2.add_edge((0, 1, 2, 3, 5, 6, 7, 8, 9, 10, 13, 14), (0, 1, 2, 3, 6, 7, 8, 9, 10, 11, 13, 14), None)
g6_2.add_edge((0, 1, 2, 3, 5, 6, 7, 8, 9, 10, 13, 14), (0, 1, 2, 5, 6, 7, 8, 9, 10, 12, 13, 14), None)
g6_2.add_edge((0, 1, 2, 3, 5, 6, 7, 8, 9, 10, 13, 14), (0, 1, 3, 4, 5, 6, 7, 8, 9, 10, 13, 14), None)
g6_2.add_edge((0, 1, 2, 3, 5, 6, 7, 8, 9, 10, 13, 14), (0, 2, 3, 5, 6, 7, 8, 9, 10, 12, 13, 14), None)
g6_2.add_edge((0, 1, 2, 3, 5, 6, 7, 8, 9, 10, 13, 14), (1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 13, 14), None)
g6_2.add_edge((0, 1, 2, 3, 5, 6, 7, 8, 10, 11, 12, 13), (0, 1, 2, 3, 5, 6, 7, 8, 10, 11, 13, 14), None)
g6_2.add_edge((0, 1, 2, 3, 5, 6, 7, 8, 10, 11, 12, 13), (0, 1, 2, 3, 5, 6, 7, 8, 11, 12, 13, 14), None)
g6_2.add_edge((0, 1, 2, 3, 5, 6, 7, 8, 10, 11, 12, 13), (0, 1, 2, 3, 5, 6, 8, 9, 10, 11, 12, 13), None)
g6_2.add_edge((0, 1, 2, 3, 5, 6, 7, 8, 10, 11, 12, 13), (0, 1, 2, 3, 6, 7, 8, 9, 10, 11, 12, 13), None)
g6_2.add_edge((0, 1, 2, 3, 5, 6, 7, 8, 10, 11, 12, 13), (0, 1, 2, 5, 6, 7, 8, 10, 11, 12, 13, 14), None)
g6_2.add_edge((0, 1, 2, 3, 5, 6, 7, 8, 10, 11, 12, 13), (0, 1, 3, 4, 5, 6, 7, 8, 10, 11, 12, 13), None)
g6_2.add_edge((0, 1, 2, 3, 5, 6, 7, 8, 10, 11, 12, 13), (0, 2, 3, 5, 6, 7, 8, 10, 11, 12, 13, 14), None)
g6_2.add_edge((0, 1, 2, 3, 5, 6, 7, 8, 10, 11, 12, 13), (1, 2, 3, 4, 5, 6, 7, 8, 10, 11, 12, 13), None)
g6_2.add_edge((0, 1, 2, 3, 5, 6, 7, 8, 10, 11, 13, 14), (0, 1, 2, 3, 5, 6, 7, 8, 11, 12, 13, 14), None)
g6_2.add_edge((0, 1, 2, 3, 5, 6, 7, 8, 10, 11, 13, 14), (0, 1, 2, 3, 5, 6, 8, 9, 10, 11, 13, 14), None)
g6_2.add_edge((0, 1, 2, 3, 5, 6, 7, 8, 10, 11, 13, 14), (0, 1, 2, 3, 6, 7, 8, 9, 10, 11, 13, 14), None)
g6_2.add_edge((0, 1, 2, 3, 5, 6, 7, 8, 10, 11, 13, 14), (0, 1, 2, 5, 6, 7, 8, 10, 11, 12, 13, 14), None)
g6_2.add_edge((0, 1, 2, 3, 5, 6, 7, 8, 10, 11, 13, 14), (0, 1, 3, 4, 5, 6, 7, 8, 10, 11, 13, 14), None)
g6_2.add_edge((0, 1, 2, 3, 5, 6, 7, 8, 10, 11, 13, 14), (0, 2, 3, 5, 6, 7, 8, 10, 11, 12, 13, 14), None)
g6_2.add_edge((0, 1, 2, 3, 5, 6, 7, 8, 10, 11, 13, 14), (1, 2, 3, 4, 5, 6, 7, 8, 10, 11, 13, 14), None)
g6_2.add_edge((0, 1, 2, 3, 5, 6, 7, 8, 11, 12, 13, 14), (0, 1, 2, 3, 5, 6, 8, 9, 11, 12, 13, 14), None)
g6_2.add_edge((0, 1, 2, 3, 5, 6, 7, 8, 11, 12, 13, 14), (0, 1, 2, 3, 6, 7, 8, 9, 11, 12, 13, 14), None)
g6_2.add_edge((0, 1, 2, 3, 5, 6, 7, 8, 11, 12, 13, 14), (0, 1, 2, 5, 6, 7, 8, 10, 11, 12, 13, 14), None)
g6_2.add_edge((0, 1, 2, 3, 5, 6, 7, 8, 11, 12, 13, 14), (0, 1, 3, 4, 5, 6, 7, 8, 11, 12, 13, 14), None)
g6_2.add_edge((0, 1, 2, 3, 5, 6, 7, 8, 11, 12, 13, 14), (0, 2, 3, 5, 6, 7, 8, 10, 11, 12, 13, 14), None)
g6_2.add_edge((0, 1, 2, 3, 5, 6, 7, 8, 11, 12, 13, 14), (1, 2, 3, 4, 5, 6, 7, 8, 11, 12, 13, 14), None)
g6_2.add_edge((0, 1, 2, 3, 5, 6, 8, 9, 10, 11, 12, 13), (0, 1, 2, 3, 5, 6, 8, 9, 10, 11, 13, 14), None)
g6_2.add_edge((0, 1, 2, 3, 5, 6, 8, 9, 10, 11, 12, 13), (0, 1, 2, 3, 5, 6, 8, 9, 11, 12, 13, 14), None)
g6_2.add_edge((0, 1, 2, 3, 5, 6, 8, 9, 10, 11, 12, 13), (0, 1, 2, 3, 5, 6, 9, 10, 11, 12, 13, 14), None)
g6_2.add_edge((0, 1, 2, 3, 5, 6, 8, 9, 10, 11, 12, 13), (0, 1, 2, 3, 6, 7, 8, 9, 10, 11, 12, 13), None)
g6_2.add_edge((0, 1, 2, 3, 5, 6, 8, 9, 10, 11, 12, 13), (0, 1, 2, 5, 6, 8, 9, 10, 11, 12, 13, 14), None)
g6_2.add_edge((0, 1, 2, 3, 5, 6, 8, 9, 10, 11, 12, 13), (0, 1, 3, 4, 5, 6, 8, 9, 10, 11, 12, 13), None)
g6_2.add_edge((0, 1, 2, 3, 5, 6, 8, 9, 10, 11, 12, 13), (0, 2, 3, 5, 6, 8, 9, 10, 11, 12, 13, 14), None)
g6_2.add_edge((0, 1, 2, 3, 5, 6, 8, 9, 10, 11, 12, 13), (1, 2, 3, 4, 5, 6, 8, 9, 10, 11, 12, 13), None)
g6_2.add_edge((0, 1, 2, 3, 5, 6, 8, 9, 10, 11, 13, 14), (0, 1, 2, 3, 5, 6, 8, 9, 11, 12, 13, 14), None)
g6_2.add_edge((0, 1, 2, 3, 5, 6, 8, 9, 10, 11, 13, 14), (0, 1, 2, 3, 5, 6, 9, 10, 11, 12, 13, 14), None)
g6_2.add_edge((0, 1, 2, 3, 5, 6, 8, 9, 10, 11, 13, 14), (0, 1, 2, 3, 6, 7, 8, 9, 10, 11, 13, 14), None)
g6_2.add_edge((0, 1, 2, 3, 5, 6, 8, 9, 10, 11, 13, 14), (0, 1, 2, 5, 6, 8, 9, 10, 11, 12, 13, 14), None)
g6_2.add_edge((0, 1, 2, 3, 5, 6, 8, 9, 10, 11, 13, 14), (0, 1, 3, 4, 5, 6, 8, 9, 10, 11, 13, 14), None)
g6_2.add_edge((0, 1, 2, 3, 5, 6, 8, 9, 10, 11, 13, 14), (0, 2, 3, 5, 6, 8, 9, 10, 11, 12, 13, 14), None)
g6_2.add_edge((0, 1, 2, 3, 5, 6, 8, 9, 10, 11, 13, 14), (1, 2, 3, 4, 5, 6, 8, 9, 10, 11, 13, 14), None)
g6_2.add_edge((0, 1, 2, 3, 5, 6, 8, 9, 11, 12, 13, 14), (0, 1, 2, 3, 5, 6, 9, 10, 11, 12, 13, 14), None)
g6_2.add_edge((0, 1, 2, 3, 5, 6, 8, 9, 11, 12, 13, 14), (0, 1, 2, 3, 6, 7, 8, 9, 11, 12, 13, 14), None)
g6_2.add_edge((0, 1, 2, 3, 5, 6, 8, 9, 11, 12, 13, 14), (0, 1, 2, 5, 6, 8, 9, 10, 11, 12, 13, 14), None)
g6_2.add_edge((0, 1, 2, 3, 5, 6, 8, 9, 11, 12, 13, 14), (0, 1, 3, 4, 5, 6, 8, 9, 11, 12, 13, 14), None)
g6_2.add_edge((0, 1, 2, 3, 5, 6, 8, 9, 11, 12, 13, 14), (0, 2, 3, 5, 6, 8, 9, 10, 11, 12, 13, 14), None)
g6_2.add_edge((0, 1, 2, 3, 5, 6, 8, 9, 11, 12, 13, 14), (1, 2, 3, 4, 5, 6, 8, 9, 11, 12, 13, 14), None)
g6_2.add_edge((0, 1, 2, 3, 5, 6, 9, 10, 11, 12, 13, 14), (0, 1, 2, 3, 6, 7, 9, 10, 11, 12, 13, 14), None)
g6_2.add_edge((0, 1, 2, 3, 5, 6, 9, 10, 11, 12, 13, 14), (0, 1, 2, 5, 6, 8, 9, 10, 11, 12, 13, 14), None)
g6_2.add_edge((0, 1, 2, 3, 5, 6, 9, 10, 11, 12, 13, 14), (0, 1, 3, 4, 5, 6, 9, 10, 11, 12, 13, 14), None)
g6_2.add_edge((0, 1, 2, 3, 5, 6, 9, 10, 11, 12, 13, 14), (0, 2, 3, 5, 6, 8, 9, 10, 11, 12, 13, 14), None)
g6_2.add_edge((0, 1, 2, 3, 5, 6, 9, 10, 11, 12, 13, 14), (1, 2, 3, 4, 5, 6, 9, 10, 11, 12, 13, 14), None)
g6_2.add_edge((0, 1, 2, 3, 6, 7, 8, 9, 10, 11, 12, 13), (0, 1, 2, 3, 6, 7, 8, 9, 10, 11, 13, 14), None)
g6_2.add_edge((0, 1, 2, 3, 6, 7, 8, 9, 10, 11, 12, 13), (0, 1, 2, 3, 6, 7, 8, 9, 11, 12, 13, 14), None)
g6_2.add_edge((0, 1, 2, 3, 6, 7, 8, 9, 10, 11, 12, 13), (0, 1, 2, 3, 6, 7, 9, 10, 11, 12, 13, 14), None)
g6_2.add_edge((0, 1, 2, 3, 6, 7, 8, 9, 10, 11, 12, 13), (0, 1, 2, 3, 7, 8, 9, 10, 11, 12, 13, 14), None)
g6_2.add_edge((0, 1, 2, 3, 6, 7, 8, 9, 10, 11, 12, 13), (0, 1, 2, 6, 7, 8, 9, 10, 11, 12, 13, 14), None)
g6_2.add_edge((0, 1, 2, 3, 6, 7, 8, 9, 10, 11, 12, 13), (0, 1, 3, 4, 6, 7, 8, 9, 10, 11, 12, 13), None)
g6_2.add_edge((0, 1, 2, 3, 6, 7, 8, 9, 10, 11, 12, 13), (0, 2, 3, 6, 7, 8, 9, 10, 11, 12, 13, 14), None)
g6_2.add_edge((0, 1, 2, 3, 6, 7, 8, 9, 10, 11, 12, 13), (1, 2, 3, 4, 6, 7, 8, 9, 10, 11, 12, 13), None)
g6_2.add_edge((0, 1, 2, 3, 6, 7, 8, 9, 10, 11, 13, 14), (0, 1, 2, 3, 6, 7, 8, 9, 11, 12, 13, 14), None)
g6_2.add_edge((0, 1, 2, 3, 6, 7, 8, 9, 10, 11, 13, 14), (0, 1, 2, 3, 6, 7, 9, 10, 11, 12, 13, 14), None)
g6_2.add_edge((0, 1, 2, 3, 6, 7, 8, 9, 10, 11, 13, 14), (0, 1, 2, 3, 7, 8, 9, 10, 11, 12, 13, 14), None)
g6_2.add_edge((0, 1, 2, 3, 6, 7, 8, 9, 10, 11, 13, 14), (0, 1, 2, 6, 7, 8, 9, 10, 11, 12, 13, 14), None)
g6_2.add_edge((0, 1, 2, 3, 6, 7, 8, 9, 10, 11, 13, 14), (0, 1, 3, 4, 6, 7, 8, 9, 10, 11, 13, 14), None)
g6_2.add_edge((0, 1, 2, 3, 6, 7, 8, 9, 10, 11, 13, 14), (0, 2, 3, 6, 7, 8, 9, 10, 11, 12, 13, 14), None)
g6_2.add_edge((0, 1, 2, 3, 6, 7, 8, 9, 10, 11, 13, 14), (1, 2, 3, 4, 6, 7, 8, 9, 10, 11, 13, 14), None)
g6_2.add_edge((0, 1, 2, 3, 6, 7, 8, 9, 11, 12, 13, 14), (0, 1, 2, 3, 6, 7, 9, 10, 11, 12, 13, 14), None)
g6_2.add_edge((0, 1, 2, 3, 6, 7, 8, 9, 11, 12, 13, 14), (0, 1, 2, 3, 7, 8, 9, 10, 11, 12, 13, 14), None)
g6_2.add_edge((0, 1, 2, 3, 6, 7, 8, 9, 11, 12, 13, 14), (0, 1, 2, 6, 7, 8, 9, 10, 11, 12, 13, 14), None)
g6_2.add_edge((0, 1, 2, 3, 6, 7, 8, 9, 11, 12, 13, 14), (0, 1, 3, 4, 6, 7, 8, 9, 11, 12, 13, 14), None)
g6_2.add_edge((0, 1, 2, 3, 6, 7, 8, 9, 11, 12, 13, 14), (0, 2, 3, 6, 7, 8, 9, 10, 11, 12, 13, 14), None)
g6_2.add_edge((0, 1, 2, 3, 6, 7, 8, 9, 11, 12, 13, 14), (1, 2, 3, 4, 6, 7, 8, 9, 11, 12, 13, 14), None)
g6_2.add_edge((0, 1, 2, 3, 6, 7, 9, 10, 11, 12, 13, 14), (0, 1, 2, 3, 7, 8, 9, 10, 11, 12, 13, 14), None)
g6_2.add_edge((0, 1, 2, 3, 6, 7, 9, 10, 11, 12, 13, 14), (0, 1, 2, 6, 7, 8, 9, 10, 11, 12, 13, 14), None)
g6_2.add_edge((0, 1, 2, 3, 6, 7, 9, 10, 11, 12, 13, 14), (0, 1, 3, 4, 6, 7, 9, 10, 11, 12, 13, 14), None)
g6_2.add_edge((0, 1, 2, 3, 6, 7, 9, 10, 11, 12, 13, 14), (0, 2, 3, 6, 7, 8, 9, 10, 11, 12, 13, 14), None)
g6_2.add_edge((0, 1, 2, 3, 6, 7, 9, 10, 11, 12, 13, 14), (1, 2, 3, 4, 6, 7, 9, 10, 11, 12, 13, 14), None)
g6_2.add_edge((0, 1, 2, 3, 7, 8, 9, 10, 11, 12, 13, 14), (0, 1, 2, 6, 7, 8, 9, 10, 11, 12, 13, 14), None)
g6_2.add_edge((0, 1, 2, 3, 7, 8, 9, 10, 11, 12, 13, 14), (0, 1, 3, 4, 7, 8, 9, 10, 11, 12, 13, 14), None)
g6_2.add_edge((0, 1, 2, 3, 7, 8, 9, 10, 11, 12, 13, 14), (0, 2, 3, 6, 7, 8, 9, 10, 11, 12, 13, 14), None)
g6_2.add_edge((0, 1, 2, 3, 7, 8, 9, 10, 11, 12, 13, 14), (1, 2, 3, 4, 7, 8, 9, 10, 11, 12, 13, 14), None)
g6_2.add_edge((0, 1, 2, 4, 5, 6, 7, 8, 9, 10, 11, 14), (0, 1, 2, 4, 5, 6, 7, 8, 9, 11, 12, 14), None)
g6_2.add_edge((0, 1, 2, 4, 5, 6, 7, 8, 9, 10, 11, 14), (0, 1, 2, 4, 5, 6, 7, 9, 10, 11, 12, 14), None)
g6_2.add_edge((0, 1, 2, 4, 5, 6, 7, 8, 9, 10, 11, 14), (0, 1, 2, 4, 5, 7, 8, 9, 10, 11, 12, 14), None)
g6_2.add_edge((0, 1, 2, 4, 5, 6, 7, 8, 9, 10, 11, 14), (0, 1, 2, 5, 6, 7, 8, 9, 10, 11, 12, 14), None)
g6_2.add_edge((0, 1, 2, 4, 5, 6, 7, 8, 9, 10, 11, 14), (0, 1, 4, 5, 6, 7, 8, 9, 10, 11, 13, 14), None)
g6_2.add_edge((0, 1, 2, 4, 5, 6, 7, 8, 9, 10, 11, 14), (0, 2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 14), None)
g6_2.add_edge((0, 1, 2, 4, 5, 6, 7, 8, 9, 10, 11, 14), (1, 2, 4, 5, 6, 7, 8, 9, 10, 11, 13, 14), None)
g6_2.add_edge((0, 1, 2, 4, 5, 6, 7, 8, 9, 11, 12, 14), (0, 1, 2, 4, 5, 6, 7, 8, 9, 12, 13, 14), None)
g6_2.add_edge((0, 1, 2, 4, 5, 6, 7, 8, 9, 11, 12, 14), (0, 1, 2, 4, 5, 6, 7, 9, 10, 11, 12, 14), None)
g6_2.add_edge((0, 1, 2, 4, 5, 6, 7, 8, 9, 11, 12, 14), (0, 1, 2, 4, 5, 7, 8, 9, 10, 11, 12, 14), None)
g6_2.add_edge((0, 1, 2, 4, 5, 6, 7, 8, 9, 11, 12, 14), (0, 1, 2, 5, 6, 7, 8, 9, 10, 11, 12, 14), None)
g6_2.add_edge((0, 1, 2, 4, 5, 6, 7, 8, 9, 11, 12, 14), (0, 1, 4, 5, 6, 7, 8, 9, 11, 12, 13, 14), None)
g6_2.add_edge((0, 1, 2, 4, 5, 6, 7, 8, 9, 11, 12, 14), (0, 2, 3, 4, 5, 6, 7, 8, 9, 11, 12, 14), None)
g6_2.add_edge((0, 1, 2, 4, 5, 6, 7, 8, 9, 11, 12, 14), (1, 2, 4, 5, 6, 7, 8, 9, 11, 12, 13, 14), None)
g6_2.add_edge((0, 1, 2, 4, 5, 6, 7, 8, 9, 12, 13, 14), (0, 1, 2, 4, 5, 6, 7, 9, 10, 12, 13, 14), None)
g6_2.add_edge((0, 1, 2, 4, 5, 6, 7, 8, 9, 12, 13, 14), (0, 1, 2, 4, 5, 7, 8, 9, 10, 12, 13, 14), None)
g6_2.add_edge((0, 1, 2, 4, 5, 6, 7, 8, 9, 12, 13, 14), (0, 1, 2, 5, 6, 7, 8, 9, 10, 12, 13, 14), None)
g6_2.add_edge((0, 1, 2, 4, 5, 6, 7, 8, 9, 12, 13, 14), (0, 1, 4, 5, 6, 7, 8, 9, 11, 12, 13, 14), None)
g6_2.add_edge((0, 1, 2, 4, 5, 6, 7, 8, 9, 12, 13, 14), (0, 2, 3, 4, 5, 6, 7, 8, 9, 12, 13, 14), None)
g6_2.add_edge((0, 1, 2, 4, 5, 6, 7, 8, 9, 12, 13, 14), (1, 2, 4, 5, 6, 7, 8, 9, 11, 12, 13, 14), None)
g6_2.add_edge((0, 1, 2, 4, 5, 6, 7, 9, 10, 11, 12, 14), (0, 1, 2, 4, 5, 6, 7, 9, 10, 12, 13, 14), None)
g6_2.add_edge((0, 1, 2, 4, 5, 6, 7, 9, 10, 11, 12, 14), (0, 1, 2, 4, 5, 6, 7, 10, 11, 12, 13, 14), None)
g6_2.add_edge((0, 1, 2, 4, 5, 6, 7, 9, 10, 11, 12, 14), (0, 1, 2, 4, 5, 7, 8, 9, 10, 11, 12, 14), None)
g6_2.add_edge((0, 1, 2, 4, 5, 6, 7, 9, 10, 11, 12, 14), (0, 1, 2, 5, 6, 7, 8, 9, 10, 11, 12, 14), None)
g6_2.add_edge((0, 1, 2, 4, 5, 6, 7, 9, 10, 11, 12, 14), (0, 1, 4, 5, 6, 7, 9, 10, 11, 12, 13, 14), None)
g6_2.add_edge((0, 1, 2, 4, 5, 6, 7, 9, 10, 11, 12, 14), (0, 2, 3, 4, 5, 6, 7, 9, 10, 11, 12, 14), None)
g6_2.add_edge((0, 1, 2, 4, 5, 6, 7, 9, 10, 11, 12, 14), (1, 2, 4, 5, 6, 7, 9, 10, 11, 12, 13, 14), None)
g6_2.add_edge((0, 1, 2, 4, 5, 6, 7, 9, 10, 12, 13, 14), (0, 1, 2, 4, 5, 6, 7, 10, 11, 12, 13, 14), None)
g6_2.add_edge((0, 1, 2, 4, 5, 6, 7, 9, 10, 12, 13, 14), (0, 1, 2, 4, 5, 7, 8, 9, 10, 12, 13, 14), None)
g6_2.add_edge((0, 1, 2, 4, 5, 6, 7, 9, 10, 12, 13, 14), (0, 1, 2, 5, 6, 7, 8, 9, 10, 12, 13, 14), None)
g6_2.add_edge((0, 1, 2, 4, 5, 6, 7, 9, 10, 12, 13, 14), (0, 1, 4, 5, 6, 7, 9, 10, 11, 12, 13, 14), None)
g6_2.add_edge((0, 1, 2, 4, 5, 6, 7, 9, 10, 12, 13, 14), (0, 2, 3, 4, 5, 6, 7, 9, 10, 12, 13, 14), None)
g6_2.add_edge((0, 1, 2, 4, 5, 6, 7, 9, 10, 12, 13, 14), (1, 2, 4, 5, 6, 7, 9, 10, 11, 12, 13, 14), None)
g6_2.add_edge((0, 1, 2, 4, 5, 6, 7, 10, 11, 12, 13, 14), (0, 1, 2, 4, 5, 7, 8, 10, 11, 12, 13, 14), None)
g6_2.add_edge((0, 1, 2, 4, 5, 6, 7, 10, 11, 12, 13, 14), (0, 1, 2, 5, 6, 7, 8, 10, 11, 12, 13, 14), None)
g6_2.add_edge((0, 1, 2, 4, 5, 6, 7, 10, 11, 12, 13, 14), (0, 1, 4, 5, 6, 7, 9, 10, 11, 12, 13, 14), None)
g6_2.add_edge((0, 1, 2, 4, 5, 6, 7, 10, 11, 12, 13, 14), (0, 2, 3, 4, 5, 6, 7, 10, 11, 12, 13, 14), None)
g6_2.add_edge((0, 1, 2, 4, 5, 6, 7, 10, 11, 12, 13, 14), (1, 2, 4, 5, 6, 7, 9, 10, 11, 12, 13, 14), None)
g6_2.add_edge((0, 1, 2, 4, 5, 7, 8, 9, 10, 11, 12, 14), (0, 1, 2, 4, 5, 7, 8, 9, 10, 12, 13, 14), None)
g6_2.add_edge((0, 1, 2, 4, 5, 7, 8, 9, 10, 11, 12, 14), (0, 1, 2, 4, 5, 7, 8, 10, 11, 12, 13, 14), None)
g6_2.add_edge((0, 1, 2, 4, 5, 7, 8, 9, 10, 11, 12, 14), (0, 1, 2, 4, 5, 8, 9, 10, 11, 12, 13, 14), None)
g6_2.add_edge((0, 1, 2, 4, 5, 7, 8, 9, 10, 11, 12, 14), (0, 1, 2, 5, 6, 7, 8, 9, 10, 11, 12, 14), None)
g6_2.add_edge((0, 1, 2, 4, 5, 7, 8, 9, 10, 11, 12, 14), (0, 1, 4, 5, 7, 8, 9, 10, 11, 12, 13, 14), None)
g6_2.add_edge((0, 1, 2, 4, 5, 7, 8, 9, 10, 11, 12, 14), (0, 2, 3, 4, 5, 7, 8, 9, 10, 11, 12, 14), None)
g6_2.add_edge((0, 1, 2, 4, 5, 7, 8, 9, 10, 11, 12, 14), (1, 2, 4, 5, 7, 8, 9, 10, 11, 12, 13, 14), None)
g6_2.add_edge((0, 1, 2, 4, 5, 7, 8, 9, 10, 12, 13, 14), (0, 1, 2, 4, 5, 7, 8, 10, 11, 12, 13, 14), None)
g6_2.add_edge((0, 1, 2, 4, 5, 7, 8, 9, 10, 12, 13, 14), (0, 1, 2, 4, 5, 8, 9, 10, 11, 12, 13, 14), None)
g6_2.add_edge((0, 1, 2, 4, 5, 7, 8, 9, 10, 12, 13, 14), (0, 1, 2, 5, 6, 7, 8, 9, 10, 12, 13, 14), None)
g6_2.add_edge((0, 1, 2, 4, 5, 7, 8, 9, 10, 12, 13, 14), (0, 1, 4, 5, 7, 8, 9, 10, 11, 12, 13, 14), None)
g6_2.add_edge((0, 1, 2, 4, 5, 7, 8, 9, 10, 12, 13, 14), (0, 2, 3, 4, 5, 7, 8, 9, 10, 12, 13, 14), None)
g6_2.add_edge((0, 1, 2, 4, 5, 7, 8, 9, 10, 12, 13, 14), (1, 2, 4, 5, 7, 8, 9, 10, 11, 12, 13, 14), None)
g6_2.add_edge((0, 1, 2, 4, 5, 7, 8, 10, 11, 12, 13, 14), (0, 1, 2, 4, 5, 8, 9, 10, 11, 12, 13, 14), None)
g6_2.add_edge((0, 1, 2, 4, 5, 7, 8, 10, 11, 12, 13, 14), (0, 1, 2, 5, 6, 7, 8, 10, 11, 12, 13, 14), None)
g6_2.add_edge((0, 1, 2, 4, 5, 7, 8, 10, 11, 12, 13, 14), (0, 1, 4, 5, 7, 8, 9, 10, 11, 12, 13, 14), None)
g6_2.add_edge((0, 1, 2, 4, 5, 7, 8, 10, 11, 12, 13, 14), (0, 2, 3, 4, 5, 7, 8, 10, 11, 12, 13, 14), None)
g6_2.add_edge((0, 1, 2, 4, 5, 7, 8, 10, 11, 12, 13, 14), (1, 2, 4, 5, 7, 8, 9, 10, 11, 12, 13, 14), None)
g6_2.add_edge((0, 1, 2, 4, 5, 8, 9, 10, 11, 12, 13, 14), (0, 1, 2, 5, 6, 8, 9, 10, 11, 12, 13, 14), None)
g6_2.add_edge((0, 1, 2, 4, 5, 8, 9, 10, 11, 12, 13, 14), (0, 1, 4, 5, 7, 8, 9, 10, 11, 12, 13, 14), None)
g6_2.add_edge((0, 1, 2, 4, 5, 8, 9, 10, 11, 12, 13, 14), (0, 2, 3, 4, 5, 8, 9, 10, 11, 12, 13, 14), None)
g6_2.add_edge((0, 1, 2, 4, 5, 8, 9, 10, 11, 12, 13, 14), (1, 2, 4, 5, 7, 8, 9, 10, 11, 12, 13, 14), None)
g6_2.add_edge((0, 1, 2, 5, 6, 7, 8, 9, 10, 11, 12, 14), (0, 1, 2, 5, 6, 7, 8, 9, 10, 12, 13, 14), None)
g6_2.add_edge((0, 1, 2, 5, 6, 7, 8, 9, 10, 11, 12, 14), (0, 1, 2, 5, 6, 7, 8, 10, 11, 12, 13, 14), None)
g6_2.add_edge((0, 1, 2, 5, 6, 7, 8, 9, 10, 11, 12, 14), (0, 1, 2, 5, 6, 8, 9, 10, 11, 12, 13, 14), None)
g6_2.add_edge((0, 1, 2, 5, 6, 7, 8, 9, 10, 11, 12, 14), (0, 1, 2, 6, 7, 8, 9, 10, 11, 12, 13, 14), None)
g6_2.add_edge((0, 1, 2, 5, 6, 7, 8, 9, 10, 11, 12, 14), (0, 1, 5, 6, 7, 8, 9, 10, 11, 12, 13, 14), None)
g6_2.add_edge((0, 1, 2, 5, 6, 7, 8, 9, 10, 11, 12, 14), (0, 2, 3, 5, 6, 7, 8, 9, 10, 11, 12, 14), None)
g6_2.add_edge((0, 1, 2, 5, 6, 7, 8, 9, 10, 11, 12, 14), (1, 2, 5, 6, 7, 8, 9, 10, 11, 12, 13, 14), None)
g6_2.add_edge((0, 1, 2, 5, 6, 7, 8, 9, 10, 12, 13, 14), (0, 1, 2, 5, 6, 7, 8, 10, 11, 12, 13, 14), None)
g6_2.add_edge((0, 1, 2, 5, 6, 7, 8, 9, 10, 12, 13, 14), (0, 1, 2, 5, 6, 8, 9, 10, 11, 12, 13, 14), None)
g6_2.add_edge((0, 1, 2, 5, 6, 7, 8, 9, 10, 12, 13, 14), (0, 1, 2, 6, 7, 8, 9, 10, 11, 12, 13, 14), None)
g6_2.add_edge((0, 1, 2, 5, 6, 7, 8, 9, 10, 12, 13, 14), (0, 1, 5, 6, 7, 8, 9, 10, 11, 12, 13, 14), None)
g6_2.add_edge((0, 1, 2, 5, 6, 7, 8, 9, 10, 12, 13, 14), (0, 2, 3, 5, 6, 7, 8, 9, 10, 12, 13, 14), None)
g6_2.add_edge((0, 1, 2, 5, 6, 7, 8, 9, 10, 12, 13, 14), (1, 2, 5, 6, 7, 8, 9, 10, 11, 12, 13, 14), None)
g6_2.add_edge((0, 1, 2, 5, 6, 7, 8, 10, 11, 12, 13, 14), (0, 1, 2, 5, 6, 8, 9, 10, 11, 12, 13, 14), None)
g6_2.add_edge((0, 1, 2, 5, 6, 7, 8, 10, 11, 12, 13, 14), (0, 1, 2, 6, 7, 8, 9, 10, 11, 12, 13, 14), None)
g6_2.add_edge((0, 1, 2, 5, 6, 7, 8, 10, 11, 12, 13, 14), (0, 1, 5, 6, 7, 8, 9, 10, 11, 12, 13, 14), None)
g6_2.add_edge((0, 1, 2, 5, 6, 7, 8, 10, 11, 12, 13, 14), (0, 2, 3, 5, 6, 7, 8, 10, 11, 12, 13, 14), None)
g6_2.add_edge((0, 1, 2, 5, 6, 7, 8, 10, 11, 12, 13, 14), (1, 2, 5, 6, 7, 8, 9, 10, 11, 12, 13, 14), None)
g6_2.add_edge((0, 1, 2, 5, 6, 8, 9, 10, 11, 12, 13, 14), (0, 1, 2, 6, 7, 8, 9, 10, 11, 12, 13, 14), None)
g6_2.add_edge((0, 1, 2, 5, 6, 8, 9, 10, 11, 12, 13, 14), (0, 1, 5, 6, 7, 8, 9, 10, 11, 12, 13, 14), None)
g6_2.add_edge((0, 1, 2, 5, 6, 8, 9, 10, 11, 12, 13, 14), (0, 2, 3, 5, 6, 8, 9, 10, 11, 12, 13, 14), None)
g6_2.add_edge((0, 1, 2, 5, 6, 8, 9, 10, 11, 12, 13, 14), (1, 2, 5, 6, 7, 8, 9, 10, 11, 12, 13, 14), None)
g6_2.add_edge((0, 1, 2, 6, 7, 8, 9, 10, 11, 12, 13, 14), (0, 1, 5, 6, 7, 8, 9, 10, 11, 12, 13, 14), None)
g6_2.add_edge((0, 1, 2, 6, 7, 8, 9, 10, 11, 12, 13, 14), (0, 2, 3, 6, 7, 8, 9, 10, 11, 12, 13, 14), None)
g6_2.add_edge((0, 1, 2, 6, 7, 8, 9, 10, 11, 12, 13, 14), (1, 2, 5, 6, 7, 8, 9, 10, 11, 12, 13, 14), None)
g6_2.add_edge((0, 1, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12), (0, 1, 3, 4, 5, 6, 7, 8, 9, 10, 12, 13), None)
g6_2.add_edge((0, 1, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12), (0, 1, 3, 4, 5, 6, 7, 8, 10, 11, 12, 13), None)
g6_2.add_edge((0, 1, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12), (0, 1, 3, 4, 5, 6, 8, 9, 10, 11, 12, 13), None)
g6_2.add_edge((0, 1, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12), (0, 1, 3, 4, 6, 7, 8, 9, 10, 11, 12, 13), None)
g6_2.add_edge((0, 1, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12), (0, 1, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13), None)
g6_2.add_edge((0, 1, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12), (0, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 14), None)
g6_2.add_edge((0, 1, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12), (1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12), None)
g6_2.add_edge((0, 1, 3, 4, 5, 6, 7, 8, 9, 10, 12, 13), (0, 1, 3, 4, 5, 6, 7, 8, 9, 10, 13, 14), None)
g6_2.add_edge((0, 1, 3, 4, 5, 6, 7, 8, 9, 10, 12, 13), (0, 1, 3, 4, 5, 6, 7, 8, 10, 11, 12, 13), None)
g6_2.add_edge((0, 1, 3, 4, 5, 6, 7, 8, 9, 10, 12, 13), (0, 1, 3, 4, 5, 6, 8, 9, 10, 11, 12, 13), None)
g6_2.add_edge((0, 1, 3, 4, 5, 6, 7, 8, 9, 10, 12, 13), (0, 1, 3, 4, 6, 7, 8, 9, 10, 11, 12, 13), None)
g6_2.add_edge((0, 1, 3, 4, 5, 6, 7, 8, 9, 10, 12, 13), (0, 1, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13), None)
g6_2.add_edge((0, 1, 3, 4, 5, 6, 7, 8, 9, 10, 12, 13), (0, 3, 4, 5, 6, 7, 8, 9, 10, 12, 13, 14), None)
g6_2.add_edge((0, 1, 3, 4, 5, 6, 7, 8, 9, 10, 12, 13), (1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 12, 13), None)
g6_2.add_edge((0, 1, 3, 4, 5, 6, 7, 8, 9, 10, 13, 14), (0, 1, 3, 4, 5, 6, 7, 8, 10, 11, 13, 14), None)
g6_2.add_edge((0, 1, 3, 4, 5, 6, 7, 8, 9, 10, 13, 14), (0, 1, 3, 4, 5, 6, 8, 9, 10, 11, 13, 14), None)
g6_2.add_edge((0, 1, 3, 4, 5, 6, 7, 8, 9, 10, 13, 14), (0, 1, 3, 4, 6, 7, 8, 9, 10, 11, 13, 14), None)
g6_2.add_edge((0, 1, 3, 4, 5, 6, 7, 8, 9, 10, 13, 14), (0, 1, 4, 5, 6, 7, 8, 9, 10, 11, 13, 14), None)
g6_2.add_edge((0, 1, 3, 4, 5, 6, 7, 8, 9, 10, 13, 14), (0, 3, 4, 5, 6, 7, 8, 9, 10, 12, 13, 14), None)
g6_2.add_edge((0, 1, 3, 4, 5, 6, 7, 8, 9, 10, 13, 14), (1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 13, 14), None)
g6_2.add_edge((0, 1, 3, 4, 5, 6, 7, 8, 10, 11, 12, 13), (0, 1, 3, 4, 5, 6, 7, 8, 10, 11, 13, 14), None)
g6_2.add_edge((0, 1, 3, 4, 5, 6, 7, 8, 10, 11, 12, 13), (0, 1, 3, 4, 5, 6, 7, 8, 11, 12, 13, 14), None)
g6_2.add_edge((0, 1, 3, 4, 5, 6, 7, 8, 10, 11, 12, 13), (0, 1, 3, 4, 5, 6, 8, 9, 10, 11, 12, 13), None)
g6_2.add_edge((0, 1, 3, 4, 5, 6, 7, 8, 10, 11, 12, 13), (0, 1, 3, 4, 6, 7, 8, 9, 10, 11, 12, 13), None)
g6_2.add_edge((0, 1, 3, 4, 5, 6, 7, 8, 10, 11, 12, 13), (0, 1, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13), None)
g6_2.add_edge((0, 1, 3, 4, 5, 6, 7, 8, 10, 11, 12, 13), (0, 3, 4, 5, 6, 7, 8, 10, 11, 12, 13, 14), None)
g6_2.add_edge((0, 1, 3, 4, 5, 6, 7, 8, 10, 11, 12, 13), (1, 2, 3, 4, 5, 6, 7, 8, 10, 11, 12, 13), None)
g6_2.add_edge((0, 1, 3, 4, 5, 6, 7, 8, 10, 11, 13, 14), (0, 1, 3, 4, 5, 6, 7, 8, 11, 12, 13, 14), None)
g6_2.add_edge((0, 1, 3, 4, 5, 6, 7, 8, 10, 11, 13, 14), (0, 1, 3, 4, 5, 6, 8, 9, 10, 11, 13, 14), None)
g6_2.add_edge((0, 1, 3, 4, 5, 6, 7, 8, 10, 11, 13, 14), (0, 1, 3, 4, 6, 7, 8, 9, 10, 11, 13, 14), None)
g6_2.add_edge((0, 1, 3, 4, 5, 6, 7, 8, 10, 11, 13, 14), (0, 1, 4, 5, 6, 7, 8, 9, 10, 11, 13, 14), None)
g6_2.add_edge((0, 1, 3, 4, 5, 6, 7, 8, 10, 11, 13, 14), (0, 3, 4, 5, 6, 7, 8, 10, 11, 12, 13, 14), None)
g6_2.add_edge((0, 1, 3, 4, 5, 6, 7, 8, 10, 11, 13, 14), (1, 2, 3, 4, 5, 6, 7, 8, 10, 11, 13, 14), None)
g6_2.add_edge((0, 1, 3, 4, 5, 6, 7, 8, 11, 12, 13, 14), (0, 1, 3, 4, 5, 6, 8, 9, 11, 12, 13, 14), None)
g6_2.add_edge((0, 1, 3, 4, 5, 6, 7, 8, 11, 12, 13, 14), (0, 1, 3, 4, 6, 7, 8, 9, 11, 12, 13, 14), None)
g6_2.add_edge((0, 1, 3, 4, 5, 6, 7, 8, 11, 12, 13, 14), (0, 1, 4, 5, 6, 7, 8, 9, 11, 12, 13, 14), None)
g6_2.add_edge((0, 1, 3, 4, 5, 6, 7, 8, 11, 12, 13, 14), (0, 3, 4, 5, 6, 7, 8, 10, 11, 12, 13, 14), None)
g6_2.add_edge((0, 1, 3, 4, 5, 6, 7, 8, 11, 12, 13, 14), (1, 2, 3, 4, 5, 6, 7, 8, 11, 12, 13, 14), None)
g6_2.add_edge((0, 1, 3, 4, 5, 6, 8, 9, 10, 11, 12, 13), (0, 1, 3, 4, 5, 6, 8, 9, 10, 11, 13, 14), None)
g6_2.add_edge((0, 1, 3, 4, 5, 6, 8, 9, 10, 11, 12, 13), (0, 1, 3, 4, 5, 6, 8, 9, 11, 12, 13, 14), None)
g6_2.add_edge((0, 1, 3, 4, 5, 6, 8, 9, 10, 11, 12, 13), (0, 1, 3, 4, 5, 6, 9, 10, 11, 12, 13, 14), None)
g6_2.add_edge((0, 1, 3, 4, 5, 6, 8, 9, 10, 11, 12, 13), (0, 1, 3, 4, 6, 7, 8, 9, 10, 11, 12, 13), None)
g6_2.add_edge((0, 1, 3, 4, 5, 6, 8, 9, 10, 11, 12, 13), (0, 1, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13), None)
g6_2.add_edge((0, 1, 3, 4, 5, 6, 8, 9, 10, 11, 12, 13), (0, 3, 4, 5, 6, 8, 9, 10, 11, 12, 13, 14), None)
g6_2.add_edge((0, 1, 3, 4, 5, 6, 8, 9, 10, 11, 12, 13), (1, 2, 3, 4, 5, 6, 8, 9, 10, 11, 12, 13), None)
g6_2.add_edge((0, 1, 3, 4, 5, 6, 8, 9, 10, 11, 13, 14), (0, 1, 3, 4, 5, 6, 8, 9, 11, 12, 13, 14), None)
g6_2.add_edge((0, 1, 3, 4, 5, 6, 8, 9, 10, 11, 13, 14), (0, 1, 3, 4, 5, 6, 9, 10, 11, 12, 13, 14), None)
g6_2.add_edge((0, 1, 3, 4, 5, 6, 8, 9, 10, 11, 13, 14), (0, 1, 3, 4, 6, 7, 8, 9, 10, 11, 13, 14), None)
g6_2.add_edge((0, 1, 3, 4, 5, 6, 8, 9, 10, 11, 13, 14), (0, 1, 4, 5, 6, 7, 8, 9, 10, 11, 13, 14), None)
g6_2.add_edge((0, 1, 3, 4, 5, 6, 8, 9, 10, 11, 13, 14), (0, 3, 4, 5, 6, 8, 9, 10, 11, 12, 13, 14), None)
g6_2.add_edge((0, 1, 3, 4, 5, 6, 8, 9, 10, 11, 13, 14), (1, 2, 3, 4, 5, 6, 8, 9, 10, 11, 13, 14), None)
g6_2.add_edge((0, 1, 3, 4, 5, 6, 8, 9, 11, 12, 13, 14), (0, 1, 3, 4, 5, 6, 9, 10, 11, 12, 13, 14), None)
g6_2.add_edge((0, 1, 3, 4, 5, 6, 8, 9, 11, 12, 13, 14), (0, 1, 3, 4, 6, 7, 8, 9, 11, 12, 13, 14), None)
g6_2.add_edge((0, 1, 3, 4, 5, 6, 8, 9, 11, 12, 13, 14), (0, 1, 4, 5, 6, 7, 8, 9, 11, 12, 13, 14), None)
g6_2.add_edge((0, 1, 3, 4, 5, 6, 8, 9, 11, 12, 13, 14), (0, 3, 4, 5, 6, 8, 9, 10, 11, 12, 13, 14), None)
g6_2.add_edge((0, 1, 3, 4, 5, 6, 8, 9, 11, 12, 13, 14), (1, 2, 3, 4, 5, 6, 8, 9, 11, 12, 13, 14), None)
g6_2.add_edge((0, 1, 3, 4, 5, 6, 9, 10, 11, 12, 13, 14), (0, 1, 3, 4, 6, 7, 9, 10, 11, 12, 13, 14), None)
g6_2.add_edge((0, 1, 3, 4, 5, 6, 9, 10, 11, 12, 13, 14), (0, 1, 4, 5, 6, 7, 9, 10, 11, 12, 13, 14), None)
g6_2.add_edge((0, 1, 3, 4, 5, 6, 9, 10, 11, 12, 13, 14), (0, 3, 4, 5, 6, 8, 9, 10, 11, 12, 13, 14), None)
g6_2.add_edge((0, 1, 3, 4, 5, 6, 9, 10, 11, 12, 13, 14), (1, 2, 3, 4, 5, 6, 9, 10, 11, 12, 13, 14), None)
g6_2.add_edge((0, 1, 3, 4, 6, 7, 8, 9, 10, 11, 12, 13), (0, 1, 3, 4, 6, 7, 8, 9, 10, 11, 13, 14), None)
g6_2.add_edge((0, 1, 3, 4, 6, 7, 8, 9, 10, 11, 12, 13), (0, 1, 3, 4, 6, 7, 8, 9, 11, 12, 13, 14), None)
g6_2.add_edge((0, 1, 3, 4, 6, 7, 8, 9, 10, 11, 12, 13), (0, 1, 3, 4, 6, 7, 9, 10, 11, 12, 13, 14), None)
g6_2.add_edge((0, 1, 3, 4, 6, 7, 8, 9, 10, 11, 12, 13), (0, 1, 3, 4, 7, 8, 9, 10, 11, 12, 13, 14), None)
g6_2.add_edge((0, 1, 3, 4, 6, 7, 8, 9, 10, 11, 12, 13), (0, 1, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13), None)
g6_2.add_edge((0, 1, 3, 4, 6, 7, 8, 9, 10, 11, 12, 13), (0, 3, 4, 6, 7, 8, 9, 10, 11, 12, 13, 14), None)
g6_2.add_edge((0, 1, 3, 4, 6, 7, 8, 9, 10, 11, 12, 13), (1, 2, 3, 4, 6, 7, 8, 9, 10, 11, 12, 13), None)
g6_2.add_edge((0, 1, 3, 4, 6, 7, 8, 9, 10, 11, 13, 14), (0, 1, 3, 4, 6, 7, 8, 9, 11, 12, 13, 14), None)
g6_2.add_edge((0, 1, 3, 4, 6, 7, 8, 9, 10, 11, 13, 14), (0, 1, 3, 4, 6, 7, 9, 10, 11, 12, 13, 14), None)
g6_2.add_edge((0, 1, 3, 4, 6, 7, 8, 9, 10, 11, 13, 14), (0, 1, 3, 4, 7, 8, 9, 10, 11, 12, 13, 14), None)
g6_2.add_edge((0, 1, 3, 4, 6, 7, 8, 9, 10, 11, 13, 14), (0, 1, 4, 5, 6, 7, 8, 9, 10, 11, 13, 14), None)
g6_2.add_edge((0, 1, 3, 4, 6, 7, 8, 9, 10, 11, 13, 14), (0, 3, 4, 6, 7, 8, 9, 10, 11, 12, 13, 14), None)
g6_2.add_edge((0, 1, 3, 4, 6, 7, 8, 9, 10, 11, 13, 14), (1, 2, 3, 4, 6, 7, 8, 9, 10, 11, 13, 14), None)
g6_2.add_edge((0, 1, 3, 4, 6, 7, 8, 9, 11, 12, 13, 14), (0, 1, 3, 4, 6, 7, 9, 10, 11, 12, 13, 14), None)
g6_2.add_edge((0, 1, 3, 4, 6, 7, 8, 9, 11, 12, 13, 14), (0, 1, 3, 4, 7, 8, 9, 10, 11, 12, 13, 14), None)
g6_2.add_edge((0, 1, 3, 4, 6, 7, 8, 9, 11, 12, 13, 14), (0, 1, 4, 5, 6, 7, 8, 9, 11, 12, 13, 14), None)
g6_2.add_edge((0, 1, 3, 4, 6, 7, 8, 9, 11, 12, 13, 14), (0, 3, 4, 6, 7, 8, 9, 10, 11, 12, 13, 14), None)
g6_2.add_edge((0, 1, 3, 4, 6, 7, 8, 9, 11, 12, 13, 14), (1, 2, 3, 4, 6, 7, 8, 9, 11, 12, 13, 14), None)
g6_2.add_edge((0, 1, 3, 4, 6, 7, 9, 10, 11, 12, 13, 14), (0, 1, 3, 4, 7, 8, 9, 10, 11, 12, 13, 14), None)
g6_2.add_edge((0, 1, 3, 4, 6, 7, 9, 10, 11, 12, 13, 14), (0, 1, 4, 5, 6, 7, 9, 10, 11, 12, 13, 14), None)
g6_2.add_edge((0, 1, 3, 4, 6, 7, 9, 10, 11, 12, 13, 14), (0, 3, 4, 6, 7, 8, 9, 10, 11, 12, 13, 14), None)
g6_2.add_edge((0, 1, 3, 4, 6, 7, 9, 10, 11, 12, 13, 14), (1, 2, 3, 4, 6, 7, 9, 10, 11, 12, 13, 14), None)
g6_2.add_edge((0, 1, 3, 4, 7, 8, 9, 10, 11, 12, 13, 14), (0, 1, 4, 5, 7, 8, 9, 10, 11, 12, 13, 14), None)
g6_2.add_edge((0, 1, 3, 4, 7, 8, 9, 10, 11, 12, 13, 14), (0, 3, 4, 6, 7, 8, 9, 10, 11, 12, 13, 14), None)
g6_2.add_edge((0, 1, 3, 4, 7, 8, 9, 10, 11, 12, 13, 14), (1, 2, 3, 4, 7, 8, 9, 10, 11, 12, 13, 14), None)
g6_2.add_edge((0, 1, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13), (0, 1, 4, 5, 6, 7, 8, 9, 10, 11, 13, 14), None)
g6_2.add_edge((0, 1, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13), (0, 1, 4, 5, 6, 7, 8, 9, 11, 12, 13, 14), None)
g6_2.add_edge((0, 1, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13), (0, 1, 4, 5, 6, 7, 9, 10, 11, 12, 13, 14), None)
g6_2.add_edge((0, 1, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13), (0, 1, 4, 5, 7, 8, 9, 10, 11, 12, 13, 14), None)
g6_2.add_edge((0, 1, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13), (0, 1, 5, 6, 7, 8, 9, 10, 11, 12, 13, 14), None)
g6_2.add_edge((0, 1, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13), (0, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13, 14), None)
g6_2.add_edge((0, 1, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13), (1, 2, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13), None)
g6_2.add_edge((0, 1, 4, 5, 6, 7, 8, 9, 10, 11, 13, 14), (0, 1, 4, 5, 6, 7, 8, 9, 11, 12, 13, 14), None)
g6_2.add_edge((0, 1, 4, 5, 6, 7, 8, 9, 10, 11, 13, 14), (0, 1, 4, 5, 6, 7, 9, 10, 11, 12, 13, 14), None)
g6_2.add_edge((0, 1, 4, 5, 6, 7, 8, 9, 10, 11, 13, 14), (0, 1, 4, 5, 7, 8, 9, 10, 11, 12, 13, 14), None)
g6_2.add_edge((0, 1, 4, 5, 6, 7, 8, 9, 10, 11, 13, 14), (0, 1, 5, 6, 7, 8, 9, 10, 11, 12, 13, 14), None)
g6_2.add_edge((0, 1, 4, 5, 6, 7, 8, 9, 10, 11, 13, 14), (0, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13, 14), None)
g6_2.add_edge((0, 1, 4, 5, 6, 7, 8, 9, 10, 11, 13, 14), (1, 2, 4, 5, 6, 7, 8, 9, 10, 11, 13, 14), None)
g6_2.add_edge((0, 1, 4, 5, 6, 7, 8, 9, 11, 12, 13, 14), (0, 1, 4, 5, 6, 7, 9, 10, 11, 12, 13, 14), None)
g6_2.add_edge((0, 1, 4, 5, 6, 7, 8, 9, 11, 12, 13, 14), (0, 1, 4, 5, 7, 8, 9, 10, 11, 12, 13, 14), None)
g6_2.add_edge((0, 1, 4, 5, 6, 7, 8, 9, 11, 12, 13, 14), (0, 1, 5, 6, 7, 8, 9, 10, 11, 12, 13, 14), None)
g6_2.add_edge((0, 1, 4, 5, 6, 7, 8, 9, 11, 12, 13, 14), (0, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13, 14), None)
g6_2.add_edge((0, 1, 4, 5, 6, 7, 8, 9, 11, 12, 13, 14), (1, 2, 4, 5, 6, 7, 8, 9, 11, 12, 13, 14), None)
g6_2.add_edge((0, 1, 4, 5, 6, 7, 9, 10, 11, 12, 13, 14), (0, 1, 4, 5, 7, 8, 9, 10, 11, 12, 13, 14), None)
g6_2.add_edge((0, 1, 4, 5, 6, 7, 9, 10, 11, 12, 13, 14), (0, 1, 5, 6, 7, 8, 9, 10, 11, 12, 13, 14), None)
g6_2.add_edge((0, 1, 4, 5, 6, 7, 9, 10, 11, 12, 13, 14), (0, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13, 14), None)
g6_2.add_edge((0, 1, 4, 5, 6, 7, 9, 10, 11, 12, 13, 14), (1, 2, 4, 5, 6, 7, 9, 10, 11, 12, 13, 14), None)
g6_2.add_edge((0, 1, 4, 5, 7, 8, 9, 10, 11, 12, 13, 14), (0, 1, 5, 6, 7, 8, 9, 10, 11, 12, 13, 14), None)
g6_2.add_edge((0, 1, 4, 5, 7, 8, 9, 10, 11, 12, 13, 14), (0, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13, 14), None)
g6_2.add_edge((0, 1, 4, 5, 7, 8, 9, 10, 11, 12, 13, 14), (1, 2, 4, 5, 7, 8, 9, 10, 11, 12, 13, 14), None)
g6_2.add_edge((0, 1, 5, 6, 7, 8, 9, 10, 11, 12, 13, 14), (0, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13, 14), None)
g6_2.add_edge((0, 1, 5, 6, 7, 8, 9, 10, 11, 12, 13, 14), (1, 2, 5, 6, 7, 8, 9, 10, 11, 12, 13, 14), None)
g6_2.add_edge((0, 2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 14), (0, 2, 3, 4, 5, 6, 7, 8, 9, 11, 12, 14), None)
g6_2.add_edge((0, 2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 14), (0, 2, 3, 4, 5, 6, 7, 9, 10, 11, 12, 14), None)
g6_2.add_edge((0, 2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 14), (0, 2, 3, 4, 5, 7, 8, 9, 10, 11, 12, 14), None)
g6_2.add_edge((0, 2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 14), (0, 2, 3, 5, 6, 7, 8, 9, 10, 11, 12, 14), None)
g6_2.add_edge((0, 2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 14), (0, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 14), None)
g6_2.add_edge((0, 2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 14), (2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 13, 14), None)
g6_2.add_edge((0, 2, 3, 4, 5, 6, 7, 8, 9, 11, 12, 14), (0, 2, 3, 4, 5, 6, 7, 8, 9, 12, 13, 14), None)
g6_2.add_edge((0, 2, 3, 4, 5, 6, 7, 8, 9, 11, 12, 14), (0, 2, 3, 4, 5, 6, 7, 9, 10, 11, 12, 14), None)
g6_2.add_edge((0, 2, 3, 4, 5, 6, 7, 8, 9, 11, 12, 14), (0, 2, 3, 4, 5, 7, 8, 9, 10, 11, 12, 14), None)
g6_2.add_edge((0, 2, 3, 4, 5, 6, 7, 8, 9, 11, 12, 14), (0, 2, 3, 5, 6, 7, 8, 9, 10, 11, 12, 14), None)
g6_2.add_edge((0, 2, 3, 4, 5, 6, 7, 8, 9, 11, 12, 14), (0, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 14), None)
g6_2.add_edge((0, 2, 3, 4, 5, 6, 7, 8, 9, 11, 12, 14), (2, 3, 4, 5, 6, 7, 8, 9, 11, 12, 13, 14), None)
g6_2.add_edge((0, 2, 3, 4, 5, 6, 7, 8, 9, 12, 13, 14), (0, 2, 3, 4, 5, 6, 7, 9, 10, 12, 13, 14), None)
g6_2.add_edge((0, 2, 3, 4, 5, 6, 7, 8, 9, 12, 13, 14), (0, 2, 3, 4, 5, 7, 8, 9, 10, 12, 13, 14), None)
g6_2.add_edge((0, 2, 3, 4, 5, 6, 7, 8, 9, 12, 13, 14), (0, 2, 3, 5, 6, 7, 8, 9, 10, 12, 13, 14), None)
g6_2.add_edge((0, 2, 3, 4, 5, 6, 7, 8, 9, 12, 13, 14), (0, 3, 4, 5, 6, 7, 8, 9, 10, 12, 13, 14), None)
g6_2.add_edge((0, 2, 3, 4, 5, 6, 7, 8, 9, 12, 13, 14), (2, 3, 4, 5, 6, 7, 8, 9, 11, 12, 13, 14), None)
g6_2.add_edge((0, 2, 3, 4, 5, 6, 7, 9, 10, 11, 12, 14), (0, 2, 3, 4, 5, 6, 7, 9, 10, 12, 13, 14), None)
g6_2.add_edge((0, 2, 3, 4, 5, 6, 7, 9, 10, 11, 12, 14), (0, 2, 3, 4, 5, 6, 7, 10, 11, 12, 13, 14), None)
g6_2.add_edge((0, 2, 3, 4, 5, 6, 7, 9, 10, 11, 12, 14), (0, 2, 3, 4, 5, 7, 8, 9, 10, 11, 12, 14), None)
g6_2.add_edge((0, 2, 3, 4, 5, 6, 7, 9, 10, 11, 12, 14), (0, 2, 3, 5, 6, 7, 8, 9, 10, 11, 12, 14), None)
g6_2.add_edge((0, 2, 3, 4, 5, 6, 7, 9, 10, 11, 12, 14), (0, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 14), None)
g6_2.add_edge((0, 2, 3, 4, 5, 6, 7, 9, 10, 11, 12, 14), (2, 3, 4, 5, 6, 7, 9, 10, 11, 12, 13, 14), None)
g6_2.add_edge((0, 2, 3, 4, 5, 6, 7, 9, 10, 12, 13, 14), (0, 2, 3, 4, 5, 6, 7, 10, 11, 12, 13, 14), None)
g6_2.add_edge((0, 2, 3, 4, 5, 6, 7, 9, 10, 12, 13, 14), (0, 2, 3, 4, 5, 7, 8, 9, 10, 12, 13, 14), None)
g6_2.add_edge((0, 2, 3, 4, 5, 6, 7, 9, 10, 12, 13, 14), (0, 2, 3, 5, 6, 7, 8, 9, 10, 12, 13, 14), None)
g6_2.add_edge((0, 2, 3, 4, 5, 6, 7, 9, 10, 12, 13, 14), (0, 3, 4, 5, 6, 7, 8, 9, 10, 12, 13, 14), None)
g6_2.add_edge((0, 2, 3, 4, 5, 6, 7, 9, 10, 12, 13, 14), (2, 3, 4, 5, 6, 7, 9, 10, 11, 12, 13, 14), None)
g6_2.add_edge((0, 2, 3, 4, 5, 6, 7, 10, 11, 12, 13, 14), (0, 2, 3, 4, 5, 7, 8, 10, 11, 12, 13, 14), None)
g6_2.add_edge((0, 2, 3, 4, 5, 6, 7, 10, 11, 12, 13, 14), (0, 2, 3, 5, 6, 7, 8, 10, 11, 12, 13, 14), None)
g6_2.add_edge((0, 2, 3, 4, 5, 6, 7, 10, 11, 12, 13, 14), (0, 3, 4, 5, 6, 7, 8, 10, 11, 12, 13, 14), None)
g6_2.add_edge((0, 2, 3, 4, 5, 6, 7, 10, 11, 12, 13, 14), (2, 3, 4, 5, 6, 7, 9, 10, 11, 12, 13, 14), None)
g6_2.add_edge((0, 2, 3, 4, 5, 7, 8, 9, 10, 11, 12, 14), (0, 2, 3, 4, 5, 7, 8, 9, 10, 12, 13, 14), None)
g6_2.add_edge((0, 2, 3, 4, 5, 7, 8, 9, 10, 11, 12, 14), (0, 2, 3, 4, 5, 7, 8, 10, 11, 12, 13, 14), None)
g6_2.add_edge((0, 2, 3, 4, 5, 7, 8, 9, 10, 11, 12, 14), (0, 2, 3, 4, 5, 8, 9, 10, 11, 12, 13, 14), None)
g6_2.add_edge((0, 2, 3, 4, 5, 7, 8, 9, 10, 11, 12, 14), (0, 2, 3, 5, 6, 7, 8, 9, 10, 11, 12, 14), None)
g6_2.add_edge((0, 2, 3, 4, 5, 7, 8, 9, 10, 11, 12, 14), (0, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 14), None)
g6_2.add_edge((0, 2, 3, 4, 5, 7, 8, 9, 10, 11, 12, 14), (2, 3, 4, 5, 7, 8, 9, 10, 11, 12, 13, 14), None)
g6_2.add_edge((0, 2, 3, 4, 5, 7, 8, 9, 10, 12, 13, 14), (0, 2, 3, 4, 5, 7, 8, 10, 11, 12, 13, 14), None)
g6_2.add_edge((0, 2, 3, 4, 5, 7, 8, 9, 10, 12, 13, 14), (0, 2, 3, 4, 5, 8, 9, 10, 11, 12, 13, 14), None)
g6_2.add_edge((0, 2, 3, 4, 5, 7, 8, 9, 10, 12, 13, 14), (0, 2, 3, 5, 6, 7, 8, 9, 10, 12, 13, 14), None)
g6_2.add_edge((0, 2, 3, 4, 5, 7, 8, 9, 10, 12, 13, 14), (0, 3, 4, 5, 6, 7, 8, 9, 10, 12, 13, 14), None)
g6_2.add_edge((0, 2, 3, 4, 5, 7, 8, 9, 10, 12, 13, 14), (2, 3, 4, 5, 7, 8, 9, 10, 11, 12, 13, 14), None)
g6_2.add_edge((0, 2, 3, 4, 5, 7, 8, 10, 11, 12, 13, 14), (0, 2, 3, 4, 5, 8, 9, 10, 11, 12, 13, 14), None)
g6_2.add_edge((0, 2, 3, 4, 5, 7, 8, 10, 11, 12, 13, 14), (0, 2, 3, 5, 6, 7, 8, 10, 11, 12, 13, 14), None)
g6_2.add_edge((0, 2, 3, 4, 5, 7, 8, 10, 11, 12, 13, 14), (0, 3, 4, 5, 6, 7, 8, 10, 11, 12, 13, 14), None)
g6_2.add_edge((0, 2, 3, 4, 5, 7, 8, 10, 11, 12, 13, 14), (2, 3, 4, 5, 7, 8, 9, 10, 11, 12, 13, 14), None)
g6_2.add_edge((0, 2, 3, 4, 5, 8, 9, 10, 11, 12, 13, 14), (0, 2, 3, 5, 6, 8, 9, 10, 11, 12, 13, 14), None)
g6_2.add_edge((0, 2, 3, 4, 5, 8, 9, 10, 11, 12, 13, 14), (0, 3, 4, 5, 6, 8, 9, 10, 11, 12, 13, 14), None)
g6_2.add_edge((0, 2, 3, 4, 5, 8, 9, 10, 11, 12, 13, 14), (2, 3, 4, 5, 7, 8, 9, 10, 11, 12, 13, 14), None)
g6_2.add_edge((0, 2, 3, 5, 6, 7, 8, 9, 10, 11, 12, 14), (0, 2, 3, 5, 6, 7, 8, 9, 10, 12, 13, 14), None)
g6_2.add_edge((0, 2, 3, 5, 6, 7, 8, 9, 10, 11, 12, 14), (0, 2, 3, 5, 6, 7, 8, 10, 11, 12, 13, 14), None)
g6_2.add_edge((0, 2, 3, 5, 6, 7, 8, 9, 10, 11, 12, 14), (0, 2, 3, 5, 6, 8, 9, 10, 11, 12, 13, 14), None)
g6_2.add_edge((0, 2, 3, 5, 6, 7, 8, 9, 10, 11, 12, 14), (0, 2, 3, 6, 7, 8, 9, 10, 11, 12, 13, 14), None)
g6_2.add_edge((0, 2, 3, 5, 6, 7, 8, 9, 10, 11, 12, 14), (0, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 14), None)
g6_2.add_edge((0, 2, 3, 5, 6, 7, 8, 9, 10, 11, 12, 14), (2, 3, 5, 6, 7, 8, 9, 10, 11, 12, 13, 14), None)
g6_2.add_edge((0, 2, 3, 5, 6, 7, 8, 9, 10, 12, 13, 14), (0, 2, 3, 5, 6, 7, 8, 10, 11, 12, 13, 14), None)
g6_2.add_edge((0, 2, 3, 5, 6, 7, 8, 9, 10, 12, 13, 14), (0, 2, 3, 5, 6, 8, 9, 10, 11, 12, 13, 14), None)
g6_2.add_edge((0, 2, 3, 5, 6, 7, 8, 9, 10, 12, 13, 14), (0, 2, 3, 6, 7, 8, 9, 10, 11, 12, 13, 14), None)
g6_2.add_edge((0, 2, 3, 5, 6, 7, 8, 9, 10, 12, 13, 14), (0, 3, 4, 5, 6, 7, 8, 9, 10, 12, 13, 14), None)
g6_2.add_edge((0, 2, 3, 5, 6, 7, 8, 9, 10, 12, 13, 14), (2, 3, 5, 6, 7, 8, 9, 10, 11, 12, 13, 14), None)
g6_2.add_edge((0, 2, 3, 5, 6, 7, 8, 10, 11, 12, 13, 14), (0, 2, 3, 5, 6, 8, 9, 10, 11, 12, 13, 14), None)
g6_2.add_edge((0, 2, 3, 5, 6, 7, 8, 10, 11, 12, 13, 14), (0, 2, 3, 6, 7, 8, 9, 10, 11, 12, 13, 14), None)
g6_2.add_edge((0, 2, 3, 5, 6, 7, 8, 10, 11, 12, 13, 14), (0, 3, 4, 5, 6, 7, 8, 10, 11, 12, 13, 14), None)
g6_2.add_edge((0, 2, 3, 5, 6, 7, 8, 10, 11, 12, 13, 14), (2, 3, 5, 6, 7, 8, 9, 10, 11, 12, 13, 14), None)
g6_2.add_edge((0, 2, 3, 5, 6, 8, 9, 10, 11, 12, 13, 14), (0, 2, 3, 6, 7, 8, 9, 10, 11, 12, 13, 14), None)
g6_2.add_edge((0, 2, 3, 5, 6, 8, 9, 10, 11, 12, 13, 14), (0, 3, 4, 5, 6, 8, 9, 10, 11, 12, 13, 14), None)
g6_2.add_edge((0, 2, 3, 5, 6, 8, 9, 10, 11, 12, 13, 14), (2, 3, 5, 6, 7, 8, 9, 10, 11, 12, 13, 14), None)
g6_2.add_edge((0, 2, 3, 6, 7, 8, 9, 10, 11, 12, 13, 14), (0, 3, 4, 6, 7, 8, 9, 10, 11, 12, 13, 14), None)
g6_2.add_edge((0, 2, 3, 6, 7, 8, 9, 10, 11, 12, 13, 14), (2, 3, 5, 6, 7, 8, 9, 10, 11, 12, 13, 14), None)
g6_2.add_edge((0, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 14), (0, 3, 4, 5, 6, 7, 8, 9, 10, 12, 13, 14), None)
g6_2.add_edge((0, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 14), (0, 3, 4, 5, 6, 7, 8, 10, 11, 12, 13, 14), None)
g6_2.add_edge((0, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 14), (0, 3, 4, 5, 6, 8, 9, 10, 11, 12, 13, 14), None)
g6_2.add_edge((0, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 14), (0, 3, 4, 6, 7, 8, 9, 10, 11, 12, 13, 14), None)
g6_2.add_edge((0, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 14), (0, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13, 14), None)
g6_2.add_edge((0, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 14), (3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13, 14), None)
g6_2.add_edge((0, 3, 4, 5, 6, 7, 8, 9, 10, 12, 13, 14), (0, 3, 4, 5, 6, 7, 8, 10, 11, 12, 13, 14), None)
g6_2.add_edge((0, 3, 4, 5, 6, 7, 8, 9, 10, 12, 13, 14), (0, 3, 4, 5, 6, 8, 9, 10, 11, 12, 13, 14), None)
g6_2.add_edge((0, 3, 4, 5, 6, 7, 8, 9, 10, 12, 13, 14), (0, 3, 4, 6, 7, 8, 9, 10, 11, 12, 13, 14), None)
g6_2.add_edge((0, 3, 4, 5, 6, 7, 8, 9, 10, 12, 13, 14), (0, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13, 14), None)
g6_2.add_edge((0, 3, 4, 5, 6, 7, 8, 9, 10, 12, 13, 14), (3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13, 14), None)
g6_2.add_edge((0, 3, 4, 5, 6, 7, 8, 10, 11, 12, 13, 14), (0, 3, 4, 5, 6, 8, 9, 10, 11, 12, 13, 14), None)
g6_2.add_edge((0, 3, 4, 5, 6, 7, 8, 10, 11, 12, 13, 14), (0, 3, 4, 6, 7, 8, 9, 10, 11, 12, 13, 14), None)
g6_2.add_edge((0, 3, 4, 5, 6, 7, 8, 10, 11, 12, 13, 14), (0, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13, 14), None)
g6_2.add_edge((0, 3, 4, 5, 6, 7, 8, 10, 11, 12, 13, 14), (3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13, 14), None)
g6_2.add_edge((0, 3, 4, 5, 6, 8, 9, 10, 11, 12, 13, 14), (0, 3, 4, 6, 7, 8, 9, 10, 11, 12, 13, 14), None)
g6_2.add_edge((0, 3, 4, 5, 6, 8, 9, 10, 11, 12, 13, 14), (0, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13, 14), None)
g6_2.add_edge((0, 3, 4, 5, 6, 8, 9, 10, 11, 12, 13, 14), (3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13, 14), None)
g6_2.add_edge((0, 3, 4, 6, 7, 8, 9, 10, 11, 12, 13, 14), (0, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13, 14), None)
g6_2.add_edge((0, 3, 4, 6, 7, 8, 9, 10, 11, 12, 13, 14), (3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13, 14), None)
g6_2.add_edge((0, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13, 14), (3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13, 14), None)
g6_2.add_edge((1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12), (1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 12, 13), None)
g6_2.add_edge((1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12), (1, 2, 3, 4, 5, 6, 7, 8, 10, 11, 12, 13), None)
g6_2.add_edge((1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12), (1, 2, 3, 4, 5, 6, 8, 9, 10, 11, 12, 13), None)
g6_2.add_edge((1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12), (1, 2, 3, 4, 6, 7, 8, 9, 10, 11, 12, 13), None)
g6_2.add_edge((1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12), (1, 2, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13), None)
g6_2.add_edge((1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12), (2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13), None)
g6_2.add_edge((1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 12, 13), (1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 13, 14), None)
g6_2.add_edge((1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 12, 13), (1, 2, 3, 4, 5, 6, 7, 8, 10, 11, 12, 13), None)
g6_2.add_edge((1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 12, 13), (1, 2, 3, 4, 5, 6, 8, 9, 10, 11, 12, 13), None)
g6_2.add_edge((1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 12, 13), (1, 2, 3, 4, 6, 7, 8, 9, 10, 11, 12, 13), None)
g6_2.add_edge((1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 12, 13), (1, 2, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13), None)
g6_2.add_edge((1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 12, 13), (2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13), None)
g6_2.add_edge((1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 13, 14), (1, 2, 3, 4, 5, 6, 7, 8, 10, 11, 13, 14), None)
g6_2.add_edge((1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 13, 14), (1, 2, 3, 4, 5, 6, 8, 9, 10, 11, 13, 14), None)
g6_2.add_edge((1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 13, 14), (1, 2, 3, 4, 6, 7, 8, 9, 10, 11, 13, 14), None)
g6_2.add_edge((1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 13, 14), (1, 2, 4, 5, 6, 7, 8, 9, 10, 11, 13, 14), None)
g6_2.add_edge((1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 13, 14), (2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 13, 14), None)
g6_2.add_edge((1, 2, 3, 4, 5, 6, 7, 8, 10, 11, 12, 13), (1, 2, 3, 4, 5, 6, 7, 8, 10, 11, 13, 14), None)
g6_2.add_edge((1, 2, 3, 4, 5, 6, 7, 8, 10, 11, 12, 13), (1, 2, 3, 4, 5, 6, 7, 8, 11, 12, 13, 14), None)
g6_2.add_edge((1, 2, 3, 4, 5, 6, 7, 8, 10, 11, 12, 13), (1, 2, 3, 4, 5, 6, 8, 9, 10, 11, 12, 13), None)
g6_2.add_edge((1, 2, 3, 4, 5, 6, 7, 8, 10, 11, 12, 13), (1, 2, 3, 4, 6, 7, 8, 9, 10, 11, 12, 13), None)
g6_2.add_edge((1, 2, 3, 4, 5, 6, 7, 8, 10, 11, 12, 13), (1, 2, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13), None)
g6_2.add_edge((1, 2, 3, 4, 5, 6, 7, 8, 10, 11, 12, 13), (2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13), None)
g6_2.add_edge((1, 2, 3, 4, 5, 6, 7, 8, 10, 11, 13, 14), (1, 2, 3, 4, 5, 6, 7, 8, 11, 12, 13, 14), None)
g6_2.add_edge((1, 2, 3, 4, 5, 6, 7, 8, 10, 11, 13, 14), (1, 2, 3, 4, 5, 6, 8, 9, 10, 11, 13, 14), None)
g6_2.add_edge((1, 2, 3, 4, 5, 6, 7, 8, 10, 11, 13, 14), (1, 2, 3, 4, 6, 7, 8, 9, 10, 11, 13, 14), None)
g6_2.add_edge((1, 2, 3, 4, 5, 6, 7, 8, 10, 11, 13, 14), (1, 2, 4, 5, 6, 7, 8, 9, 10, 11, 13, 14), None)
g6_2.add_edge((1, 2, 3, 4, 5, 6, 7, 8, 10, 11, 13, 14), (2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 13, 14), None)
g6_2.add_edge((1, 2, 3, 4, 5, 6, 7, 8, 11, 12, 13, 14), (1, 2, 3, 4, 5, 6, 8, 9, 11, 12, 13, 14), None)
g6_2.add_edge((1, 2, 3, 4, 5, 6, 7, 8, 11, 12, 13, 14), (1, 2, 3, 4, 6, 7, 8, 9, 11, 12, 13, 14), None)
g6_2.add_edge((1, 2, 3, 4, 5, 6, 7, 8, 11, 12, 13, 14), (1, 2, 4, 5, 6, 7, 8, 9, 11, 12, 13, 14), None)
g6_2.add_edge((1, 2, 3, 4, 5, 6, 7, 8, 11, 12, 13, 14), (2, 3, 4, 5, 6, 7, 8, 9, 11, 12, 13, 14), None)
g6_2.add_edge((1, 2, 3, 4, 5, 6, 8, 9, 10, 11, 12, 13), (1, 2, 3, 4, 5, 6, 8, 9, 10, 11, 13, 14), None)
g6_2.add_edge((1, 2, 3, 4, 5, 6, 8, 9, 10, 11, 12, 13), (1, 2, 3, 4, 5, 6, 8, 9, 11, 12, 13, 14), None)
g6_2.add_edge((1, 2, 3, 4, 5, 6, 8, 9, 10, 11, 12, 13), (1, 2, 3, 4, 5, 6, 9, 10, 11, 12, 13, 14), None)
g6_2.add_edge((1, 2, 3, 4, 5, 6, 8, 9, 10, 11, 12, 13), (1, 2, 3, 4, 6, 7, 8, 9, 10, 11, 12, 13), None)
g6_2.add_edge((1, 2, 3, 4, 5, 6, 8, 9, 10, 11, 12, 13), (1, 2, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13), None)
g6_2.add_edge((1, 2, 3, 4, 5, 6, 8, 9, 10, 11, 12, 13), (2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13), None)
g6_2.add_edge((1, 2, 3, 4, 5, 6, 8, 9, 10, 11, 13, 14), (1, 2, 3, 4, 5, 6, 8, 9, 11, 12, 13, 14), None)
g6_2.add_edge((1, 2, 3, 4, 5, 6, 8, 9, 10, 11, 13, 14), (1, 2, 3, 4, 5, 6, 9, 10, 11, 12, 13, 14), None)
g6_2.add_edge((1, 2, 3, 4, 5, 6, 8, 9, 10, 11, 13, 14), (1, 2, 3, 4, 6, 7, 8, 9, 10, 11, 13, 14), None)
g6_2.add_edge((1, 2, 3, 4, 5, 6, 8, 9, 10, 11, 13, 14), (1, 2, 4, 5, 6, 7, 8, 9, 10, 11, 13, 14), None)
g6_2.add_edge((1, 2, 3, 4, 5, 6, 8, 9, 10, 11, 13, 14), (2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 13, 14), None)
g6_2.add_edge((1, 2, 3, 4, 5, 6, 8, 9, 11, 12, 13, 14), (1, 2, 3, 4, 5, 6, 9, 10, 11, 12, 13, 14), None)
g6_2.add_edge((1, 2, 3, 4, 5, 6, 8, 9, 11, 12, 13, 14), (1, 2, 3, 4, 6, 7, 8, 9, 11, 12, 13, 14), None)
g6_2.add_edge((1, 2, 3, 4, 5, 6, 8, 9, 11, 12, 13, 14), (1, 2, 4, 5, 6, 7, 8, 9, 11, 12, 13, 14), None)
g6_2.add_edge((1, 2, 3, 4, 5, 6, 8, 9, 11, 12, 13, 14), (2, 3, 4, 5, 6, 7, 8, 9, 11, 12, 13, 14), None)
g6_2.add_edge((1, 2, 3, 4, 5, 6, 9, 10, 11, 12, 13, 14), (1, 2, 3, 4, 6, 7, 9, 10, 11, 12, 13, 14), None)
g6_2.add_edge((1, 2, 3, 4, 5, 6, 9, 10, 11, 12, 13, 14), (1, 2, 4, 5, 6, 7, 9, 10, 11, 12, 13, 14), None)
g6_2.add_edge((1, 2, 3, 4, 5, 6, 9, 10, 11, 12, 13, 14), (2, 3, 4, 5, 6, 7, 9, 10, 11, 12, 13, 14), None)
g6_2.add_edge((1, 2, 3, 4, 6, 7, 8, 9, 10, 11, 12, 13), (1, 2, 3, 4, 6, 7, 8, 9, 10, 11, 13, 14), None)
g6_2.add_edge((1, 2, 3, 4, 6, 7, 8, 9, 10, 11, 12, 13), (1, 2, 3, 4, 6, 7, 8, 9, 11, 12, 13, 14), None)
g6_2.add_edge((1, 2, 3, 4, 6, 7, 8, 9, 10, 11, 12, 13), (1, 2, 3, 4, 6, 7, 9, 10, 11, 12, 13, 14), None)
g6_2.add_edge((1, 2, 3, 4, 6, 7, 8, 9, 10, 11, 12, 13), (1, 2, 3, 4, 7, 8, 9, 10, 11, 12, 13, 14), None)
g6_2.add_edge((1, 2, 3, 4, 6, 7, 8, 9, 10, 11, 12, 13), (1, 2, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13), None)
g6_2.add_edge((1, 2, 3, 4, 6, 7, 8, 9, 10, 11, 12, 13), (2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13), None)
g6_2.add_edge((1, 2, 3, 4, 6, 7, 8, 9, 10, 11, 13, 14), (1, 2, 3, 4, 6, 7, 8, 9, 11, 12, 13, 14), None)
g6_2.add_edge((1, 2, 3, 4, 6, 7, 8, 9, 10, 11, 13, 14), (1, 2, 3, 4, 6, 7, 9, 10, 11, 12, 13, 14), None)
g6_2.add_edge((1, 2, 3, 4, 6, 7, 8, 9, 10, 11, 13, 14), (1, 2, 3, 4, 7, 8, 9, 10, 11, 12, 13, 14), None)
g6_2.add_edge((1, 2, 3, 4, 6, 7, 8, 9, 10, 11, 13, 14), (1, 2, 4, 5, 6, 7, 8, 9, 10, 11, 13, 14), None)
g6_2.add_edge((1, 2, 3, 4, 6, 7, 8, 9, 10, 11, 13, 14), (2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 13, 14), None)
g6_2.add_edge((1, 2, 3, 4, 6, 7, 8, 9, 11, 12, 13, 14), (1, 2, 3, 4, 6, 7, 9, 10, 11, 12, 13, 14), None)
g6_2.add_edge((1, 2, 3, 4, 6, 7, 8, 9, 11, 12, 13, 14), (1, 2, 3, 4, 7, 8, 9, 10, 11, 12, 13, 14), None)
g6_2.add_edge((1, 2, 3, 4, 6, 7, 8, 9, 11, 12, 13, 14), (1, 2, 4, 5, 6, 7, 8, 9, 11, 12, 13, 14), None)
g6_2.add_edge((1, 2, 3, 4, 6, 7, 8, 9, 11, 12, 13, 14), (2, 3, 4, 5, 6, 7, 8, 9, 11, 12, 13, 14), None)
g6_2.add_edge((1, 2, 3, 4, 6, 7, 9, 10, 11, 12, 13, 14), (1, 2, 3, 4, 7, 8, 9, 10, 11, 12, 13, 14), None)
g6_2.add_edge((1, 2, 3, 4, 6, 7, 9, 10, 11, 12, 13, 14), (1, 2, 4, 5, 6, 7, 9, 10, 11, 12, 13, 14), None)
g6_2.add_edge((1, 2, 3, 4, 6, 7, 9, 10, 11, 12, 13, 14), (2, 3, 4, 5, 6, 7, 9, 10, 11, 12, 13, 14), None)
g6_2.add_edge((1, 2, 3, 4, 7, 8, 9, 10, 11, 12, 13, 14), (1, 2, 4, 5, 7, 8, 9, 10, 11, 12, 13, 14), None)
g6_2.add_edge((1, 2, 3, 4, 7, 8, 9, 10, 11, 12, 13, 14), (2, 3, 4, 5, 7, 8, 9, 10, 11, 12, 13, 14), None)
g6_2.add_edge((1, 2, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13), (1, 2, 4, 5, 6, 7, 8, 9, 10, 11, 13, 14), None)
g6_2.add_edge((1, 2, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13), (1, 2, 4, 5, 6, 7, 8, 9, 11, 12, 13, 14), None)
g6_2.add_edge((1, 2, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13), (1, 2, 4, 5, 6, 7, 9, 10, 11, 12, 13, 14), None)
g6_2.add_edge((1, 2, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13), (1, 2, 4, 5, 7, 8, 9, 10, 11, 12, 13, 14), None)
g6_2.add_edge((1, 2, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13), (1, 2, 5, 6, 7, 8, 9, 10, 11, 12, 13, 14), None)
g6_2.add_edge((1, 2, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13), (2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13), None)
g6_2.add_edge((1, 2, 4, 5, 6, 7, 8, 9, 10, 11, 13, 14), (1, 2, 4, 5, 6, 7, 8, 9, 11, 12, 13, 14), None)
g6_2.add_edge((1, 2, 4, 5, 6, 7, 8, 9, 10, 11, 13, 14), (1, 2, 4, 5, 6, 7, 9, 10, 11, 12, 13, 14), None)
g6_2.add_edge((1, 2, 4, 5, 6, 7, 8, 9, 10, 11, 13, 14), (1, 2, 4, 5, 7, 8, 9, 10, 11, 12, 13, 14), None)
g6_2.add_edge((1, 2, 4, 5, 6, 7, 8, 9, 10, 11, 13, 14), (1, 2, 5, 6, 7, 8, 9, 10, 11, 12, 13, 14), None)
g6_2.add_edge((1, 2, 4, 5, 6, 7, 8, 9, 10, 11, 13, 14), (2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 13, 14), None)
g6_2.add_edge((1, 2, 4, 5, 6, 7, 8, 9, 11, 12, 13, 14), (1, 2, 4, 5, 6, 7, 9, 10, 11, 12, 13, 14), None)
g6_2.add_edge((1, 2, 4, 5, 6, 7, 8, 9, 11, 12, 13, 14), (1, 2, 4, 5, 7, 8, 9, 10, 11, 12, 13, 14), None)
g6_2.add_edge((1, 2, 4, 5, 6, 7, 8, 9, 11, 12, 13, 14), (1, 2, 5, 6, 7, 8, 9, 10, 11, 12, 13, 14), None)
g6_2.add_edge((1, 2, 4, 5, 6, 7, 8, 9, 11, 12, 13, 14), (2, 3, 4, 5, 6, 7, 8, 9, 11, 12, 13, 14), None)
g6_2.add_edge((1, 2, 4, 5, 6, 7, 9, 10, 11, 12, 13, 14), (1, 2, 4, 5, 7, 8, 9, 10, 11, 12, 13, 14), None)
g6_2.add_edge((1, 2, 4, 5, 6, 7, 9, 10, 11, 12, 13, 14), (1, 2, 5, 6, 7, 8, 9, 10, 11, 12, 13, 14), None)
g6_2.add_edge((1, 2, 4, 5, 6, 7, 9, 10, 11, 12, 13, 14), (2, 3, 4, 5, 6, 7, 9, 10, 11, 12, 13, 14), None)
g6_2.add_edge((1, 2, 4, 5, 7, 8, 9, 10, 11, 12, 13, 14), (1, 2, 5, 6, 7, 8, 9, 10, 11, 12, 13, 14), None)
g6_2.add_edge((1, 2, 4, 5, 7, 8, 9, 10, 11, 12, 13, 14), (2, 3, 4, 5, 7, 8, 9, 10, 11, 12, 13, 14), None)
g6_2.add_edge((1, 2, 5, 6, 7, 8, 9, 10, 11, 12, 13, 14), (2, 3, 5, 6, 7, 8, 9, 10, 11, 12, 13, 14), None)
g6_2.add_edge((2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13), (2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 13, 14), None)
g6_2.add_edge((2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13), (2, 3, 4, 5, 6, 7, 8, 9, 11, 12, 13, 14), None)
g6_2.add_edge((2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13), (2, 3, 4, 5, 6, 7, 9, 10, 11, 12, 13, 14), None)
g6_2.add_edge((2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13), (2, 3, 4, 5, 7, 8, 9, 10, 11, 12, 13, 14), None)
g6_2.add_edge((2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13), (2, 3, 5, 6, 7, 8, 9, 10, 11, 12, 13, 14), None)
g6_2.add_edge((2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13), (3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13, 14), None)
g6_2.add_edge((2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 13, 14), (2, 3, 4, 5, 6, 7, 8, 9, 11, 12, 13, 14), None)
g6_2.add_edge((2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 13, 14), (2, 3, 4, 5, 6, 7, 9, 10, 11, 12, 13, 14), None)
g6_2.add_edge((2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 13, 14), (2, 3, 4, 5, 7, 8, 9, 10, 11, 12, 13, 14), None)
g6_2.add_edge((2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 13, 14), (2, 3, 5, 6, 7, 8, 9, 10, 11, 12, 13, 14), None)
g6_2.add_edge((2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 13, 14), (3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13, 14), None)
g6_2.add_edge((2, 3, 4, 5, 6, 7, 8, 9, 11, 12, 13, 14), (2, 3, 4, 5, 6, 7, 9, 10, 11, 12, 13, 14), None)
g6_2.add_edge((2, 3, 4, 5, 6, 7, 8, 9, 11, 12, 13, 14), (2, 3, 4, 5, 7, 8, 9, 10, 11, 12, 13, 14), None)
g6_2.add_edge((2, 3, 4, 5, 6, 7, 8, 9, 11, 12, 13, 14), (2, 3, 5, 6, 7, 8, 9, 10, 11, 12, 13, 14), None)
g6_2.add_edge((2, 3, 4, 5, 6, 7, 8, 9, 11, 12, 13, 14), (3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13, 14), None)
g6_2.add_edge((2, 3, 4, 5, 6, 7, 9, 10, 11, 12, 13, 14), (2, 3, 4, 5, 7, 8, 9, 10, 11, 12, 13, 14), None)
g6_2.add_edge((2, 3, 4, 5, 6, 7, 9, 10, 11, 12, 13, 14), (2, 3, 5, 6, 7, 8, 9, 10, 11, 12, 13, 14), None)
g6_2.add_edge((2, 3, 4, 5, 6, 7, 9, 10, 11, 12, 13, 14), (3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13, 14), None)
g6_2.add_edge((2, 3, 4, 5, 7, 8, 9, 10, 11, 12, 13, 14), (2, 3, 5, 6, 7, 8, 9, 10, 11, 12, 13, 14), None)
g6_2.add_edge((2, 3, 4, 5, 7, 8, 9, 10, 11, 12, 13, 14), (3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13, 14), None)
g6_2.add_edge((2, 3, 5, 6, 7, 8, 9, 10, 11, 12, 13, 14), (3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13, 14), None)


==> onlineCode/flipGraphs.py <==
													# POTENTIAL FAN REALIZATIONS OF SOME MULTIASSOCIAHEDRA
													#
													#					Thibault MANNEVILLE
													#
													#			ANNEX CREATING k-ASSOCIAHEDRA FLIP GRAPH FILES

def createFlipGraphFile(k,n):
	f = file('/home/user/Documents/doctorat/these/projets/fanRealizationMultiassociahedra/codeSage/flipGraph'+str(k)+'-'+str(n)+'.py','w')
	f.write('g'+str(k)+'_'+str(n)+' = Graph()' + "\n")
	W = CoxeterGroup(['A',n],index_set = range(1,n+1))
	word = []
	for i in range(k):
		word = word + range(1,n + 1)
	for i in range(n):
		word = word + range(1, n + 1 - i)
	SC = SubwordComplex(word,W.w0)
	for edge in SC.flip_graph().edges():
		f.write('g'+str(k)+'_'+str(n)+'.add_edge'+str(edge)+"\n")
	f.close()
	return


==> onlineCode/functions.py <==
													# POTENTIAL FAN REALIZATIONS OF SOME MULTIASSOCIAHEDRA
													#
													#					Thibault MANNEVILLE
													
'''
		There is a lot of repeated code in this file. The most relevant function is the first one.
		This is the first file I used for my functions. It contains some functions that allow to do computations starting from
		other associahedra than these obtained with my method for instance. Yet, to get a little better written and a more generic
		version of this code to implement the method of my paper, see the file "functionsGeneric.py".
'''

#						--------------------------------------------- tool for checking vector configurations ---------------------------------------------

def checkAllFlipsOnGraph(g,rays):
	'''
	 g is the flip graph of a subword complex SC assumed to be spherical.
 	rays is a list of vectors (represented as lists), one for each commutator of SC which is a vertex.
 	There order is this given by the order of the positions in SC.

 	returns True if the vectors in rays support a (cover of a) complete simplicial fan realizing SC
 	and False otherwise. Namely checkAllFlips checks wether the linear dependence along a ridge has
 	the same sign in the rays corresponding to the exchanged vertices of SC.
 	'''
#
	print("------- checking the fan -------")
	t = cputime()
	bad = 0
# counter for bad cases
	degeneracies = 0
#	counter for degeneracies
#
	dimMin = len(rays[0])
## worst dimension for a maximal cone in the supposed fan.
##
	res = True
	for flip in g.edges():
		M1 = [rays[i] for i in flip[0] if i in flip[1]]
		M2 = [rays[i] for i in flip[0] if i in flip[1]]
		for i in flip[0]:
			if not(i in flip[1]):
				M1.append(rays[i])
				M1 = matrix(M1)
		for i in flip[1]:
			if not(i in flip[0]):
				M2.append(rays[i])
				M2 = matrix(M2)
		d = det(M1)*det(M2)
		res = res and (d < 0)
		if not (d < 0):
#			print(str(flip))
#			print(str(M1))
#			print("\n")
#			print(str(M2))
#			print(str(det(M1)*det(M2)))
			bad = bad + 1
			if d == 0:
				dimMin = min(M1.rank(),M2.rank(),dimMin)
				degeneracies = degeneracies + 1
## increment counter if a bad case occurs
#			break
	print(str(cputime(t)) + "\n")
	print("------------- done -------------")
	return res , bad , degeneracies, len(g.edges()) , dimMin
# show how many bad cases, total number of cases and highest degeneracy

# function to check the flips given a subword complex and a potential set of rays. For runtime reasons
# it is easier to stock somewhere the graphs of subword complexes we are interested in and give these
# graphs directly as arguments. So this function is replaced by checkAllFlipsOnGraph.
#
#		Commented out for interaction reasons with other files with the same function.
'''
def checkAllFlips(SC,rays):
 SC is subword complex assumed to be spherical.
 rays is a list of vectors (represented as lists), one for each commutator of SC which is a vertex.
 There order is this given by the order of the positions in SC.

 returns True if the vectors in rays support a (cover of a) complete simplicial fan realizing SC
 and False otherwise. Namely checkAllFlips checks wether the linear dependence along a ridge has
 the same sign in the rays corresponding to the exchanged vertices of SC.

	res = True
	for flip in SC.flip_graph().edges():
		M1 = [rays[i] for i in flip[0] if i in flip[1]]
		M2 = [rays[i] for i in flip[0] if i in flip[1]]
		for i in flip[0]:
			if not(i in flip[1]):
				M1.insert(0,rays[i])
				M1 = matrix(M1)
		for i in flip[1]:
			if not(i in flip[0]):
				M2.insert(0,rays[i])
				M2 = matrix(M2)
		res = res and (det(M1)*det(M2)<0)
		if not res:
			print(str(flip))
			break
	return
'''

def allDependences(g, rays, wrt = False, k = 2):
	'''
	 g is the flip graph of a subword complex SC assumed to be spherical.
 	rays is a list of vectors (represented as lists), one for each commutator of SC which is a vertex.
 	There order is this given by the order of the positions in SC.

 	returns True if the vectors in rays support a (cover of a) complete simplicial fan realizing SC
 	and False otherwise as first argument. The second returned argument is a list of lists with same
 	length as rays, each of which describes the linear dependence at a ridge if the first argument is True,
 	and a description of the first bad case encountered otherwise.
 	'''
	print("------- checking the fan -------")
	t = cputime()
	if wrt:
		f = file('/home/user/Documents/doctorat/these/projets/fanRealizationMultiassociahedra/codeSage/dependencesFor'+str(k)+'-'+str(len(rays[0])/k)+'.py','w')
		f.write('[')
	dependences = []
	res = True
	for flip in g.edges():
		if wrt and (len(dependences) > 0):
			f.write(',' + "\n")
		M = []
		indexes = []
		for i in flip[0]:
			if not(i in flip[1]):
				M.append(rays[i])
				indexes.append(i)
		for i in flip[1]:
			if not(i in flip[0]):
				M.append(rays[i])
				indexes.append(i)
		M = M + [rays[i] for i in flip[0] if i in flip[1]]
		indexes = indexes + [i for i in flip[0] if i in flip[1]]
		M = matrix(M)
		oneDependence = M.kernel().basis()
		res = res and oneDependence[0][0] * oneDependence[0][1] > 0
		if (len(oneDependence) > 1) or (not(res)):
			return False, flip, M, oneDependence
		newDependence = [0 for i in range(len(rays))]		
		for i in range(len(indexes)):
			newDependence[indexes[i]] = oneDependence[0][i]
		dependences.append(newDependence)
		if wrt:
			f.write(str(newDependence))
	if wrt:
		f.write(']')
		f.close()
	print(str(cputime(t)) + "\n")
	print("------------- done -------------")
	if wrt:
		return res
	else:
		return res, dependences

#					--------------------------------------------- general functions for k = 2 ---------------------------------------------

def raysFromParameters(n,Left = Integer(1),Right = Integer(1),coefA = Integer(1),coefB = Integer(1),coefC = Integer(1),k = 2,wrt = False):
	t = cputime()
	print("------- calculating the rays for the 1-associahedron -------")
	def f():
		return
	if type(Left) == type(Integer(1)):
		left = [[Left for j in range(n - 1 - i)] for i in range(n - 1)]
	else:
		if type(Left) == type(f):
			left = [[Left(i,j) for j in range(n - 1 - i)] for i in range(n - 1)]
		else:
			if not(type(Left) == type([1,1])):
				raise Exception("Wrong left parameter. The second argument of raysFromParameters must either be an Integer, an integer function in two variables or a triangular list.")
	if type(Right) == type(Integer(1)):
		right = [[Right for j in range(n - 1 - i)] for i in range(n - 1)]
	else:
		if type(Right) == type(f):
			right = [[Right(i,j) for j in range(n - 1 - i)] for i in range(n - 1)]
		else:
			if not(type(Right) == type([1,1])):
				raise Exception("Wrong right parameter. The third argument of raysFromParameters must either be an Integer, an integer function in two variables or a triangular list.")
	firstDiagonal = [[-Integer(i == j) for j in range(n)] for i in range(n)]
	bottomRow = [[left[i][0]*Integer(i == j) - right[i][0]*Integer(i + 1 == j) for j in range(n)] for i in range(n - 1)]
	bottomRow.append([Integer(i == n - 1) for i in range(n)])
	triangle = [[] for i in range(n - 2)]
	for i in range(0, n - 2):
		for j in range(1, n - 1 - i):
			triangle[i].append([left[i][j]*Integer(i == k) - right[i][j]*Integer(k == i + j + 1) for k in range(n)])
		triangle[i].append([Integer(i == j) for j in range(n)])
	triangle.append([[Integer(i == n - 2) for i in range(n)],])
	print(str(cputime(t)) + "\n")
	t = cputime()
	print("------- calculating the rays for the "+str(k)+"-associahedron -------")
	if type(coefA) == type(Integer(1)):
		coefA = [[coefA for j in range(n - 1 - i)] for i in range(n - 1)]
	else:
		if type(coefA) == type(f):
			coefA = [[coefA(i,j) for j in range(n - 1 - i)] for i in range(n - 1)]
		else:
			if not(type(coefA) == type([1,1])):
				raise Exception("Wrong coefA parameter. The fourth argument of raysFromParameters must either be an Integer, an integer function in two variables or a triangular list.")
	if type(coefB) == type(Integer(1)):
		coefB = [[coefB for j in range(n - 1 - i)] for i in range(n - 1)]
	else:
		if type(coefB) == type(f):
			coefB = [[coefB(i,j) for j in range(n - 1 - i)] for i in range(n - 1)]
		else:
			if not(type(coefB) == type([1,1])):
				raise Exception("Wrong coefB parameter. The fifth argument of raysFromParameters must either be an Integer, an integer function in two variables or a triangular list.")
	if type(coefC) == type(Integer(1)):
		coefC = [[coefC for j in range(n - 1 - i)] for i in range(n - 1)]
	else:
		if type(coefC) == type(f):
			coefC = [[coefC(i,j) for j in range(n - 1 - i)] for i in range(n - 1)]
		else:
			if not(type(coefC) == type([1,1])):
				raise Exception("Wrong coefC parameter. The sixth argument of raysFromParameters must either be an Integer, an integer function in two variables or a triangular list.")
	rays = []
	nZeros = [0 for i in range(n)]
	for v in firstDiagonal:
		rays.append(v + nZeros)
	for i in range(n):
		v = bottomRow[i] + nZeros
		v[n + i] = -1
		rays.append(v)
	for i in range(n - 1):
		for j in range(n - 1 - i):
			v = list((coefA[i][j]*matrix(bottomRow[i]) + coefB[i][j]*matrix(bottomRow[i + j + 1]) - coefC[i][j]*matrix(triangle[i][j])).row(0)) + nZeros
			v[n + i] = 1
			v[n + i + j + 1] = -1
			rays.append(v)
		v = bottomRow[i] + nZeros
		v[n + i] = 1
		rays.append(v)
	v = bottomRow[n - 1] + nZeros
	v[2*n -1] = 1
	rays.append(v)
	if wrt:
		f = file('/home/user/Documents/doctorat/these/projets/fanRealizationMultiassociahedra/codeSage/potentialRaysFor'+str(n)+'.py','w')
		f.write('[')
		for vect in rays:
			f.write(str(vect)+','+"\n")
		f.write(']')
		f.close()
	print(str(cputime(t)) + "\n")
	return rays

def raysFromAssociahedron(n,firstDiagonal,bottomRow,triangle):
	t = cputime()
	print("------- calculating the rays for the 2-associahedron -------")
	rays = []
	nZeros = [0 for i in range(n)]
	for v in firstDiagonal:
		rays.append(v + nZeros)
	for i in range(n):
		v = bottomRow[i] + nZeros
		v[n + i] = -1
		rays.append(v)
	for i in range(n - 1):
		for j in range(n - 1 - i):
			v = list((matrix(bottomRow[i]) + matrix(bottomRow[i + j + 1]) - matrix(triangle[i][j])).row(0)) + nZeros
			v[n + i] = 1
			v[n + i + j + 1] = -1
			rays.append(v)
		v = bottomRow[i] + nZeros
		v[n + i] = 1
		rays.append(v)
	v = bottomRow[n - 1] + nZeros
	v[2*n -1] = 1
	rays.append(v)
#	f = file('/home/user/Documents/doctorat/these/projets/fanRealizationMultiassociahedra/codeSage/potentialRaysFor'+str(n)+'.py','w')
#	f.write('[')
#	for vect in rays:
#		f.write(str(vect)+','+"\n")
#	f.write(']')
#	f.close()
	print(str(cputime(t)) + "\n")
	return rays

def checkFromAssociahedron(g,n,firstDiagonal,bottomRow,triangle):
	'''
	Checks wether the canonical construction ops followed by c -> a + b - c produces a complete simplicial
	fan realizing the type A_n 2-associahedron, starting from coordinates for rays of a classical associahedron.
	input: - g is supposed to be the flip graph of the type A_n 2-associahedron.
		   - n is the rank of the corresponding type.
		   - firstDiagonal,bottomRow and triangle describe the rays of a complete simplicial fan realizing
		     the type A_n associahedron seen as a subword complex of trapezoidal shape whose first n 
		     commutators have rays given in the list firstDiagonal, whose next commutators s1 have rays given
		     in row by the list bottomRow and such that in the remaining triangle the ray of the commutator
		     in diagonal i at height j is given by triangle[i][j].
	return True if the construction produces a (cover of a) complete simplicial fan realizaing the 2-associahedron
		   and (False, #(bad cases), flips) otherwise.
	'''
	return checkAllFlipsOnGraph(g,raysFromAssociahedron(n,firstDiagonal,bottomRow,triangle))

def checkFromParameters(g,n,Left = Integer(1), Right = Integer(1), coefA = Integer(1), coefB = Integer(1), coefC = Integer(1)):
	return checkAllFlipsOnGraph(g,raysFromParameters(n,Left, Right, coefA, coefB, coefC))

def checkFromParametersRandomized(g,n,Left = Integer(1), Right = Integer(1), coefA = Integer(1), coefB = Integer(1), coefC = Integer(1)):
	rays = raysFromParameters(n,Left, Right, coefA, coefB, coefC)
	for i in range(len(rays)):
		for k in range(n):
			rays[i][k] = rays[i][k] + 0.01 * (random() - .5)
	res = checkAllFlipsOnGraph(g,rays)
	if res[0]:
		f = file('/home/user/Documents/doctorat/these/projets/fanRealizationMultiassociahedra/codeSage/validRaysFor'+str(n)+'.py','w')
		f.write('rays = [')
		for vect in rays:
			f.write(str(vect)+','+"\n")
		f.write(']')
		f.close()
	return res

def checkFromParametersFinelyPerturbed(g,n,indexes = Integer(1), Left = Integer(1), Right = Integer(1), coefA = Integer(1), coefB = Integer(1), coefC = Integer(1)):
	rays = raysFromParameters(n,Left, Right, coefA, coefB, coefC)
	setIndexes = Set([i for i in range(2 * n , n * (n + 1) / 2 + 1) if not(i in [2 * n + sum([n - k for k in range(j)]) for j in range(n - 1)])])
#	set of all possible indexes of nontrivial rays to perturb.
	if indexes == Integer(1):
		indexes = list(setIndexes.subsets(n-1)[floor(len(setIndexes) * random())])
#	we choose to perturb n-1 rays obtained atfer the operation c --> a + b - c.
	else:
		if not(type(indexes) == type([1,1])):
			raise Exception('Wrong type for indexes argument. The third argument of checkFromParametersFinelyPerturbed must be a list of indexes of the rays to perturb.')
	for i in indexes:
		for k in range(n):
			rays[i][k] = rays[i][k] + 0.01 * (random() - .5)
	res = checkAllFlipsOnGraph(g,rays)
	if res[0]:
		f = file('/home/user/Documents/doctorat/these/projets/fanRealizationMultiassociahedra/codeSage/validRaysFor'+str(n)+'.py','w')
		f.write('rays = [')
		for vect in rays:
			f.write(str(vect)+','+"\n")
		f.write(']')
		f.close()
		print("postive result for indexes = " + str(indexes))
	return res

#					--------------------------------- less general functions but with one particular interesting randomized version -----------------------------------

def myConstruction(g,n,Left = Integer(1), Right = Integer(1)):
	'''
	checks whether my construction gives valid rays for the 2-associahedron. The last two arguments give
	weights for the stellar subdivisions. It seems that taking not everything equal is better.
	input: - n is an Integer.
		   - g is the graph of the type A_n 2-associahedron.
		   - Left and Right are parameters that can either be Integer, functions or lists of a certain shape,
		     they determine how the stellar subdivisions will be done.
	'''
	t = cputime()
	print("------- calculating the rays for the 1-associahedron -------")
	def f():
		return
	if type(Left) == type(Integer(1)):
		left = [[Left for j in range(n - 1 - i)] for i in range(n - 1)]
	else:
		if type(Left) == type(f):
			left = [[Left(i,j) for j in range(n - 1 - i)] for i in range(n - 1)]
		else:
			if not(type(Left) == type([1,1])):
				raise Exception("Wrong left parameter. The third argument of myConstruction must either be an Integer, an integer function in two variables or a triangular list.")
	if type(Right) == type(Integer(1)):
		right = [[Right for j in range(n - 1 - i)] for i in range(n - 1)]
	else:
		if type(Right) == type(f):
			right = [[Right(i,j) for j in range(n - 1 - i)] for i in range(n - 1)]
		else:
			if not(type(Right) == type([1,1])):
				raise Exception("Wrong right parameter. The fourth argument of myConstruction must either be an Integer, an integer function in two variables or a triangular list.")
	firstDiagonal = [[-Integer(i == j) for j in range(n)] for i in range(n)]
	bottomRow = [[left[i][0]*Integer(i == j) - right[i][0]*Integer(i + 1 == j) for j in range(n)] for i in range(n - 1)]
	bottomRow.append([Integer(i == n - 1) for i in range(n)])
	triangle = [[] for i in range(n - 2)]
	for i in range(0, n - 2):
		for j in range(1, n - 1 - i):
			triangle[i].append([left[i][j]*Integer(i == k) - right[i][j]*Integer(k == i + j + 1) for k in range(n)])
		triangle[i].append([Integer(i == j) for j in range(n)])
	triangle.append([[Integer(i == n - 2) for i in range(n)],])
	print(str(cputime(t)) + "\n")
	return checkFromAssociahedron(g,n,firstDiagonal,bottomRow,triangle)

def myConstructionRandomized(g,n,Left = Integer(1), Right = Integer(1)):
	'''
	randomized version of myConstruction. A random() is added to each weight for the stellar subdivisions.
	'''
	t = cputime()
	print("------- calculating the rays for the 1-associahedron -------")
	def f():
		return
	if type(Left) == type(Integer(1)):
		left = [[Left for j in range(n - 1 - i)] for i in range(n - 1)]
	else:
		if type(Left) == type(f):
			left = [[Left(i,j) for j in range(n - 1 - i)] for i in range(n - 1)]
		else:
			if not(type(Left) == type([1,1])):
				raise Exception("Wrong left parameter. The third argument of myConstruction must either be an Integer, an integer function in two variables or a triangular list.")
	if type(Right) == type(Integer(1)):
		right = [[Right for j in range(n - 1 - i)] for i in range(n - 1)]
	else:
		if type(Right) == type(f):
			right = [[Right(i,j) for j in range(n - 1 - i)] for i in range(n - 1)]
		else:
			if not(type(Right) == type([1,1])):
				raise Exception("Wrong right parameter. The fourth argument of myConstruction must either be an Integer, an integer function in two variables or a triangular list.")
	firstDiagonal = [[-Integer(i == j) for j in range(n)] for i in range(n)]
	bottomRow = [[(left[i][0] + .01*(random() - .5))*Integer(i == j) - (right[i][0] + .01*(random() - .5))*Integer(i + 1 == j) for j in range(n)] for i in range(n - 1)]
	bottomRow.append([Integer(i == n - 1) for i in range(n)])
	triangle = [[] for i in range(n - 2)]
	for i in range(0, n - 2):
		for j in range(1, n - 1 - i):
			triangle[i].append([(left[i][j] + .01*(random() - .5))*Integer(i == k) - (right[i][j] + .01*(random() - .5))*Integer(k == i + j + 1) for k in range(n)])
		triangle[i].append([Integer(i == j) for j in range(n)])
	triangle.append([[Integer(i == n - 2) for i in range(n)],])
	print(str(cputime(t)) + "\n")
	res = checkFromAssociahedron(g,n,firstDiagonal,bottomRow,triangle)
	if res[0]:
		f = file('/home/user/Documents/doctorat/these/projets/fanRealizationMultiassociahedra/codeSage/validStartingRaysFor'+str(n)+'.py','w')
		f.write('firstDiagonal = [')
		for vect in firstDiagonal:
			f.write(str(vect)+','+"\n")
		f.write(']' + "\n")
		f.write('bottomRow = [')
		for vect in bottomRow:
			f.write(str(vect)+','+"\n")
		f.write(']' + "\n")
		f.write('triangle = [')
		for vect in triangle:
			f.write(str(vect)+','+"\n")
		f.write(']' + "\n")
		f.close()
	return res

#					--------------------------------------------- first tests with Santos associahedron of a comb ---------------------------------------------

def SantosFirstTwoAssociahedron(g,n):
# checks a particular set of rays for the type A_n 2-associahedron
# g is supposed to be the flip graph of the type A_n 2-associahedron
#
# returns True if the procedure produces vectors supporting a (cover of a) complete simplicial fan
# realizing the 2-asociahedron of type A_n and False otherwise (i.e. checks linear dependences at ridges).
#
# the order this functions take account of for the rays is consistent with this chosen by the function
# createFlipGraphFile in file flipGraphs.py. That is the word generating the subword complex is
# [1,..,n,1,..,n,1,..,n,1,..,n-1,1,..,n-2,.. ..,1,2,1]
# the rays are those obtained by putting the first n letters at the end, and considering them as obtained
# after one point suspensions and braid moves, starting from a Santos associahedron whose initial facet
# consists in the n first letters once the rotation is done.
# inside the triangle, the c rays are transformed according to some function f(a,b,c) when the braid move
# is of the form a c b.
#
	rays = []
# the set of rays in the right order
	for i in range(n):
		vector = [0 for k in range(2*n)]
		vector[i] = 1
		vector[n + i] = 1
		rays = rays + [vector]
	for i in range(n):
		vector = [0 for k in range(2*n)]
		vector[i] = -1
		rays = rays + [vector]
	for i in range(n):
		vector = [0 for k in range(2*n)]
		vector[i] = 1
		vector[n + i] = -1
		rays = rays + [vector]
	for i in range(n-1):
		for j in range(1, n - i):
			vector = [0 for k in range(2*n)]
			vector[n + i] = 1
			vector[n + i + j] = - 1
#			vector[i] = -1
#			vector[i + j] = -1
			for k in range(i + 1 , i + j): 
				vector[k] = -1
			rays = rays + [vector]
	res = checkAllFlipsOnGraph(g,rays)
##
## for randomized versions, keeps track of the possible holy coordinates.
#	if res:
#		f = file('/home/user/Documents/doctorat/these/projets/fanRealizationMultiassociahedra/codeSage/validRaysFor'+str(n)+'.py','w')
#		f.write('[')
#		for vect in rays:
#			f.write(str(vect)+','+"\n")
#		f.write(']')
#		f.close()
	return res


==> onlineCode/functionsGeneric.py <==
													# POTENTIAL FAN REALIZATIONS OF SOME MULTIASSOCIAHEDRA
													#
													#					Thibault MANNEVILLE
													
'''
	This file contains generic code for all multiassociahedra indexed by k and n. There are functions working for any version of sage implementing subword complexes, and others
	only working with:
	- the chevie package for Coxeter groups,
	- the greedy algorithm implementation for subword complexes and
	- the Flip function for facets of a subword complex.
	Wether a function uses these extra elements is always pretty straightforward from its source, but we marked such functions with a particular comment.
	In the archive, there are a lot of files containing flip graphs. These files are useful to avoid losing generation time. They are to be used if you
	do not have the better sagemath version (with the elements above working). Indeed generating the objects is then far to long to do the computations
	directly on the subword complexes themselves.
'''

#						--------------------------------------------- tools for checking vector configurations ---------------------------------------------

def checkAllFlipsOnGraph(g,rays):
	'''
	 g is the flip graph of a subword complex SC assumed to be spherical.
 	rays is a list of vectors (represented as lists), one for each commutator of SC which is a vertex.
 	There order is this given by the order of the positions in SC.

 	returns True if the vectors in rays support a (cover of a) complete simplicial fan realizing SC
 	and False otherwise. Namely checkAllFlips checks wether the linear dependence along a ridge has
 	the same sign in the rays corresponding to the exchanged vertices of SC.
 	'''
#
	print("------- checking the fan -------")
	t = cputime()
	bad = 0
# counter for bad cases
	degeneracies = 0
#	counter for degeneracies
#
	dimMin = len(rays[0])
## worst dimension for a maximal cone in the supposed fan.
##
	res = True
	for flip in g.edges():
		M1 = [rays[i] for i in flip[0] if i in flip[1]]
		M2 = [rays[i] for i in flip[0] if i in flip[1]]
		for i in flip[0]:
			if not(i in flip[1]):
				M1.append(rays[i])
				M1 = matrix(M1)
		for i in flip[1]:
			if not(i in flip[0]):
				M2.append(rays[i])
				M2 = matrix(M2)
		d = det(M1)*det(M2)
		res = res and (d < 0)
		if not (d < 0):
#			print(str(flip))
#			print(str(M1))
#			print("\n")
#			print(str(M2))
#			print(str(det(M1)*det(M2)))
			bad = bad + 1
			if d == 0:
				dimMin = min(M1.rank(),M2.rank(),dimMin)
				degeneracies = degeneracies + 1
## increment counter if a bad case occurs
#			break
	print(str(cputime(t)) + "\n")
	print("------------- done -------------" + "\n")
	print("shape of the result: (fan or not), (# bad flips), (#degenerate flips among the bad), (minimal dimension of a cone)")
	return res , bad , degeneracies, len(g.edges()) , dimMin
# show number of bad cases, number of degeneracies, total number of cases and highest degeneracy

# function to check the flips given a subword complex and a potential set of rays. For runtime reasons
# it is easier to stock somewhere the graphs of subword complexes we are interested in and give these
# graphs directly as arguments. So this function is replaced by checkAllFlipsOnGraph.
#
#		Commented out for interaction reasons with other files with the same function.
'''
def checkAllFlips(SC,rays):
 SC is subword complex assumed to be spherical.
 rays is a list of vectors (represented as lists), one for each commutator of SC which is a vertex.
 There order is this given by the order of the positions in SC.

 returns True if the vectors in rays support a (cover of a) complete simplicial fan realizing SC
 and False otherwise. Namely checkAllFlips checks wether the linear dependence along a ridge has
 the same sign in the rays corresponding to the exchanged vertices of SC.

	res = True
	for flip in SC.flip_graph().edges():
		M1 = [rays[i] for i in flip[0] if i in flip[1]]
		M2 = [rays[i] for i in flip[0] if i in flip[1]]
		for i in flip[0]:
			if not(i in flip[1]):
				M1.insert(0,rays[i])
				M1 = matrix(M1)
		for i in flip[1]:
			if not(i in flip[0]):
				M2.insert(0,rays[i])
				M2 = matrix(M2)
		res = res and (det(M1)*det(M2)<0)
		if not res:
			print(str(flip))
			break
	return
'''

def allDependences(g, rays, wrt = False, k = 2):
	'''
	Function to produce linear dependences along ridges once the fan property is known, in
	order to check polytopality after.
	
	 g is the flip graph of a subword complex SC assumed to be spherical.
 	rays is a list of vectors (represented as lists), one for each commutator of SC which is a vertex.
 	There order is this given by the order of the positions in SC.

 	returns True if the vectors in rays support a (cover of a) complete simplicial fan realizing SC
 	and False otherwise as first argument. The second returned argument is a list of lists with same
 	length as rays, each of which describes the linear dependence at a ridge if the first argument is True,
 	and a description of the first bad case encountered otherwise.
 	'''
	print("------- checking the fan -------")
	t = cputime()
	if wrt:
		f = file('/home/user/Documents/doctorat/these/projets/fanRealizationMultiassociahedra/codeSage/dependencesFor'+str(k)+'-'+str(len(rays[0])/k)+'.py','w')
		f.write('[')
	dependences = []
	res = True
	for flip in g.edges():
		if wrt and (len(dependences) > 0):
			f.write(',' + "\n")
		M = []
		indexes = []
		for i in flip[0]:
			if not(i in flip[1]):
				M.append(rays[i])
				indexes.append(i)
		for i in flip[1]:
			if not(i in flip[0]):
				M.append(rays[i])
				indexes.append(i)
		M = M + [rays[i] for i in flip[0] if i in flip[1]]
		indexes = indexes + [i for i in flip[0] if i in flip[1]]
		M = matrix(M)
		oneDependence = M.kernel().basis()
		res = res and oneDependence[0][0] * oneDependence[0][1] > 0
		if (len(oneDependence) > 1) or (not(res)):
			return False, flip, M, oneDependence
		newDependence = [0 for i in range(len(rays))]		
		for i in range(len(indexes)):
			newDependence[indexes[i]] = oneDependence[0][i]
		dependences.append(newDependence)
		if wrt:
			f.write(str(newDependence))
	if wrt:
		f.write(']')
		f.close()
	print(str(cputime(t)) + "\n")
	print("------------- done -------------")
	if wrt:
		return res
	else:
		return res, dependences

#					--------------------------------------------- general functions ---------------------------------------------

def associahedronFromTriangle(n,left = Integer(1),right = Integer(1)):
	'''
	constructs the associahedron from a triangle by applying suitable edge stellar subdivisions.
	Left and Right are the coefficient for the stellar subdivisions.
	
	returns a list of lists, each representing the coordinates of a ray of the 1-associahedron
	of type A_n.
	'''
	t = cputime()
# time printing
#	print("------- calculating the rays for the 1-associahedron -------")
	def f():
		return
	if type(left) == type(Integer(1)):
		left = [[left for j in range(n - 1 - i)] for i in range(n - 1)]
	else:
		if type(left) == type(f):
			left = [[left(i,j) for j in range(n - 1 - i)] for i in range(n - 1)]
		else:
			if not(type(left) == type([1,1])):
				raise Exception("Wrong left parameter. The second argument of raysFromParameters must either be an Integer, an integer function in two variables or a triangular list.")
	if type(right) == type(Integer(1)):
		right = [[right for j in range(n - 1 - i)] for i in range(n - 1)]
	else:
		if type(right) == type(f):
			right = [[right(i,j) for j in range(n - 1 - i)] for i in range(n - 1)]
		else:
			if not(type(right) == type([1,1])):
				raise Exception("Wrong right parameter. The third argument of raysFromParameters must either be an Integer, an integer function in two variables or a triangular list.")
	rays = [[-Integer(i == j) for j in range(n)] for i in range(n)]
	for i in range(n):
		for j in range(n - 1 - i):
			rays.append([left[i][j]*Integer(i == k) - right[i][j]*Integer(k == i + j + 1) for k in range(n)])
		rays.append([Integer(i == j) for j in range(n)])
# time printing
#	print(str(cputime(t)) + "\n")
	return rays

def makeBottomRowAndTriangle(n,rays):
	'''
	Given a list rays of lists representing rays of the vertices in a triangle in
	a multiassociahedron, rebuild the correspodning triangle.
	
	returns a list bottomRow consisting in the bottom row of the triangle and a list
	of lists triangle such that the entry triangle[i][j] is the vertex in the i-th
	diagonal of the triangle at height j.
	'''
	if not(len(rays) == (n * (n + 1) / 2)):
		print(str(n))
		print(str(len(rays)))
		raise Exception('Wrong argument size. rays must have length n(n+1)/2 in dimension n.')
	return [rays[sum([n - j for j in range(i)])] for i in range(n)], [[rays[sum([n - k for k in range(i)]) + j] for j in range(1,n - i)] for i in range(n - 1)]

def multiassociahedronFromTriangle(k,n,rays,coefA = Integer(1),coefB = Integer(1),coefC = Integer(1),wrt=False):
	'''
	From a triangle of rays of an associahedron or multiassociahedron, builds a trapezoidal
	set obtained by one-point suspensions and operations c --> a + b -c.
	
	returns the trapezoidal shape as a list of rays.
	'''
	(bottomRow,triangle) = makeBottomRowAndTriangle(n,rays)
#	
#	working on parameters for the associahedron
#
	def f():
		return
	if type(coefA) == type(Integer(1)):
		coefA = [[coefA for j in range(n - 1 - i)] for i in range(n - 1)]
	else:
		if type(coefA) == type(f):
			coefA = [[coefA(i,j) for j in range(n - 1 - i)] for i in range(n - 1)]
		else:
			if not(type(coefA) == type([1,1])):
				raise Exception("Wrong coefA parameter. The fourth argument of raysFromParameters must either be an Integer, an integer function in two variables or a triangular list.")
	if type(coefB) == type(Integer(1)):
		coefB = [[coefB for j in range(n - 1 - i)] for i in range(n - 1)]
	else:
		if type(coefB) == type(f):
			coefB = [[coefB(i,j) for j in range(n - 1 - i)] for i in range(n - 1)]
		else:
			if not(type(coefB) == type([1,1])):
				raise Exception("Wrong coefB parameter. The fifth argument of raysFromParameters must either be an Integer, an integer function in two variables or a triangular list.")
	if type(coefC) == type(Integer(1)):
		coefC = [[coefC for j in range(n - 1 - i)] for i in range(n - 1)]
	else:
		if type(coefC) == type(f):
			coefC = [[coefC(i,j) for j in range(n - 1 - i)] for i in range(n - 1)]
		else:
			if not(type(coefC) == type([1,1])):
				raise Exception("Wrong coefC parameter. The sixth argument of raysFromParameters must either be an Integer, an integer function in two variables or a triangular list.")
	nZeros = [0 for i in range(n)]
	resRays = []
	for i in range(n):
		v = bottomRow[i] + nZeros
		v[k * n + i] = -1
		resRays.append(v)
	for i in range(n):
		for j in range(n - 1 - i):
			v = list((coefA[i][j]*matrix(bottomRow[i]) + coefB[i][j]*matrix(bottomRow[i + j + 1]) - coefC[i][j]*matrix(triangle[i][j])).row(0)) + nZeros
			v[k * n + i] = 1
			v[k * n + i + j + 1] = -1
			resRays.append(v)
		v = bottomRow[i] + nZeros
		v[k * n + i] = 1
		resRays.append(v)
	if wrt:
		f = file('/home/user/Documents/doctorat/these/projets/fanRealizationMultiassociahedra/codeSage/potentialRays.py','w')
		f.write('[')
		for vect in resRays:
			f.write(str(vect)+','+"\n")
		f.write(']')
		f.close()
	return resRays

def raysFromParameters(k,n,left = Integer(1),right = Integer(1),coefA = Integer(1),coefB = Integer(1),coefC = Integer(1),start = Integer(-1),wrt = False):
	'''
	builds the potential rays of a k-associahedron of type A_n using all previous functions.
	
	returns the set of potential rays as a list of rays seen as lists.
	'''
	t = cputime()
#
#	working on parameters for the associahedron
#
	possibleTypes = [type(Integer(1)),type(1),type(1.0),type(1/1),type(1/1-1.0)]
	def f():
		return
	if type(left) in possibleTypes:
		left = [[left for j in range(n - 1 - i)] for i in range(n - 1)]
	else:
		if type(left) == type(f):
			left = [[left(i,j) for j in range(n - 1 - i)] for i in range(n - 1)]
		else:
			if not(type(left) == type([1,1])):
				raise Exception("Wrong left parameter. left must either be a number, a numeric function in two variables or a triangular list.")
	if type(right) in possibleTypes:
		right = [[right for j in range(n - 1 - i)] for i in range(n - 1)]
	else:
		if type(right) == type(f):
			right = [[right(i,j) for j in range(n - 1 - i)] for i in range(n - 1)]
		else:
			if not(type(right) == type([1,1])):
				raise Exception("Wrong right parameter. right must either be a number, a numeric function in two variables or a triangular list.")
#
#	create the associahedron.
#
	rays = associahedronFromTriangle(n,left,right)
#
#	working on parameters for the multiassociahedron
#
	if start == Integer(-1):
		start = [(i + 1) * n for i in range(k - 1)]
	else:
		if type(start) == type(Integer(1)):
			start = [start for i in range(k - 1)]
		else:
			if not(type(start) == type([1,1])):
				raise Exception('Wrong start argument. start must either be an integer or a list.')
			else:
				if len(start) > k - 1:
					raise Exception('Wrong start argument. start must have length at most k-1.')
				else:
					start = start + [(len(start) + i + 1) * n for i in range(len(start),k - 1)]
	if (type(coefA) in possibleTypes) or (type(coefA) == type([1,1])):
		coefA = [[[coefA for j in range(n - 1 - i)] for i in range(n - 1)] for l in range(k - 1)]
	else:
		if type(coefA) == type(f):
			coefA = [[[coefA(i,j) for j in range(n - 1 - i)] for i in range(n - 1)] for l in range(k - 1)]
		else:
			if not(type(coefA) == type([1,1])):
				raise Exception("Wrong coefA parameter. coefA must either be a number, a numeric function in two variables or a triangular list.")
	if (type(coefB) in possibleTypes) or (type(coefB) == type([1,1])):
		coefB = [[[coefB for j in range(n - 1 - i)] for i in range(n - 1)] for l in range(k - 1)]
	else:
		if type(coefB) == type(f):
			coefB = [[[coefB(i,j) for j in range(n - 1 - i)] for i in range(n - 1)] for l in range(k - 1)]
		else:
			if not(type(coefB) == type([1,1])):
				raise Exception("Wrong coefB parameter. coefB must either be a number, a numeric function in two variables or a triangular list.")
	if (type(coefC) in possibleTypes) or (type(coefC) == type([1,1])):
		coefC = [[[coefC for j in range(n - 1 - i)] for i in range(n - 1)] for l in range(k - 1)]
	else:
		if type(coefC) == type(f):
			coefC = [[[coefC(i,j) for j in range(n - 1 - i)] for i in range(n - 1)] for l in range(k - 1)]
		else:
			if not(type(coefC) == type([1,1])):
				raise Exception("Wrong coefC parameter. coefC must either be a number, a numeric function in two variables or a triangular list.")
#
#	create the k-associahedron.
#
	nZeros = [0 for i in range(n)]
# time printing
#	print("------- calculating the rays for the "+str(k)+"-associahedron -------")
	for l in range(k - 1):
		rays = [rays[i] + nZeros for i in range(start[l])] + multiassociahedronFromTriangle(l + 1,n,[rays[i] for i in range(start[l],start[l] + n * (n + 1) / 2)],coefA[l],coefB[l],coefC[l]) + [rays[i] + nZeros for i in range(start[l] + n * (n + 1) / 2,len(rays))]
	if wrt:
		f = file('/home/user/Documents/doctorat/these/projets/fanRealizationMultiassociahedra/codeSage/potentialRaysFor'+str(k)+'-'+str(n)+'.py','w')
		f.write('[')
		for vect in rays:
			f.write(str(vect)+','+"\n")
		f.write(']')
		f.close()
# time printing
#	print(str(cputime(t)) + "\n")
	return rays

def checkFromParameters(g,k,n,left = Integer(1), right = Integer(1), coefA = Integer(1), coefB = Integer(1), coefC = Integer(1),start = Integer(-1)):
	'''
	checks whether the rays obtained from the given parameters do realize the k-associahedron of type A_n.
	'''
	return checkAllFlipsOnGraph(g,raysFromParameters(k,n,left, right, coefA, coefB, coefC,start))

def checkFromParametersRandomized(g,k,n,left = Integer(1), right = Integer(1), coefA = Integer(1), coefB = Integer(1), coefC = Integer(1),start = Integer(-1)):
	'''
	randomized version of checkFromParameters where all rays are perturbed in each coordinate at the end.
	'''
	rays = raysFromParameters(k,n,left, right, coefA, coefB, coefC,start)
	for i in range(len(rays)):
		for l in range(n):
			rays[i][l] = rays[i][l] + 0.01 * (random() - .5)
	res = checkAllFlipsOnGraph(g,rays)
	if res[0]:
		f = file('/home/user/Documents/doctorat/these/projets/fanRealizationMultiassociahedra/codeSage/validRaysFor'+str(n)+'.py','w')
		f.write('rays = [')
		for vect in rays:
			f.write(str(vect)+','+"\n")
		f.write(']')
		f.close()
	return res

'''
	Back to the case k = 2
'''

#					--------------------------------------------- using the first results ---------------------------------------------

def conjecturedRays(n, wrt=false):
	'''
	Produces conjectured valid integer rays fot the 2-associahedron of type A_n.
	The produced rays are valid for n up to 8.
	wrt is an option to decide wether one wants to create a file containing the argument returned.
	RETURNS a list of lists corresponding to the rays assciated to the vertices of the 2-associahedron, seen
		    as the subword complex with underlying word c²w0(c), where c = s_1s_2..s_n. The pattern is this of
		    Figure 17 of my paper (i.e. rotated in order to have the small triangle where the
		    perturbation occurs at the end of w0(c)).
	'''
	t = cputime()
	print("------- calculating the rays for the 2-associahedron -------")
	rays = []
	rays.append([Integer(i == n - 1) - Integer(i == 2 * n - 1) for i in range(2 * n)])
	for i in range(n-1):
		rays.append([Integer(j == n - 1) + (2 * n + 1 - i) * (Integer(j == i) - Integer(j == i + 1)) + Integer(j == i + n) - Integer(j == 2 * n - 1) for j in range(2 * n)])
#
#	first diagonal done
#	
	for i in range(n-1):
		rays.append([Integer(j == i) + (2 * n + 1 - i) * (Integer(j == i) - Integer(j == i + 1)) + Integer(j == i + n) for j in range(2 * n)])
	rays.append([Integer(i == n - 1) + Integer(i == 2 * n - 1) for i in range(2 * n)])
#
#	second diagonal done
#
	for i in range(n):
		rays.append([-Integer(j == i) for j in range(2 * n)])
#
#	third diagonal done
#
	for i in range(n-1):
		rays.append([Integer(j == i) + (2 * n + 1 - i) * (Integer(j == i) - Integer(j == i + 1)) - Integer(j == i + n) for j in range(2 * n)])
#
#	fourth diagonal done (of length n - 1)
#	
	for i in range(n - 2):
		rays.append([Integer(j == i) + Integer(j == i + n) - Integer(j == i + n + 1) for j in range(2 * n)])
#		
#		bottom row
#
		for j in range(n - 3 - i):
			rays.append([(j + 2)*Integer(k == i) - (j + 1) *Integer(k == i + j + 2) + (2 * n + 1 - i)*(Integer(k == i + j + 2) - Integer(k == i + 1)) - (j + 1) * Integer(k == i + j + 3) + Integer(k == i + n) - Integer(k == i + j + 2 + n) for k in range(2 * n)])
#
#	small triangle of size n - 2.
#
	if wrt:
		f = file('/home/user/Documents/doctorat/these/projets/fanRealizationMultiassociahedra/codeSage/conjecturedRaysFor2-'+str(n)+'.py','w')
		f.write('[')
		for vect in rays:
			f.write(str(vect)+','+"\n")
		f.write(']')
		f.close()
	print(str(cputime(t)) + "\n")
	return rays


#
# This function uses the chevie package for Coxeter groups and the greedy algorithm implementation for subword complexes.
#
def checkConjectureOnSubwordComplex(n):
	'''
	this function puts the flip graph of the subword complex in the cache, which makes computations impossible for n > 6.
	As its name indicates, this functions checks the result of Question 2 in my paper for n. In fact it only checks the second condition in Proposition 2. The
	one cover property (condition 1 of Proposition 2) is checked further with a specific function.
	'''
	W = CoxeterGroup(['A',n],index_set=range(1,n+1),implementation = 'chevie')
	t = cputime()
	print("------- calculating the flip graph of the 2-associahedron -------")
	triangle = []
	for i in range(1,n + 1):
		for j in range(1,n + 2 - i):
			triangle.append(j)
	g = SubwordComplex(range(1,n + 1) + range(1,n + 1) + triangle ,W.w0,algorithm='greedy').flip_graph()
	print(str(cputime(t)) + "\n")
	return checkAllFlipsOnGraph(g,conjecturedRays(n))

'''
		Now we try to check all the flips without having to put the whole graph in the cache.
'''


#
# This function uses the chevie package for Coxeter groups, the greedy algorithm implementation for subword complexes and the flip function for the facets of a subword complex.
#
def checkAllFlipsOnSubwordComplex(n,rays):
	'''
	checks whether the (always the same) conjectured rays realize the 2-associahedron of type A_n.
	generates the subword complex and does the flips directly from each facet instead of building the
	graph.
	'''
	t = cputime()
	print("------ computing the subword complex ------")
	W = CoxeterGroup(['A',n],index_set = range(1,n + 1),implementation = 'chevie')
	triangle = []
	for i in range(1,n + 1):
		for j in range(1,n + 2 - i):
			triangle.append(j)
	SC = SubwordComplex(range(1,n + 1) + range(1,n + 1) + triangle,W.w0,algorithm='greedy')
	print(str(cputime(t))+"\n")
	t = cputime()
	print("------------- checking the fan -------------")
	facets = list(SC)
	bad = 0
# counter for bad cases
#
	falseBad = 0
# counter for false bad cases
#
	dimMin = len(rays[0])
	n = dimMin
# worst dimension for a maximal cone in the supposed fan.
#
	degenerateCones = 0
#
# number of degenerate cones
#
	res = True
	determinants = dict()
	for F in facets:
		M = matrix([rays[i] for i in list(F)])
		d = det(M)
		determinants[F] = d
		if d == 0:
			degenerateCones = degenerateCones + 1
			dimMin = min(M.rank(),dimMin)
	for F in facets:
		for a in list(F):
			(FF,b) = F.flip(a,return_position=True)
			if determinants[F] == 0:
				break
			if a < b:
				d = (2*(list(F).index(a)%2) - 1) * (2*(list(FF).index(b)%2) - 1) * determinants[F] * determinants[FF]
				res = res and (d < 0)
				if not (d < 0):
					bad = bad + 1
					if determinants[FF] == 0:
						falseBad = falseBad + 1
	print(str(cputime(t)) + "\n")
	print("------------- done -------------" + "\n")
	print("shape of the result: (fan or not), (# bad flips), (#false bad flips), (#degenerateCones), (minimal dimension of a cone)")
	return res , bad , falseBad, degenerateCones , dimMin

#
# This function uses the chevie package for Coxeter groups, the greedy algorithm implementation for subword complexes and the flip function for the facets of a subword complex.
#
def nonCachedCheckConjectureOnSubwordComplex(n):
	return checkAllFlipsOnSubwordComplex(n,conjecturedRays(n))

def oneCover(n,SC):
	'''
	Checks that the fan is a 1-cover, and therefore indeed a fan and
	gives the number of degenerated cones. SC is the right subword complex.
	BECAUSE OF codeVincent: calculate only once the subword complex
	'''
	rays = conjecturedRays(n)
# n is now the dimension
#
	t = cputime()
	print("--------- checking 1-cover --------")
	n = 2*n
	facets = list(SC)
	testVector = matrix([-1 for i in range(n)])
# vector expanded in each basis to test the 1-cover
	cover = 0
# order of the cover
#
	for F in facets:
		M = matrix([rays[i] for i in list(F)]).inverse()
		v = testVector * M
		cover = cover + Integer(all([(list(v)[0][i] > 0) for i in range(n)]))
	return cover

#
# This function uses the flip function for the facets of a subword complex.
#
def degenerateConesAndRidges(n,SC):
	'''
	calculate the number of degenerate cones
	for the sets of coefficients described in the article.
	SC is the right corresponding subword complex.
	BECAUSE OF codeVincent: calculates only once the subword complex
	'''
	facets = list(SC)
	res = []
#
# test natural
#
	degenerateCones = 0
	badRidges = 0
	degenerateRidges = 0
	rays = raysFromParameters(2,n)
	determinants = dict()
	for F in facets:
		d = det(matrix([rays[i] for i in list(F)]))
		determinants[F] = d
		degenerateCones = degenerateCones + Integer(d == 0)
	for F in facets:
		for a in list(F):
			(FF,b) = F.flip(a,return_position=True)
			if a < b:
				badRidges = badRidges + Integer((2*(list(F).index(a)%2) - 1) * (2*(list(FF).index(b)%2) - 1) * determinants[F] * determinants[FF] >= 0)
				degenerateRidges = degenerateRidges + Integer((2*(list(F).index(a)%2) - 1) * (2*(list(FF).index(b)%2) - 1) * determinants[F] * determinants[FF] == 0)
	res.append("case 1: "+str((degenerateCones,badRidges,degenerateRidges)))
#
# test 5, 3
#
	degenerateCones = 0
	badRidges = 0
	degenerateRidges = 0
	rays = raysFromParameters(2,n,Integer(5),Integer(3))
	determinants = dict()
	for F in facets:
		d = det(matrix([rays[i] for i in list(F)]))
		determinants[F] = d
		degenerateCones = degenerateCones + Integer(d == 0)
	for F in facets:
		for a in list(F):
			(FF,b) = F.flip(a,return_position=True)
			if a < b:
				badRidges = badRidges + Integer((2*(list(F).index(a)%2) - 1) * (2*(list(FF).index(b)%2) - 1) * determinants[F] * determinants[FF] >= 0)
				degenerateRidges = degenerateRidges + Integer((2*(list(F).index(a)%2) - 1) * (2*(list(FF).index(b)%2) - 1) * determinants[F] * determinants[FF] == 0)
	res.append("case 2: "+str((degenerateCones,badRidges,degenerateRidges)))
#
# better test
#
	degenerateCones = 0
	badRidges = 0
	degenerateRidges = 0
	def left(i,j):
		return 2*n + 2 -i -j
	def right(i,j):
		return left(i,j) - 1
	rays = raysFromParameters(2,n,left,right)
	determinants = dict()
	for F in facets:
		d = det(matrix([rays[i] for i in list(F)]))
		determinants[F] = d
		degenerateCones = degenerateCones + Integer(d == 0)
	for F in facets:
		for a in list(F):
			(FF,b) = F.flip(a,return_position=True)
			if a < b:
				badRidges = badRidges + Integer((2*(list(F).index(a)%2) - 1) * (2*(list(FF).index(b)%2) - 1) * determinants[F] * determinants[FF] >= 0)
				degenerateRidges = degenerateRidges + Integer((2*(list(F).index(a)%2) - 1) * (2*(list(FF).index(b)%2) - 1) * determinants[F] * determinants[FF] == 0)
	res.append("case 3: "+str((degenerateCones,badRidges,degenerateRidges)))
	return res

#
# This function uses the chevie package for Coxeter groups, the greedy algorithm implementation for subword complexes and the flip function for the facets of a subword complex.
#
def codeVincent(n):
	'''
	Specific code I gave to Vincent Pilaud to run for me because I do not have access to the better version of sage (with the extra elements mentioned
	at the beginning of this document). It was used to check the Question 2 for n\in\{7,8\}.
	'''
	t = cputime()
	print("------------- building subword complex -------------")
	W = CoxeterGroup(['A',n],index_set = range(1,n + 1),implementation = 'chevie')
	triangle = []
	for i in range(1,n + 1):
		for j in range(1,n + 2 - i):
			triangle.append(j)
	SC = SubwordComplex(range(1,n + 1) + range(1,n + 1) + triangle,W.w0,algorithm='greedy')
	print(str(cputime(t))+"\n")
	return ("cover order: "+str(oneCover(n,SC)), degenerateConesAndRidges(n,SC))

#
# This function uses the chevie package for Coxeter groups, the greedy algorithm implementation for subword complexes and the flip function for the facets of a subword complex.
#
def codeVincent2(n):
	'''
	Specific code I gave to Vincent Pilaud to run for me because I do not have access to the better version of sage (with the extra elements mentioned
	at the beginning of this document). It was used to check the Question 2 for n\in\{7,8\}.
	'''
	W = CoxeterGroup(['A',n],index_set = range(1,n + 1),implementation = 'chevie')
	triangle = []
	for i in range(1,n + 1):
		for j in range(1,n + 2 - i):
			triangle.append(j)
	SC = SubwordComplex(range(1,n + 1) + range(1,n + 1) + triangle,W.w0,algorithm='greedy')
	facets = list(SC)
	res = []
	d = 2*n
# test natural
	rays = raysFromParameters(2,n)
	for F in facets:
		d = min(d,matrix([rays[i] for i in list(F)]).rank())
	res.append("natural case: "+str(d))
# test 5,3
	d = 2*n
	rays = raysFromParameters(2,n,Integer(5),Integer(3))
	for F in facets:
		d = min(d,matrix([rays[i] for i in list(F)]).rank())
	res.append("case 5,3: "+str(d))
# test best
	d = 2*n
	def left(i,j):
		return 2*n + 2 -i -j
	def right(i,j):
		return left(i,j) - 1
	rays = raysFromParameters(2,n,left,right)
	for F in facets:
		d = min(d,matrix([rays[i] for i in list(F)]).rank())
	res.append("best case: "+str(d))
	res.append("expected: "+str(2*n))
	return "n="+str(n),"minimal dimension of a maximal cone: "+str(res)

